A Theoretical Study of DBLog: Certified Virtual Cuts for a Snapshot-Equivalent Replay of Live Databases

DBLog is a change-data-capture (CDC) mechanism for copying a table or selected keys from a source database while continuing to stream new changes from its commit log. It reads a table in primary-key ordered chunks and brackets each read with low and high watermarks in the source log. A chunk row is discarded if a log event for the same key appears anywhere in that window. The remaining rows are emitted as refresh events after the high watermark. DBLog allows backfills to run at any time during normal operation, rather than only as an initial bootstrap, while writes and live capture continue. It was introduced in the 2019 Netflix Tech Blog post and further discussed in the 2020 DBLog paper. The mechanism has since been adopted by open-source projects, including Debezium and Apache Flink CDC. The original blog post and paper explained this mechanism but did not provide a formal correctness proof or a precise description of its replay result. In this paper, we formalize how chunk reads and log events are combined and prove that their replay reconstructs the source state up to a specific log position for the keys being copied. We define this as a virtual cut, representing a snapshot-equivalent replay without requiring a physical snapshot. DBLog emits the events needed to reconstruct the source state downstream, without storing that state itself. To verify executions independently, we provide a certificate that validates this equivalence from recorded log evidence and chunk observations. Once chunk processing completes and covers all keys, this guarantee extends to the whole table. Furthermore, appending subsequent change-stream events advances the cut forward, formalizing the seamless transition from historical backfill to live streaming. All definitions and proofs are mechanized in Isabelle/HOL.

==> anc/DBLog_Virtual_Cuts-2.1/Continuation.thy <==
(*  Title:   Continuation.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Continuation
  imports Virtual_Cut
begin

section \<open>Source-side continuation and restriction of virtual cuts\<close>

text \<open>
  Source-side continuation and sub-scope restriction of virtual cuts
  (the post-core continuation extension).

  A certified virtual cut is a point-in-time object --- it certifies
  replay equality at one source frontier on one key scope. This
  theory proves two primary source-side algebra facts that place a single cut
  inside DBLog's continuous operation:

    \<^item> \<^emph>\<open>continuation across frontiers\<close>: a virtual cut at frontier
      @{text f} extends to a virtual cut at a later frontier
      @{text f'} by appending the faithful in-scope CDC segment for
      the half-open interval @{text "(f, f']"};
    \<^item> \<^emph>\<open>restriction to a sub-scope\<close>: a virtual cut on key scope
      @{text K} restricts to a virtual cut on any
      @{text "K' \<subseteq> K"}.

  Both facts are stated at the @{const virtual_cut_state} level ---
  the factored source-side extensional-equality core to which the
  Layer 2 run-side theorem and the Layer 3 cert-side
  @{const virtual_cut} predicate both reduce --- so continuation
  composes with the existing ladder without re-opening the abstract
  run model. An accessor-level corollary lifts continuation onto an
  accepted certificate's clean prefix; a whole-table instance
  specializes continuation to @{text "K = UNIV"}.

  Every theorem conclusion is an @{const Apply}-against-@{const Src}
  equality: continuation is a source-side replay-equality statement,
  not a destination-state, delivery, or sink claim. Nothing here
  asserts that an extended certificate is accepted by the verifier,
  and nothing here asserts downstream repair.

  In the companion fixture theories (@{text Continuation_Fixtures_Core}
  and @{text Continuation_Fixtures_Inst}) the @{text l7_} /
  @{text l7f_} / @{text fix_l7_} prefixes tag the continuation fixture
  family (historically the seventh fixture layer); the prefix does not
  denote a model layer.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts".
\<close>

subsection \<open>The continuation segment\<close>

text \<open>
  @{text "cdc_segment_between H K f f' \<delta>"} holds exactly when
  @{text \<delta>} is the continuation segment for the half-open interval
  @{text "(f, f']"} on key scope @{text K}: the source history
  @{text H} filtered to the events whose source coordinate @{text c}
  satisfies @{text "f < c \<and> c \<le> f'"} and whose key lies in
  @{text K}, with each surviving pair @{text "(c, e)"} lifted to its
  replay-side CDC event @{text "cdc_lift c e"}.

  Defining the segment as \<^emph>\<open>filter the source history, then map to a
  CDC event\<close> --- rather than as a loose "the CDC events between
  @{text f} and @{text f'}" --- makes source order, same-coordinate
  source-position order, and event multiplicity structural
  consequences of the definition. A caller cannot satisfy the
  predicate with a reordered, thinned, or padded segment.

  The interval is half-open @{text "(f, f']"} because frontiers are
  inclusive: @{const Src} at @{text f} already reflects every event
  at coordinate @{text f}, so continuation begins strictly after
  @{text f}; the target frontier @{text f'} includes its own
  coordinate.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Definition (continuation segment)".
\<close>

definition cdc_segment_between
  :: "('k, 'v) src_history \<Rightarrow> 'k set \<Rightarrow> frontier \<Rightarrow> frontier
      \<Rightarrow> ('k, 'v) replay_event list \<Rightarrow> bool"
where
  "cdc_segment_between H K f f' \<delta> \<longleftrightarrow>
     f \<le> f'
   \<and> \<delta> = map (\<lambda>(c, e). cdc_lift c e)
              (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H)"

text \<open>
  A wellformed source history is sorted by source coordinate. WF-H1
  fixes non-decreasing coordinates between adjacent indices; by
  transitivity this is coordinate-monotonicity across every index
  pair --- exactly @{const sorted} on the @{const hist_coord}
  projection. Naming this consequence lets the segment-concatenation
  lemma reason by list position.
\<close>

lemma wellformed_src_history_sorted:
  assumes wfH: "wellformed_src_history H"
  shows "sorted (map hist_coord H)"
  unfolding sorted_iff_nth_mono
proof (intro allI impI)
  fix i j
  assume ij: "i \<le> j" and j_lt: "j < length (map hist_coord H)"
  have j_lt_H: "j < length H" using j_lt by simp
  have i_lt: "i < length H" using ij j_lt_H by (rule le_less_trans)
  have "src_le (hist_coord (H ! i)) (hist_coord (H ! j))"
    by (rule wellformed_src_history_coord_mono[OF wfH ij j_lt_H])
  thus "map hist_coord H ! i \<le> map hist_coord H ! j"
    by (simp add: src_le_eq_less_eq nth_map i_lt j_lt_H)
qed

text \<open>
  Interval-filter concatenation. On a coordinate-sorted source
  history, the events filtered to the half-open interval
  @{text "(f, f']"}, followed by those filtered to
  @{text "(f', f'']"}, are --- in list order --- exactly the events
  filtered to the combined interval @{text "(f, f'']"}: sortedness
  places every lower-interval event before every upper-interval
  event, so the two sub-histories concatenate rather than
  interleave. The key scope @{text K} is carried unchanged. This is
  the source-order fact underlying @{const cdc_segment_between}'s
  chaining lemma.
\<close>

lemma filter_src_interval_concat:
  fixes H :: "('k, 'v) src_history"
  assumes ff':   "f \<le> f'"
      and f'f'': "f' \<le> f''"
      and srt:   "sorted (map hist_coord H)"
  shows "filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H
           @ filter (\<lambda>(c, e). f' < c \<and> c \<le> f'' \<and> key_of e \<in> K) H
         = filter (\<lambda>(c, e). f < c \<and> c \<le> f'' \<and> key_of e \<in> K) H"
  using srt
proof (induction H)
  case Nil
  show ?case by simp
next
  case (Cons p H')
  obtain pc pe where p: "p = (pc, pe)" by (cases p)
  have srt': "sorted (map hist_coord H')"
    using Cons.prems by simp
  have IH: "filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H'
              @ filter (\<lambda>(c, e). f' < c \<and> c \<le> f'' \<and> key_of e \<in> K) H'
            = filter (\<lambda>(c, e). f < c \<and> c \<le> f'' \<and> key_of e \<in> K) H'"
    by (rule Cons.IH[OF srt'])
  show ?case
  proof (cases "pc \<le> f'")
    case lo: True
    \<comment> \<open>Head in the lower interval: it joins the lower and combined
        segments identically; the tail closes by induction.\<close>
    have pcf'': "pc \<le> f''" using lo f'f'' by (rule order_trans)
    have not_f': "\<not> f' < pc" using lo by simp
    show ?thesis using p lo pcf'' not_f' IH by simp
  next
    case hi: False
    \<comment> \<open>Head strictly above \<open>f'\<close>: sortedness puts the whole tail
        above \<open>f'\<close>, so the lower segment of the tail is empty.\<close>
    hence f'_lt: "f' < pc" by simp
    have f_lt: "f < pc" using ff' f'_lt by (rule le_less_trans)
    have tail_above: "f' < hist_coord q" if q_in: "q \<in> set H'" for q
    proof -
      have "sorted (pc # map hist_coord H')"
        using Cons.prems p by simp
      moreover have "hist_coord q \<in> set (map hist_coord H')"
        using q_in by auto
      ultimately have pc_le_q: "pc \<le> hist_coord q" by auto
      show "f' < hist_coord q" using f'_lt pc_le_q by (rule less_le_trans)
    qed
    have lo_empty:
      "filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H' = []"
    proof -
      have "\<not> (case q of (c, e) \<Rightarrow> f < c \<and> c \<le> f' \<and> key_of e \<in> K)"
        if q_in: "q \<in> set H'" for q
        using tail_above[OF q_in] by (auto simp: case_prod_beta)
      thus ?thesis by (simp add: filter_empty_conv)
    qed
    show ?thesis
      using p hi f'_lt f_lt IH lo_empty by simp
  qed
qed

text \<open>
  Continuation segments chain: the segment for @{text "(f, f']"}
  followed by the segment for @{text "(f', f'']"} is the segment for
  @{text "(f, f'']"}. This supports the reader-facing statement that
  a finite prefix of ongoing CDC is a fold of continuation segments.

  Wellformedness of @{text H} is required. On a non-decreasing
  history (WF-H1) the @{text "(f, f']"} events precede the
  @{text "(f', f'']"} events in list order, so the two filtered
  sub-histories concatenate, in source order, into the
  @{text "(f, f'']"} sub-history. Without WF-H1 a history could
  interleave the two coordinate ranges, and the concatenation would
  not be in source order --- so the wellformedness premise is not a
  convenience but a soundness requirement.
\<close>

lemma cdc_segment_between_concat:
  assumes wfH:  "wellformed_src_history H"
      and seg1: "cdc_segment_between H K f f' \<delta>1"
      and seg2: "cdc_segment_between H K f' f'' \<delta>2"
  shows "cdc_segment_between H K f f'' (\<delta>1 @ \<delta>2)"
proof -
  from seg1 have ff': "f \<le> f'"
    and \<delta>1_eq: "\<delta>1 = map (\<lambda>(c, e). cdc_lift c e)
                       (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H)"
    unfolding cdc_segment_between_def by simp_all
  from seg2 have f'f'': "f' \<le> f''"
    and \<delta>2_eq: "\<delta>2 = map (\<lambda>(c, e). cdc_lift c e)
                       (filter (\<lambda>(c, e). f' < c \<and> c \<le> f'' \<and> key_of e \<in> K) H)"
    unfolding cdc_segment_between_def by simp_all
  have ff'': "f \<le> f''" using ff' f'f'' by (rule order_trans)
  have "\<delta>1 @ \<delta>2
          = map (\<lambda>(c, e). cdc_lift c e)
                (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H
                 @ filter (\<lambda>(c, e). f' < c \<and> c \<le> f'' \<and> key_of e \<in> K) H)"
    unfolding \<delta>1_eq \<delta>2_eq by simp
  also have "\<dots> = map (\<lambda>(c, e). cdc_lift c e)
                      (filter (\<lambda>(c, e). f < c \<and> c \<le> f'' \<and> key_of e \<in> K) H)"
    by (simp only:
          filter_src_interval_concat
            [OF ff' f'f'' wellformed_src_history_sorted[OF wfH]])
  finally show ?thesis
    unfolding cdc_segment_between_def using ff'' by simp
qed

text \<open>
  Continuation-segment / per-key bridge. On scope @{text K} and a key
  @{text "k \<in> K"}, the @{text k}-events of the continuation segment
  @{text \<delta>} --- the events @{const event_key} selects for @{text k}
  --- are exactly the @{text k}-events of the source history
  @{text H} in the half-open interval @{text "(f, f']"}, each lifted
  to its replay-side CDC event by @{const cdc_lift}.

  The lemma connects the @{const cdc_segment_between} predicate to the
  per-key @{const Apply}-against-@{const Src} reasoning the
  continuation theorem performs: it lets that proof identify the
  @{text k}-events of @{text \<delta>} with the interval segment
  @{text Src_interval_decomposition} characterizes.
\<close>

lemma cdc_segment_between_event_key_filter:
  assumes seg: "cdc_segment_between H K f f' \<delta>"
      and kK:  "k \<in> K"
  shows "filter (\<lambda>e. event_key e = k) \<delta>
           = map (\<lambda>(c, e). cdc_lift c e)
                 (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e = k) H)"
proof -
  from seg have \<delta>_eq:
    "\<delta> = map (\<lambda>(c, e). cdc_lift c e)
             (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H)"
    unfolding cdc_segment_between_def by simp
  have key_filter:
    "filter ((\<lambda>e. event_key e = k) \<circ> (\<lambda>(c, e). cdc_lift c e))
            (filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e \<in> K) H)
       = filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e = k) H"
    unfolding filter_filter
    by (rule filter_cong[OF refl])
       (use kK in \<open>auto simp: cdc_lift_def case_prod_beta\<close>)
  show ?thesis
    by (simp only: \<delta>_eq filter_map key_filter)
qed

subsection \<open>Layer 0 --- replay-append and source-state interval lemmas\<close>

text \<open>
  Replaying a concatenation @{text "\<sigma> @ \<delta>"} is replaying @{text \<delta>}
  from the state @{term "Apply \<sigma>"}. Immediate from @{const Apply}'s
  left-fold definition. Recorded as the obvious replay-append API
  fact; the continuation proof itself works per key (through the
  per-key filter lemmas) and does not consume it.
\<close>

lemma Apply_append:
  "Apply (\<sigma> @ \<delta>) = foldl apply_step (Apply \<sigma>) \<delta>"
  unfolding Apply_def by (simp add: foldl_append)

text \<open>
  The load-bearing Layer 0 lemma for continuation. It characterizes
  the source state at the later frontier @{text f'} from the source
  state at the earlier frontier @{text f} and the key's own source
  events inside the interval @{text "(f, f']"}.

  For a fixed key @{text k}, let @{text segk} be the @{text k}-events
  of @{text H} in @{text "(f, f']"}, in source order. If @{text segk}
  is empty --- no source event for @{text k} in the interval --- then
  @{const Src} at @{text f'} agrees with @{const Src} at @{text f} on
  @{text k}. Otherwise the latest interval event wins: @{const Src}
  at @{text f'} on @{text k} is the per-event effect of the last
  entry of @{text segk}.

  The proof case-splits on whether such an interval event exists,
  using @{text src_eq_when_no_later_src_event_for_k}, direct
  unfolding of @{const Src}, and the
  @{type src_coord} linear order. The empty case needs only
  @{text "f \<le> f'"} and linear-order totality. The non-empty case
  uses WF-H1 to place the interval events after the
  @{text "c \<le> f"} events in list order, so the latest
  @{text "c \<le> f'"} event for @{text k} is exactly the latest
  interval event.
\<close>

lemma Src_interval_decomposition:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
  assumes wfH:  "wellformed_src_history H"
      and f_le: "f \<le> f'"
  shows
    "Src b0 H f' k
       = (let segk = filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e = k) H
          in if segk = []
             then Src b0 H f k
             else (case snd (last segk) of
                     Insert _ v \<Rightarrow> Some v
                   | Update _ v \<Rightarrow> Some v
                   | Delete _   \<Rightarrow> None))"
proof -
  define Q where
    "Q = (\<lambda>p :: src_coord \<times> ('k, 'v) source_event.
            f < hist_coord p \<and> hist_coord p \<le> f'
            \<and> key_of (hist_event p) = k)"
  have segk_eq:
    "filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e = k) H = filter Q H"
    by (rule filter_cong[OF refl]) (simp add: Q_def case_prod_beta)
  show ?thesis
  proof (cases "filter Q H = []")
    case True
    \<comment> \<open>No source event for \<open>k\<close> in \<open>(f, f']\<close>: Src is unchanged.\<close>
    have no_later:
      "\<forall>i < length H. src_lt f (hist_coord (H ! i))
                       \<and> src_le (hist_coord (H ! i)) f'
                       \<longrightarrow> key_of (hist_event (H ! i)) \<noteq> k"
    proof (intro allI impI)
      fix i
      assume i_lt: "i < length H"
        and between: "src_lt f (hist_coord (H ! i))
                       \<and> src_le (hist_coord (H ! i)) f'"
      have "\<not> Q (H ! i)"
        using True i_lt by (metis filter_empty_conv nth_mem)
      thus "key_of (hist_event (H ! i)) \<noteq> k"
        using between
        by (auto simp: Q_def src_lt_eq_less src_le_eq_less_eq)
    qed
    have src_eq: "Src b0 H f' k = Src b0 H f k"
    proof (rule src_eq_when_no_later_src_event_for_k[OF _ no_later])
      show "src_le f f'"
        using f_le by (simp add: src_le_eq_less_eq)
    qed
    show ?thesis
      using src_eq True segk_eq by (simp add: Let_def)
  next
    case False
    \<comment> \<open>The latest \<open>k\<close>-event in \<open>(f, f']\<close> determines Src at \<open>f'\<close>.\<close>
    obtain i where
      i_lt: "i < length H" and
      Q_i: "Q (H ! i)" and
      H_i_last: "H ! i = last (filter Q H)" and
      no_after_Q: "\<forall>j. i < j \<and> j < length H \<longrightarrow> \<not> Q (H ! j)"
      using last_filter_index[OF False] by blast
    let ?P = "\<lambda>j. src_le (hist_coord (H ! j)) f'
                  \<and> key_of (hist_event (H ! j)) = k"
    have P_i: "?P i"
      using Q_i by (simp add: Q_def src_le_eq_less_eq)
    have f_lt_i: "f < hist_coord (H ! i)"
      using Q_i by (simp add: Q_def)
    have no_after_P: "\<forall>j. i < j \<and> j < length H \<longrightarrow> \<not> ?P j"
    proof (intro allI impI)
      fix j
      assume j_assm: "i < j \<and> j < length H"
      hence i_le_j: "i \<le> j" and j_lt: "j < length H" by auto
      show "\<not> ?P j"
      proof
        assume P_j: "?P j"
        hence j_le_f': "src_le (hist_coord (H ! j)) f'"
          and j_key: "key_of (hist_event (H ! j)) = k"
          by auto
        have coord_mono:
          "src_le (hist_coord (H ! i)) (hist_coord (H ! j))"
          by (rule wellformed_src_history_coord_mono[OF wfH i_le_j j_lt])
        have "f < hist_coord (H ! j)"
        proof -
          have "hist_coord (H ! i) \<le> hist_coord (H ! j)"
            using coord_mono by (simp add: src_le_eq_less_eq)
          with f_lt_i show ?thesis by (rule less_le_trans)
        qed
        hence "Q (H ! j)"
          using j_le_f' j_key
          by (simp add: Q_def src_le_eq_less_eq)
        with no_after_Q j_assm show False by blast
      qed
    qed
    have cand_ne: "filter ?P [0..<length H] \<noteq> []"
      and cand_last: "last (filter ?P [0..<length H]) = i"
      using last_filter_upt_eq[OF i_lt P_i no_after_P] by auto
    have latest_eq: "latest_src_event H f' k = Some i"
      using cand_ne cand_last
      unfolding latest_src_event_def by (simp add: Let_def)
    have "Src b0 H f' k = (case hist_event (H ! i) of
                             Insert _ v \<Rightarrow> Some v
                           | Update _ v \<Rightarrow> Some v
                           | Delete _   \<Rightarrow> None)"
      unfolding Src_def using latest_eq by simp
    thus ?thesis
      using segk_eq False H_i_last by (simp add: Let_def)
  qed
qed

subsection \<open>Continuation across frontiers\<close>

text \<open>
  The primary theorem. A virtual cut at frontier @{text f} on scope
  @{text K} --- a sequence @{text \<sigma>} whose replay agrees with
  @{const Src} at @{text f} on @{text K} --- extends to a virtual cut
  at any later frontier @{text f'} by appending the continuation
  segment @{text \<delta>} for @{text "(f, f']"} on @{text K}.

  The proof is pointwise on @{text "k \<in> K"}. By
  @{text apply_latest_event_wins} the replay value of
  @{text "\<sigma> @ \<delta>"} at @{text k} is governed by the last
  @{text k}-event of @{text "\<sigma> @ \<delta>"}. If @{text \<delta>} carries a
  @{text k}-event, that last event lies in @{text \<delta>} --- a CDC event
  lifted from the latest interval source event for @{text k} --- and
  @{text Src_interval_decomposition} equates its effect with
  @{const Src} at @{text f'} on @{text k}. If @{text \<delta>} carries no
  @{text k}-event, replay of @{text "\<sigma> @ \<delta>"} at @{text k} equals
  replay of @{text \<sigma>}, which the premise equates with @{const Src}
  at @{text f} on @{text k}, and @{text Src_interval_decomposition}
  equates that with @{const Src} at @{text f'} on @{text k}.

  The result is \<^emph>\<open>Conditional\<close> at the paper level: on a wellformed
  source history and on @{text \<delta>} being exactly the faithful
  continuation segment for the interval.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Theorem (continuation across frontiers)".
\<close>

theorem virtual_cut_state_continuation:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
  assumes wfH: "wellformed_src_history H"
      and cut: "virtual_cut_state b0 \<sigma> K f H"
      and seg: "cdc_segment_between H K f f' \<delta>"
  shows "virtual_cut_state b0 (\<sigma> @ \<delta>) K f' H"
proof -
  from seg have f_le: "f \<le> f'"
    unfolding cdc_segment_between_def by simp
  have cut_k: "Apply \<sigma> k = Src b0 H f k" if "k \<in> K" for k
  proof -
    have "restrict (Apply \<sigma>) K k = restrict (Src b0 H f) K k"
      using cut unfolding virtual_cut_state_def by simp
    thus ?thesis using that by (simp add: restrict_def)
  qed
  have key_eq: "Apply (\<sigma> @ \<delta>) k = Src b0 H f' k" if kK: "k \<in> K" for k
  proof -
    define segk where
      "segk = filter (\<lambda>(c, e). f < c \<and> c \<le> f' \<and> key_of e = k) H"
    have \<delta>_k: "filter (\<lambda>e. event_key e = k) \<delta>
                 = map (\<lambda>(c, e). cdc_lift c e) segk"
      unfolding segk_def
      by (rule cdc_segment_between_event_key_filter[OF seg kK])
    have src_f':
      "Src b0 H f' k
         = (if segk = []
            then Src b0 H f k
            else (case snd (last segk) of
                    Insert _ v \<Rightarrow> Some v
                  | Update _ v \<Rightarrow> Some v
                  | Delete _   \<Rightarrow> None))"
      unfolding segk_def
      using Src_interval_decomposition[OF wfH f_le] by (simp add: Let_def)
    have filt_app: "filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>)
                      = filter (\<lambda>e. event_key e = k) \<sigma>
                        @ map (\<lambda>(c, e). cdc_lift c e) segk"
      using \<delta>_k by simp
    show ?thesis
    proof (cases "segk = []")
      case True
      \<comment> \<open>No source event for \<open>k\<close> in \<open>(f, f']\<close>: replay of \<open>\<sigma> @ \<delta>\<close> at
          \<open>k\<close> reduces to replay of \<open>\<sigma>\<close>, and Src is unchanged.\<close>
      have "Apply (\<sigma> @ \<delta>) k
              = Apply (filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>)) k"
        by (rule apply_eq_apply_filter_key)
      also have "\<dots> = Apply (filter (\<lambda>e. event_key e = k) \<sigma>) k"
        using filt_app True by simp
      also have "\<dots> = Apply \<sigma> k"
        by (rule apply_eq_apply_filter_key[symmetric])
      also have "\<dots> = Src b0 H f k"
        by (rule cut_k[OF kK])
      also have "\<dots> = Src b0 H f' k"
        using src_f' True by simp
      finally show ?thesis .
    next
      case False
      \<comment> \<open>The latest \<open>k\<close>-event lies in \<open>\<delta>\<close>; it is the \<^const>\<open>cdc_lift\<close>
          of the latest interval source event for \<open>k\<close>.\<close>
      have map_ne: "map (\<lambda>(c, e). cdc_lift c e) segk \<noteq> []"
        using False by simp
      have filt_ne: "filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>) \<noteq> []"
        using filt_app map_ne by simp
      have last_eq: "last (filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>))
                       = Cdc (fst (last segk)) (snd (last segk))"
      proof -
        have "last (filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>))
                = last (map (\<lambda>(c, e). cdc_lift c e) segk)"
          using filt_app map_ne by (simp add: last_appendR)
        also have "\<dots> = (\<lambda>(c, e). cdc_lift c e) (last segk)"
          using False by (simp add: last_map)
        also have "\<dots> = Cdc (fst (last segk)) (snd (last segk))"
          by (simp add: cdc_lift_def case_prod_beta)
        finally show ?thesis .
      qed
      have step: "Apply (\<sigma> @ \<delta>) k
              = (case filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>) of
                   [] \<Rightarrow> None
                 | _ # _ \<Rightarrow>
                     (case last (filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>)) of
                        Cdc _ (Insert _ v) \<Rightarrow> Some v
                      | Cdc _ (Update _ v) \<Rightarrow> Some v
                      | Cdc _ (Delete _)   \<Rightarrow> None
                      | Refresh _ m_obs _  \<Rightarrow> m_obs))"
        by (rule apply_latest_event_wins)
      obtain z zs where
        zzs: "filter (\<lambda>e. event_key e = k) (\<sigma> @ \<delta>) = z # zs"
        by (metis filt_ne neq_Nil_conv)
      have "Apply (\<sigma> @ \<delta>) k = (case snd (last segk) of
                                  Insert _ v \<Rightarrow> Some v
                                | Update _ v \<Rightarrow> Some v
                                | Delete _   \<Rightarrow> None)"
        unfolding step last_eq using zzs by simp
      also have "\<dots> = Src b0 H f' k"
        using src_f' False by simp
      finally show ?thesis .
    qed
  qed
  show ?thesis
    unfolding virtual_cut_state_def
  proof (rule ext)
    fix k
    show "restrict (Apply (\<sigma> @ \<delta>)) K k = restrict (Src b0 H f') K k"
      using key_eq unfolding restrict_def by (cases "k \<in> K") auto
  qed
qed

subsection \<open>Restriction to a sub-scope\<close>

text \<open>
  A virtual cut on key scope @{text K} restricts to a virtual cut on
  any @{text "K' \<subseteq> K"}. The proof is pointwise: two per-key states
  that agree on every key of @{text K} agree on every key of any
  subset.

  Restriction does not extend the other way. Widening the scope
  would assert agreement on keys never certified --- for a key
  outside @{text K} the cut says nothing about its state at
  @{text f} --- so no scope-widening lemma is stated.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Lemma (sub-scope restriction)".
\<close>

theorem virtual_cut_state_restrict_scope:
  fixes b0 :: "'k \<rightharpoonup> 'v"
  assumes cut: "virtual_cut_state b0 \<sigma> K f H"
      and sub: "K' \<subseteq> K"
  shows "virtual_cut_state b0 \<sigma> K' f H"
proof -
  have eqK: "restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"
    using cut by (simp add: virtual_cut_state_def)
  show ?thesis
    unfolding virtual_cut_state_def
  proof (rule ext)
    fix k
    from eqK have "restrict (Apply \<sigma>) K k = restrict (Src b0 H f) K k"
      by simp
    with sub show "restrict (Apply \<sigma>) K' k = restrict (Src b0 H f) K' k"
      by (auto simp: restrict_def)
  qed
qed

subsection \<open>Whole-table continuation\<close>

text \<open>
  The @{text "K = UNIV"} instance of continuation. When replay of
  @{text \<sigma>} reaches the source state at @{text f} on \<^emph>\<open>every\<close> key
  --- an unrestricted equality, as the Layer 4 whole-table
  specialization yields --- appending the full CDC segment for
  @{text "(f, f']"} on every key reaches the source state at
  @{text f'}.

  The continuation segment here ranges over @{text UNIV}, so it must
  include every source event in @{text "(f, f']"}, not only the
  events of a finite certificate scope. A scoped continuation does
  not become whole-table for free: a key inserted outside the scope
  in @{text "(f, f']"} would change the table without changing the
  scoped equality.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Corollary (whole-table continuation)".
\<close>

theorem whole_table_state_continuation:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
  assumes wfH: "wellformed_src_history H"
      and tab: "Apply \<sigma> = Src b0 H f"
      and seg: "cdc_segment_between H UNIV f f' \<delta>"
  shows "Apply (\<sigma> @ \<delta>) = Src b0 H f'"
proof -
  have univ: "restrict m UNIV = m" for m :: "'k \<rightharpoonup> 'v"
    by (simp add: restrict_def)
  have "virtual_cut_state b0 \<sigma> UNIV f H"
    unfolding virtual_cut_state_def using tab by (simp add: univ)
  from virtual_cut_state_continuation[OF wfH this seg]
  have "virtual_cut_state b0 (\<sigma> @ \<delta>) UNIV f' H" .
  thus ?thesis
    unfolding virtual_cut_state_def by (simp add: univ)
qed

subsection \<open>Sub-scope restriction over a certificate\<close>

text \<open>
  The certificate-accessor corollary of sub-scope restriction: an
  accepted certificate's virtual cut, read through its accessors,
  restricts to any sub-scope of its certified scope. The conclusion
  is the @{const virtual_cut_state} predicate on the certificate's
  clean prefix and frontier at the narrowed scope @{text K'}.

  It is \<^emph>\<open>not\<close> a claim that a restricted certificate is accepted by
  the verifier --- the verifier acceptance of any concrete
  restricted certificate is an evidence obligation, not a
  consequence of the source-side algebra.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Corollary (sub-scope restriction over a certificate)".
\<close>

theorem virtual_cut_restrict_to_subscope:
  fixes b0 :: "'k \<rightharpoonup> 'v"
  assumes vc:  "virtual_cut b0 C H"
      and sub: "K' \<subseteq> scope C"
  shows "virtual_cut_state b0 (clean_prefix C) K' (frontier C) H"
proof -
  have "virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    using vc by (simp add: virtual_cut_def)
  thus ?thesis
    using sub by (rule virtual_cut_state_restrict_scope)
qed

subsection \<open>Continuation over an accepted certificate\<close>

text \<open>
  The accessor-level accepted-certificate corollary. Inside the
  @{text layer3_checker_substrate} locale, an accepted certificate
  under faithful source observation yields a virtual cut
  (@{text accepted_virtual_cut_sound}); continuation then extends the
  certified clean prefix by a faithful continuation segment to a
  virtual cut at the later frontier @{text f'}.

  The conclusion is the @{const virtual_cut_state} equality on the
  \<^emph>\<open>sequence\<close> @{text "clean_prefix C @ \<delta>"}. It is not a claim that
  the verifier accepts an extended certificate: certificate
  acceptance is an evidence and verifier obligation, not a
  consequence of the source-side algebra. The continuation segment
  @{text \<delta>} is itself an external observation; its faithfulness to
  @{text H} is a premise, discharged at deployment, exactly as the
  faithfulness of the certificate's own evidence is.

  Paper "Source-Side Continuation and Restriction of Virtual Cuts" /
  "Corollary (continuation over an accepted certificate)".

  The @{text wellformed_src_history} premise is stated explicitly so
  the theorem reads self-contained; under the locale it is also
  derivable from acceptance plus faithfulness (acceptance forces
  @{text checker_run_wellformed} on the evidence run, whose first
  conjunct is wellformedness of the recorded history, and
  faithfulness identifies that history with @{text H}).
\<close>

context layer3_checker_substrate
begin

theorem accepted_certificate_continuation_sound:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and Raw :: raw_observation
  assumes accept:   "verify C E = Accept"
      and faithful: "faithful_source_observation E b0 H Raw"
      and wfH:      "wellformed_src_history H"
      and seg:      "cdc_segment_between H (scope C) (frontier C) f' \<delta>"
  shows "virtual_cut_state b0 (clean_prefix C @ \<delta>) (scope C) f' H"
proof -
  have "virtual_cut b0 C H"
    by (rule accepted_virtual_cut_sound[OF accept faithful])
  hence "virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    unfolding virtual_cut_def .
  from virtual_cut_state_continuation[OF wfH this seg]
  show ?thesis .
qed

end

end


==> anc/DBLog_Virtual_Cuts-2.1/Continuation_Fixtures_Core.thy <==
(*  Title:   Continuation_Fixtures_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Continuation_Fixtures_Core
  imports Continuation Layer01_Virtual_Cut_Example_Core
begin

section \<open>Carrier-independent continuation fixture data\<close>

text \<open>
  The carrier-independent data and theorems of the continuation fixture
  family, shared with the constructed interpretation
  @{text Continuation_Fixtures_Inst}: the source-coordinate order facts, the
  positive continuation witness segments and their @{const virtual_cut_state}
  lemmas, the shared wellformedness / canonical-segment infrastructure, and
  the negative / boundary @{text "fix_l7_..."} fixtures. The @{text l7_}
  prefix (and its @{text l7f_} / @{text fix_l7_} variants) tags the
  continuation fixture family (historically the seventh fixture layer); it
  does not denote a model layer. None of this mentions
  a run, chunk, or certificate carrier; the theory imports
  @{theory DBLog_Virtual_Cuts.Continuation} (for the continuation lemmas and,
  transitively, the public @{const virtual_cut_state}) and
  @{theory DBLog_Virtual_Cuts.Layer01_Virtual_Cut_Example_Core} (for
  @{const H_ex} and its wellformedness @{text wf_h_ex}).
\<close>

lemma Src_at_base:
  assumes wfH: "wellformed_src_history H"
  shows "Src b0 H c0 = b0"
proof (rule ext)
  fix k
  have no_event_at_c0:
    "\<not> src_le (hist_coord (H ! i)) c0" if i_lt: "i < length H" for i
  proof
    assume "src_le (hist_coord (H ! i)) c0"
    moreover have "src_le c0 (hist_coord (H ! i))" by (rule c0_least)
    ultimately have "hist_coord (H ! i) = c0" by (rule src_le_antisym)
    moreover have "hist_coord (H ! i) \<noteq> c0"
      using wfH i_lt unfolding wellformed_src_history_def by blast
    ultimately show False by simp
  qed
  have "filter (\<lambda>i. src_le (hist_coord (H ! i)) c0
                     \<and> key_of (hist_event (H ! i)) = k) [0..<length H] = []"
    by (auto simp: filter_empty_conv no_event_at_c0)
  hence "latest_src_event H c0 k = None"
    unfolding latest_src_event_def by (simp add: Let_def)
  thus "Src b0 H c0 k = b0 k"
    unfolding Src_def by simp
qed

lemma l7_c0_lt_ec1: "c0 < ec1" using c0_lt_ec1 by (simp add: src_lt_eq_less)

lemma l7_ec1_lt_ec2: "ec1 < ec2" using ec1_lt_ec2 by (simp add: src_lt_eq_less)

lemma l7_ec2_lt_ec3: "ec2 < ec3" using ec2_lt_ec3 by (simp add: src_lt_eq_less)

lemma l7_ec3_lt_ec4: "ec3 < ec4" using ec3_lt_ec4 by (simp add: src_lt_eq_less)

lemma l7_c0_lt_ec2: "c0 < ec2" using l7_c0_lt_ec1 l7_ec1_lt_ec2 by (rule less_trans)

lemma l7_c0_lt_ec3: "c0 < ec3" using l7_c0_lt_ec2 l7_ec2_lt_ec3 by (rule less_trans)

lemma l7_c0_lt_ec4: "c0 < ec4" using l7_c0_lt_ec3 l7_ec3_lt_ec4 by (rule less_trans)

lemma l7_ec2_lt_ec4: "ec2 < ec4" using l7_ec2_lt_ec3 l7_ec3_lt_ec4 by (rule less_trans)

lemma l7_c0_le_ec2: "c0 \<le> ec2" using l7_c0_lt_ec2 by (rule less_imp_le)

lemma l7_ec1_le_ec2: "ec1 \<le> ec2" using l7_ec1_lt_ec2 by (rule less_imp_le)

lemma l7_ec2_le_ec4: "ec2 \<le> ec4" using l7_ec2_lt_ec4 by (rule less_imp_le)

lemma l7_ec3_le_ec4: "ec3 \<le> ec4" using l7_ec3_lt_ec4 by (rule less_imp_le)

lemma l7_not_ec3_le_ec2: "\<not> ec3 \<le> ec2" using l7_ec2_lt_ec3 by (simp add: not_le)

lemma l7_not_ec4_le_ec2: "\<not> ec4 \<le> ec2" using l7_ec2_lt_ec4 by (simp add: not_le)

lemma l7_not_ec2_lt_ec1: "\<not> ec2 < ec1" using l7_ec1_le_ec2 by (simp add: not_less)

abbreviation l7_scope :: "nat set" where
  "l7_scope \<equiv> {100, 200, 300}"

definition l7_seg1 :: "(nat, nat) replay_event list" where
  "l7_seg1 = [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 300 2500)]"

definition l7_seg2 :: "(nat, nat) replay_event list" where
  "l7_seg2 = [Cdc ec3 (Update 200 12000), Cdc ec4 (Update 300 3500)]"

lemma l7_seg1_segment:
  "cdc_segment_between H_ex l7_scope c0 ec2 l7_seg1"
  unfolding cdc_segment_between_def l7_seg1_def H_ex_def cdc_lift_def
  by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_c0_lt_ec3
                l7_c0_lt_ec4 l7_ec1_le_ec2 l7_not_ec3_le_ec2
                l7_not_ec4_le_ec2)

lemma l7_seg2_segment:
  "cdc_segment_between H_ex l7_scope ec2 ec4 l7_seg2"
  unfolding cdc_segment_between_def l7_seg2_def H_ex_def cdc_lift_def
  by (simp add: l7_ec2_le_ec4 l7_ec2_lt_ec3 l7_ec2_lt_ec4 l7_ec3_le_ec4
                l7_not_ec2_lt_ec1)

lemma l7_vc0: "virtual_cut_state (\<lambda>_. None) [] l7_scope c0 H_ex"
  unfolding virtual_cut_state_def
  using Src_at_base[OF wf_h_ex, of "\<lambda>_. None"]
  by (simp add: Apply_def)

lemma l7_vc_ec2: "virtual_cut_state (\<lambda>_. None) l7_seg1 l7_scope ec2 H_ex"
  using virtual_cut_state_continuation[OF wf_h_ex l7_vc0 l7_seg1_segment]
  by simp

theorem continuation_positive_witness:
  "virtual_cut_state (\<lambda>_. None) (l7_seg1 @ l7_seg2) l7_scope ec4 H_ex"
  by (rule virtual_cut_state_continuation[OF wf_h_ex l7_vc_ec2 l7_seg2_segment])

lemma l7_c0_le_ec1: "c0 \<le> ec1" using l7_c0_lt_ec1 by (rule less_imp_le)

lemma l7_not_ec2_le_ec1: "\<not> ec2 \<le> ec1" using l7_ec1_lt_ec2 by (simp add: not_le)

lemma l7_wf_one:
  fixes ca :: src_coord and ea :: "(nat, nat) source_event"
  assumes "c0 \<noteq> ca"
  shows "wellformed_src_history [(ca, ea)]"
  unfolding wellformed_src_history_def
  using assms by auto

lemma l7_wf_two:
  fixes ca cb :: src_coord
    and ea eb :: "(nat, nat) source_event"
  assumes le:  "src_le ca cb"
      and a0c: "c0 \<noteq> ca"
      and b0c: "c0 \<noteq> cb"
  shows "wellformed_src_history [(ca, ea), (cb, eb)]"
proof -
  let ?H = "[(ca, ea), (cb, eb)]"
  have spo01: "source_pos_order ?H 0 1"
  proof -
    from le have "src_lt ca cb \<or> ca = cb"
      unfolding src_lt_def by blast
    thus ?thesis unfolding source_pos_order_def by auto
  qed
  show ?thesis
    unfolding wellformed_src_history_def
  proof (intro conjI allI impI)
    fix i assume "Suc i < length ?H"
    hence "i = 0" by simp
    thus "src_le (hist_coord (?H ! i)) (hist_coord (?H ! Suc i))"
      using le by simp
  next
    fix i assume "i < length ?H"
    hence "i = 0 \<or> i = 1" by auto
    thus "hist_coord (?H ! i) \<noteq> c0" using a0c b0c by auto
  next
    fix i j assume "i < length ?H \<and> j < length ?H \<and> i \<noteq> j"
    hence "(i = 0 \<and> j = 1) \<or> (i = 1 \<and> j = 0)" by auto
    thus "source_pos_order ?H i j \<or> source_pos_order ?H j i"
      using spo01 by blast
  qed
qed

lemma l7_base_cut:
  assumes "wellformed_src_history H"
  shows "virtual_cut_state (\<lambda>_. None) [] K c0 H"
  unfolding virtual_cut_state_def
  using Src_at_base[OF assms, of "\<lambda>_. None"]
  by (simp add: Apply_def)

lemma l7_canon_continuation:
  assumes wf:  "wellformed_src_history H"
      and seg: "cdc_segment_between H K c0 f' \<delta>"
  shows "virtual_cut_state (\<lambda>_. None) \<delta> K f' H"
proof -
  have "virtual_cut_state (\<lambda>_. None) ([] @ \<delta>) K f' H"
    by (rule virtual_cut_state_continuation[OF wf l7_base_cut[OF wf] seg])
  thus ?thesis by simp
qed

lemma l7_breaks_continuation:
  fixes b0 :: "'k \<rightharpoonup> 'v"
  assumes canon: "virtual_cut_state b0 dc K f' H"
      and kK:    "k \<in> K"
      and diff:  "Apply dx k \<noteq> Apply dc k"
  shows "\<not> virtual_cut_state b0 dx K f' H"
proof
  assume "virtual_cut_state b0 dx K f' H"
  with canon
  have "restrict (Apply dx) K = restrict (Apply dc) K"
    unfolding virtual_cut_state_def by simp
  hence "restrict (Apply dx) K k = restrict (Apply dc) K k" by simp
  with kK have "Apply dx k = Apply dc k"
    unfolding restrict_def by simp
  with diff show False by simp
qed

definition l7_H_cov :: "(nat, nat) src_history" where
  "l7_H_cov = [(ec1, Update 100 3000)]"

lemma l7_wf_cov: "wellformed_src_history l7_H_cov"
  unfolding l7_H_cov_def by (rule l7_wf_one[OF c0_neq_ec1])

lemma l7_cov_canon_seg:
  "cdc_segment_between l7_H_cov {100} c0 ec1 [Cdc ec1 (Update 100 3000)]"
  unfolding cdc_segment_between_def l7_H_cov_def cdc_lift_def
  by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)

lemma l7_cov_canon:
  "virtual_cut_state (\<lambda>_. None) [Cdc ec1 (Update 100 3000)] {100} ec1 l7_H_cov"
  by (rule l7_canon_continuation[OF l7_wf_cov l7_cov_canon_seg])

theorem fix_l7_missing_event:
  "\<not> cdc_segment_between l7_H_cov {100} c0 ec1 []
   \<and> \<not> virtual_cut_state (\<lambda>_. None) [] {100} ec1 l7_H_cov"
proof
  show "\<not> cdc_segment_between l7_H_cov {100} c0 ec1 []"
    unfolding cdc_segment_between_def l7_H_cov_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None) [] {100} ec1 l7_H_cov"
    by (rule l7_breaks_continuation[OF l7_cov_canon, where k = 100])
       (simp_all add: Apply_def)
qed

theorem fix_l7_event_not_in_history:
  "\<not> cdc_segment_between l7_H_cov {100} c0 ec1 [Cdc ec1 (Update 100 7777)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 7777)] {100} ec1 l7_H_cov"
proof
  show "\<not> cdc_segment_between l7_H_cov {100} c0 ec1 [Cdc ec1 (Update 100 7777)]"
    unfolding cdc_segment_between_def l7_H_cov_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 7777)] {100} ec1 l7_H_cov"
    by (rule l7_breaks_continuation[OF l7_cov_canon, where k = 100])
       (simp_all add: Apply_def)
qed

definition l7_H_future :: "(nat, nat) src_history" where
  "l7_H_future = [(ec1, Update 100 3000), (ec2, Update 100 9000)]"

lemma l7_wf_future: "wellformed_src_history l7_H_future"
  unfolding l7_H_future_def
  by (rule l7_wf_two[OF ec1_le_ec2 c0_neq_ec1 c0_neq_ec2])

lemma l7_future_canon_seg:
  "cdc_segment_between l7_H_future {100} c0 ec1 [Cdc ec1 (Update 100 3000)]"
  unfolding cdc_segment_between_def l7_H_future_def cdc_lift_def
  by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_not_ec2_le_ec1)

lemma l7_future_canon:
  "virtual_cut_state (\<lambda>_. None) [Cdc ec1 (Update 100 3000)] {100} ec1 l7_H_future"
  by (rule l7_canon_continuation[OF l7_wf_future l7_future_canon_seg])

theorem fix_l7_future_event:
  "\<not> cdc_segment_between l7_H_future {100} c0 ec1
        [Cdc ec1 (Update 100 3000), Cdc ec2 (Update 100 9000)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 3000), Cdc ec2 (Update 100 9000)]
         {100} ec1 l7_H_future"
proof
  show "\<not> cdc_segment_between l7_H_future {100} c0 ec1
          [Cdc ec1 (Update 100 3000), Cdc ec2 (Update 100 9000)]"
    unfolding cdc_segment_between_def l7_H_future_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_not_ec2_le_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 3000), Cdc ec2 (Update 100 9000)]
           {100} ec1 l7_H_future"
    by (rule l7_breaks_continuation[OF l7_future_canon, where k = 100])
       (simp_all add: Apply_def)
qed

definition l7_H_dup :: "(nat, nat) src_history" where
  "l7_H_dup = [(ec1, Update 100 1), (ec1, Update 100 2)]"

lemma l7_wf_dup: "wellformed_src_history l7_H_dup"
  unfolding l7_H_dup_def
  by (rule l7_wf_two[OF src_le_refl c0_neq_ec1 c0_neq_ec1])

lemma l7_dup_canon_seg:
  "cdc_segment_between l7_H_dup {100} c0 ec1
     [Cdc ec1 (Update 100 1), Cdc ec1 (Update 100 2)]"
  unfolding cdc_segment_between_def l7_H_dup_def cdc_lift_def
  by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)

lemma l7_dup_canon:
  "virtual_cut_state (\<lambda>_. None)
     [Cdc ec1 (Update 100 1), Cdc ec1 (Update 100 2)] {100} ec1 l7_H_dup"
  by (rule l7_canon_continuation[OF l7_wf_dup l7_dup_canon_seg])

theorem fix_l7_same_coordinate_order:
  "\<not> cdc_segment_between l7_H_dup {100} c0 ec1
        [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
proof
  show "\<not> cdc_segment_between l7_H_dup {100} c0 ec1
          [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)]"
    unfolding cdc_segment_between_def l7_H_dup_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
    by (rule l7_breaks_continuation[OF l7_dup_canon, where k = 100])
       (simp_all add: Apply_def)
qed

theorem fix_l7_multiplicity:
  "\<not> cdc_segment_between l7_H_dup {100} c0 ec1 [Cdc ec1 (Update 100 1)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
proof
  show "\<not> cdc_segment_between l7_H_dup {100} c0 ec1 [Cdc ec1 (Update 100 1)]"
    unfolding cdc_segment_between_def l7_H_dup_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
    by (rule l7_breaks_continuation[OF l7_dup_canon, where k = 100])
       (simp_all add: Apply_def)
qed

theorem fix_l7_coordinate_sorted_insufficient:
  "sorted (map cdc_coord [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)])
   \<and> \<not> cdc_segment_between l7_H_dup {100} c0 ec1
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
proof (intro conjI)
  show "sorted (map cdc_coord [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)])"
    by simp
next
  show "\<not> cdc_segment_between l7_H_dup {100} c0 ec1
          [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)]"
    unfolding cdc_segment_between_def l7_H_dup_def cdc_lift_def
    by (simp add: l7_c0_le_ec1 l7_c0_lt_ec1)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup"
    by (rule l7_breaks_continuation[OF l7_dup_canon, where k = 100])
       (simp_all add: Apply_def)
qed

definition l7_H_back :: "(nat, nat) src_history" where
  "l7_H_back = [(ec2, Update 100 5000)]"

lemma l7_wf_back: "wellformed_src_history l7_H_back"
  unfolding l7_H_back_def by (rule l7_wf_one[OF c0_neq_ec2])

lemma l7_back_canon_seg:
  "cdc_segment_between l7_H_back {100} c0 ec2 [Cdc ec2 (Update 100 5000)]"
  unfolding cdc_segment_between_def l7_H_back_def cdc_lift_def
  by (simp add: l7_c0_le_ec2 l7_c0_lt_ec2)

lemma l7_back_canon:
  "virtual_cut_state (\<lambda>_. None) [Cdc ec2 (Update 100 5000)] {100} ec2 l7_H_back"
  by (rule l7_canon_continuation[OF l7_wf_back l7_back_canon_seg])

lemma l7_back_src_ec1: "Src (\<lambda>_. None) l7_H_back ec1 = (\<lambda>_. None)"
proof (rule ext)
  fix k :: nat
  have seg_empty:
    "filter (\<lambda>(c, e). c0 < c \<and> c \<le> ec1 \<and> key_of e = k) l7_H_back = []"
    unfolding l7_H_back_def using l7_not_ec2_le_ec1 by simp
  have "Src (\<lambda>_. None) l7_H_back ec1 k = Src (\<lambda>_. None) l7_H_back c0 k"
    using Src_interval_decomposition[OF l7_wf_back l7_c0_le_ec1,
            of "\<lambda>_. None" k] seg_empty
    by (simp add: Let_def)
  also have "\<dots> = None"
    using Src_at_base[OF l7_wf_back, of "\<lambda>_. None"] by simp
  finally show "Src (\<lambda>_. None) l7_H_back ec1 k = (\<lambda>_. None) k" by simp
qed

theorem fix_l7_frontier_order:
  "(\<forall>\<delta>. \<not> cdc_segment_between l7_H_back {100} ec2 ec1 \<delta>)
   \<and> virtual_cut_state (\<lambda>_. None) [Cdc ec2 (Update 100 5000)] {100} ec2 l7_H_back
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec2 (Update 100 5000)] {100} ec1 l7_H_back"
proof (intro conjI)
  show "\<forall>\<delta>. \<not> cdc_segment_between l7_H_back {100} ec2 ec1 \<delta>"
    unfolding cdc_segment_between_def using l7_not_ec2_le_ec1 by simp
next
  show "virtual_cut_state (\<lambda>_. None) [Cdc ec2 (Update 100 5000)] {100} ec2 l7_H_back"
    by (rule l7_back_canon)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec2 (Update 100 5000)] {100} ec1 l7_H_back"
  proof
    assume "virtual_cut_state (\<lambda>_. None)
              [Cdc ec2 (Update 100 5000)] {100} ec1 l7_H_back"
    hence "restrict (Apply [Cdc ec2 (Update 100 5000)]) {100} (100::nat)
             = restrict (Src (\<lambda>_. None) l7_H_back ec1) {100} 100"
      unfolding virtual_cut_state_def by simp
    thus False
      by (simp add: restrict_def l7_back_src_ec1 Apply_def)
  qed
qed

definition l7_H_del :: "(nat, nat) src_history" where
  "l7_H_del = [(ec1, Update 100 3000), (ec2, Delete 100)]"

lemma l7_wf_del: "wellformed_src_history l7_H_del"
  unfolding l7_H_del_def
  by (rule l7_wf_two[OF ec1_le_ec2 c0_neq_ec1 c0_neq_ec2])

lemma l7_del_canon_seg:
  "cdc_segment_between l7_H_del {100} c0 ec2
     [Cdc ec1 (Update 100 3000), Cdc ec2 (Delete 100)]"
  unfolding cdc_segment_between_def l7_H_del_def cdc_lift_def
  by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_ec1_le_ec2)

lemma l7_del_canon:
  "virtual_cut_state (\<lambda>_. None)
     [Cdc ec1 (Update 100 3000), Cdc ec2 (Delete 100)] {100} ec2 l7_H_del"
  by (rule l7_canon_continuation[OF l7_wf_del l7_del_canon_seg])

theorem fix_l7_delete_omitted:
  "\<not> cdc_segment_between l7_H_del {100} c0 ec2 [Cdc ec1 (Update 100 3000)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_del"
proof
  show "\<not> cdc_segment_between l7_H_del {100} c0 ec2 [Cdc ec1 (Update 100 3000)]"
    unfolding cdc_segment_between_def l7_H_del_def cdc_lift_def
    by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_ec1_le_ec2)
next
  show "\<not> virtual_cut_state (\<lambda>_. None)
           [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_del"
    by (rule l7_breaks_continuation[OF l7_del_canon, where k = 100])
       (simp_all add: Apply_def)
qed

definition l7_H_oos :: "(nat, nat) src_history" where
  "l7_H_oos = [(ec1, Update 100 3000), (ec2, Insert 999 5)]"

lemma l7_wf_oos: "wellformed_src_history l7_H_oos"
  unfolding l7_H_oos_def
  by (rule l7_wf_two[OF ec1_le_ec2 c0_neq_ec1 c0_neq_ec2])

lemma l7_oos_scoped_seg:
  "cdc_segment_between l7_H_oos {100} c0 ec2 [Cdc ec1 (Update 100 3000)]"
  unfolding cdc_segment_between_def l7_H_oos_def cdc_lift_def
  by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_ec1_le_ec2)

lemma l7_oos_scoped_canon:
  "virtual_cut_state (\<lambda>_. None) [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_oos"
  by (rule l7_canon_continuation[OF l7_wf_oos l7_oos_scoped_seg])

lemma l7_oos_full_seg:
  "cdc_segment_between l7_H_oos UNIV c0 ec2
     [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)]"
  unfolding cdc_segment_between_def l7_H_oos_def cdc_lift_def
  by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_ec1_le_ec2)

lemma l7_oos_src_ec2:
  "Src (\<lambda>_. None) l7_H_oos ec2
     = Apply [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)]"
proof -
  have base: "Apply [] = Src (\<lambda>_. None) l7_H_oos c0"
    using Src_at_base[OF l7_wf_oos, of "\<lambda>_. None"] by (simp add: Apply_def)
  have "Apply ([] @ [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)])
          = Src (\<lambda>_. None) l7_H_oos ec2"
    by (rule whole_table_state_continuation[OF l7_wf_oos base l7_oos_full_seg])
  thus ?thesis by simp
qed

theorem fix_l7_scoped_not_whole_table:
  "virtual_cut_state (\<lambda>_. None) [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_oos
   \<and> Apply [Cdc ec1 (Update 100 3000)] \<noteq> Src (\<lambda>_. None) l7_H_oos ec2"
proof
  show "virtual_cut_state (\<lambda>_. None) [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_oos"
    by (rule l7_oos_scoped_canon)
next
  show "Apply [Cdc ec1 (Update 100 3000)] \<noteq> Src (\<lambda>_. None) l7_H_oos ec2"
  proof
    assume eq: "Apply [Cdc ec1 (Update 100 3000)] = Src (\<lambda>_. None) l7_H_oos ec2"
    hence "Apply [Cdc ec1 (Update 100 3000)] (999::nat)
             = Src (\<lambda>_. None) l7_H_oos ec2 999"
      by simp
    thus False by (simp add: l7_oos_src_ec2 Apply_def)
  qed
qed

lemma l7_virtual_cut_source_determined:
  fixes b0 :: "'k \<rightharpoonup> 'v"
  assumes "virtual_cut_state b0 \<sigma>1 K f H"
      and "virtual_cut_state b0 \<sigma>2 K f H"
  shows "restrict (Apply \<sigma>1) K = restrict (Apply \<sigma>2) K"
  using assms unfolding virtual_cut_state_def by simp

theorem fix_l7_rechunk_not_sink_repair:
  "virtual_cut_state (\<lambda>_. None) (l7_seg1 @ l7_seg2) l7_scope ec4 H_ex
   \<and> (\<forall>\<sigma>'. virtual_cut_state (\<lambda>_. None) \<sigma>' l7_scope ec4 H_ex
            \<longrightarrow> restrict (Apply \<sigma>') l7_scope
              = restrict (Apply (l7_seg1 @ l7_seg2)) l7_scope)"
proof
  show "virtual_cut_state (\<lambda>_. None) (l7_seg1 @ l7_seg2) l7_scope ec4 H_ex"
    by (rule continuation_positive_witness)
next
  show "\<forall>\<sigma>'. virtual_cut_state (\<lambda>_. None) \<sigma>' l7_scope ec4 H_ex
              \<longrightarrow> restrict (Apply \<sigma>') l7_scope
                = restrict (Apply (l7_seg1 @ l7_seg2)) l7_scope"
  proof (intro allI impI)
    fix \<sigma>' assume "virtual_cut_state (\<lambda>_. None) \<sigma>' l7_scope ec4 H_ex"
    from l7_virtual_cut_source_determined[OF this continuation_positive_witness]
    show "restrict (Apply \<sigma>') l7_scope
            = restrict (Apply (l7_seg1 @ l7_seg2)) l7_scope" .
  qed
qed

section \<open>Positive-witness corollaries and the out-of-scope padding boundary\<close>

text \<open>The positive-witness chaining and non-vacuity facts and the out-of-scope
  padding boundary fixture. All are purely source-side --- no certificate
  carrier is involved, so they have no constructed
  @{text Continuation_Fixtures_Inst} counterpart.\<close>

theorem continuation_witness_chained_segment:
  "cdc_segment_between H_ex l7_scope c0 ec4 (l7_seg1 @ l7_seg2)"
  by (rule cdc_segment_between_concat[OF wf_h_ex l7_seg1_segment l7_seg2_segment])

theorem continuation_witness_nonvacuous:
  "l7_scope \<noteq> {} \<and> l7_seg1 \<noteq> [] \<and> l7_seg2 \<noteq> []"
  by (simp add: l7_seg1_def l7_seg2_def)

theorem fix_l7_out_of_scope_padding_rejected_not_loadbearing:
  "\<not> cdc_segment_between l7_H_oos {100} c0 ec2
        [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)]
   \<and> virtual_cut_state (\<lambda>_. None)
        [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)] {100} ec2 l7_H_oos"
proof
  show "\<not> cdc_segment_between l7_H_oos {100} c0 ec2
          [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)]"
    unfolding cdc_segment_between_def l7_H_oos_def cdc_lift_def
    by (simp add: l7_c0_le_ec2 l7_c0_lt_ec1 l7_c0_lt_ec2 l7_ec1_le_ec2)
next
  show "virtual_cut_state (\<lambda>_. None)
          [Cdc ec1 (Update 100 3000), Cdc ec2 (Insert 999 5)] {100} ec2 l7_H_oos"
    unfolding virtual_cut_state_def
    by (simp add: l7_oos_src_ec2)
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/Continuation_Fixtures_Inst.thy <==
(*  Title:   Continuation_Fixtures_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Continuation_Fixtures_Inst
  imports
    Continuation_Fixtures_Core
    DBLog_Cert_Substrate
begin

section \<open>Constructed continuation fixtures\<close>

text \<open>
  Constructed continuation fixtures. The negative / boundary continuation rows
  are stated over the plain source histories (@{const l7_H_cov} /
  @{const l7_H_future} / @{const l7_H_dup} /
  @{const l7_H_back} / @{const l7_H_del} / @{const l7_H_oos}) and segments,
  all ordinary @{command definition}s; those rows live in
  @{theory DBLog_Virtual_Cuts.Continuation_Fixtures_Core} and are reused here
  by import. This theory constructs the one row that needs a certificate
  carrier: the ``extended certificate'' fixture, which separates accessor-level
  algebra from verifier acceptance.

  The construction is a certificate-substrate interpretation at its smallest
  (the same shape as the @{text cf} interpretations of
  @{text Layer3_Fixtures_Inst} / @{text Layer4_Fixtures_Inst}): a
  one-constructor certificate datatype
  @{text l7f_cert} whose scope / frontier / clean-prefix
  / verifier functions carry exactly the extended-certificate values (scope
  @{term "{100::nat}"}, frontier @{const ec1}, clean prefix
  @{term "[Cdc ec1 (Update 100 3000)]"}, verdict @{const Reject}), hosted
  by a @{command global_interpretation} @{text cext} of
  @{locale dblog_cert_substrate} at a degenerate @{typ unit} run (the row uses no
  run accessor). The accessor-level virtual cut is then established by
  the canonical-continuation lemmas (@{thm [source] l7_canon_continuation} +
  @{thm [source] l7_cov_canon_seg}), and the verifier rejection by
  @{text simp} --- with no axioms.
\<close>

subsection \<open>Constructed extended certificate\<close>

datatype l7f_cert = CExt

fun l7f_scope :: "l7f_cert \<Rightarrow> nat set" where
  "l7f_scope CExt = {100}"

fun l7f_frontier :: "l7f_cert \<Rightarrow> frontier" where
  "l7f_frontier CExt = ec1"

fun l7f_clean_prefix :: "l7f_cert \<Rightarrow> (nat, nat) replay_event list" where
  "l7f_clean_prefix CExt = [Cdc ec1 (Update 100 3000)]"

fun l7f_verify :: "l7f_cert \<Rightarrow> unit \<Rightarrow> verify_result" where
  "l7f_verify CExt _ = Reject"

text \<open>The run side is a degenerate @{typ unit} run (the extended-certificate row
  uses no run accessor); @{locale dblog_cert_substrate} assumes nothing beyond the
  two inherited @{const chunks_list} obligations (@{term "set [] = {}"},
  @{term "distinct []"}), so the interpretation introduces no axiom. The
  faithfulness / materialization / binding / schema parameters are unused here and
  supplied as trivial constants.\<close>

global_interpretation cext: dblog_cert_substrate
  "\<lambda>_::unit. ({} :: nat set)"                                       \<comment> \<open>@{text scope_of}\<close>
  "\<lambda>_::unit. c0"                                                    \<comment> \<open>@{text frontier_of}\<close>
  "\<lambda>_::unit. ({} :: nat set)"                                       \<comment> \<open>chunks\<close>
  "\<lambda>_::unit. ([] :: (nat, nat) src_history)"                        \<comment> \<open>@{text src_history_of}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. \<lambda>_::nat. (None :: nat option option)"          \<comment> \<open>@{text chunk_read_result}\<close>
  "\<lambda>_::unit. ([] :: (src_coord \<times> (nat, nat) source_event) list)"    \<comment> \<open>@{text cdc_events_of}\<close>
  "\<lambda>_::unit. ([] :: nat list)"                                      \<comment> \<open>@{text chunks_list}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. ({} :: nat set)"                              \<comment> \<open>@{text chunk_domain}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. (None :: nat option)"                         \<comment> \<open>@{text responsible_chunk}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_lower_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_upper_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_read_coordinate}\<close>
  l7f_scope l7f_frontier l7f_clean_prefix
  l7f_verify Accept
  "\<lambda>_::unit. \<lambda>_::(nat \<rightharpoonup> nat). \<lambda>_::(nat, nat) src_history. \<lambda>_::unit. False"
                                                                    \<comment> \<open>@{text faithful_source_observation}\<close>
  "\<lambda>_::l7f_cert. \<lambda>_::unit. \<lambda>_::unit. False"                         \<comment> \<open>@{text materializes_run}\<close>
  "\<lambda>_::l7f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text evidence_bound_to_cert}\<close>
  "\<lambda>_::l7f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text source_side_schema_supported}\<close>
  by unfold_locales simp_all


subsection \<open>Accessor equality of an extended certificate is not verifier acceptance (constructed)\<close>

text \<open>Read through its accessors, @{const CExt} satisfies the accessor-level
  @{const cext.virtual_cut} predicate (its clean prefix replays to the source state
  on its scope at its frontier, by the canonical-continuation lemmas); yet
  the verifier rejects it. Accessor-level algebra is strictly weaker than verifier
  acceptance.\<close>

lemma cext_extended_cert_virtual_cut:
  "cext.virtual_cut (\<lambda>_. None) CExt l7_H_cov"
  unfolding cext.virtual_cut_def core_virtual_cut_state_def
proof (rule l7_canon_continuation[OF l7_wf_cov, unfolded virtual_cut_state_def])
  show "cdc_segment_between l7_H_cov (l7f_scope CExt) c0
          (l7f_frontier CExt) (l7f_clean_prefix CExt)"
    by (simp add: l7_cov_canon_seg)
qed

theorem fix_l7_extended_cert_not_accepted_constructed:
  "cext.virtual_cut (\<lambda>_. None) CExt l7_H_cov
   \<and> l7f_verify CExt () \<noteq> Accept"
  using cext_extended_cert_virtual_cut by simp


subsection \<open>Constructed continuation negative / boundary fixture bundle\<close>

text \<open>The eleven negative / boundary continuation conjuncts in one statement,
  with the two extended-certificate conjuncts over the construction
  (@{const cext.virtual_cut} on @{const CExt} and @{const l7f_verify}); the
  remaining conjuncts are the carrier-independent fixtures of
  @{theory DBLog_Virtual_Cuts.Continuation_Fixtures_Core}, reused by import.
  Of the twelve @{text fix_l7_} facts, the out-of-scope padding boundary fact
  (@{text fix_l7_out_of_scope_padding_rejected_not_loadbearing}, in
  @{theory DBLog_Virtual_Cuts.Continuation_Fixtures_Core}) is deliberately
  not bundled: it exhibits a padded segment that @{text cdc_segment_between}
  rejects while the continuation conclusion still holds, demonstrating a
  non-load-bearing premise rather than a rejection. The whole continuation
  negative-fixture bundle is established with no axioms anywhere.\<close>

theorem continuation_negative_fixture_bundle_constructed:
  "\<not> virtual_cut_state (\<lambda>_. None) [] {100} ec1 l7_H_cov
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 7777)] {100} ec1 l7_H_cov
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 3000), Cdc ec2 (Update 100 9000)]
         {100} ec1 l7_H_future
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup
   \<and> sorted (map cdc_coord [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)])
   \<and> \<not> cdc_segment_between l7_H_dup {100} c0 ec1
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)]
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 2), Cdc ec1 (Update 100 1)] {100} ec1 l7_H_dup
   \<and> (\<forall>\<delta>. \<not> cdc_segment_between l7_H_back {100} ec2 ec1 \<delta>)
   \<and> \<not> virtual_cut_state (\<lambda>_. None)
         [Cdc ec1 (Update 100 3000)] {100} ec2 l7_H_del
   \<and> Apply [Cdc ec1 (Update 100 3000)] \<noteq> Src (\<lambda>_. None) l7_H_oos ec2
   \<and> cext.virtual_cut (\<lambda>_. None) CExt l7_H_cov
   \<and> l7f_verify CExt () \<noteq> Accept
   \<and> virtual_cut_state (\<lambda>_. None) (l7_seg1 @ l7_seg2) l7_scope ec4 H_ex
   \<and> (\<forall>\<sigma>'. virtual_cut_state (\<lambda>_. None) \<sigma>' l7_scope ec4 H_ex
            \<longrightarrow> restrict (Apply \<sigma>') l7_scope
              = restrict (Apply (l7_seg1 @ l7_seg2)) l7_scope)"
  using fix_l7_missing_event fix_l7_event_not_in_history fix_l7_future_event
        fix_l7_same_coordinate_order fix_l7_multiplicity
        fix_l7_coordinate_sorted_insufficient fix_l7_frontier_order
        fix_l7_delete_omitted fix_l7_scoped_not_whole_table
        fix_l7_extended_cert_not_accepted_constructed fix_l7_rechunk_not_sink_repair
  by blast

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Cert_Substrate.thy <==
(*  Title:   DBLog_Cert_Substrate.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Cert_Substrate
  imports DBLog_Run_Substrate_Layer2 Virtual_Cut_Core
begin

section \<open>Layer 3/4 certificate substrate as a locale hierarchy (abstract carriers)\<close>

text \<open>
  The certificate side of the development as
  a locale hierarchy over abstract carrier type variables, abstracting the
  concrete @{text cert} /
  @{text evidence} / @{text raw_observation} datatypes and the
  certificate/evidence/checker definitions of @{text Virtual_Cut}.

    \<^item> @{text dblog_cert_substrate} extends @{locale dblog_run_substrate} with
        the certificate, evidence, and observation accessors fixed over plain
        type variables @{typ 'cert} / @{typ 'evidence} / @{typ 'raw}, and
        states the cert-side definitions (@{text virtual_cut},
        @{text checker_input_ok}, @{text cert_accessors_agree},
        @{text cert_run_coherent}) and the cert-bound Layer 4 whole-table
        claim-scope (@{text whole_table_claim_scope}) with bodies matching
        the global ones. It assumes nothing beyond the two run-substrate
        @{text chunks_list} obligations it inherits.

        The verifier is fixed \<^emph>\<open>polymorphically\<close> in its result type:
        @{text "verify :: 'cert \<Rightarrow> 'evidence \<Rightarrow> 'vres"} with a
        distinguished accepting value @{text "accept_value :: 'vres"}. The
        public @{text Virtual_Cut.verify_result} datatype and its
        @{text Accept} constructor are \<^emph>\<open>not\<close> a dependency of this locale; an
        interpretation may instantiate
        @{text "'vres = verify_result"} and @{text "accept_value = Accept"}
        (the canonical interpretation in @{text DBLog_Cert_Substrate_Inst}
        does exactly that).

    \<^item> @{text dblog_checker_substrate} extends @{text dblog_cert_substrate}
        with a fixed certificate @{text C} and evidence @{text E} and the four
        primitive checker obligations (the trust boundary), stated as
        @{text "verify C E = accept_value"}, and proves the Layer 3 soundness
        theorems --- @{text accepted_certificate_implies_wellformed_run} and the
        headline @{text accepted_virtual_cut_sound} --- together with the Layer 4
        whole-table specialization
        @{text accepted_whole_table_anchor_domain_specialization}, just as
        the global @{text layer3_checker_substrate} does (there via the
        context extension in @{text Layer4_Whole_Table}), but over the
        abstract carriers.

  The carrier-independent ``pure'' core (@{const core_virtual_cut_state}, the
  Layer 4 anchor / table-scope definitions @{const table_scope_between} /
  @{const anchor_complete_at_boundary} / @{const all_post_anchor_changes_covered} /
  @{const no_unclaimed_replay_keys}, and the outside-scope bridge lemma
  @{thm [source] whole_table_equality_from_scoped_equality}) reference no
  certificate accessor and live in @{text Virtual_Cut_Core}; the locale reuses
  them directly. The Layer 2 run-side soundness theorem
  @{thm [source] dblog_run_substrate.wellformed_run_implies_virtual_cut} is
  inherited from @{locale dblog_run_substrate}.

  The concrete counterparts --- the @{text cert} / @{text evidence} datatypes,
  the global @{text layer3_checker_substrate} locale, and the global Layer 3/4
  theorems --- live in @{text Virtual_Cut} and @{text Layer4_Whole_Table}; the
  canonical concrete interpretation of this hierarchy lives in
  @{text DBLog_Cert_Substrate_Inst}.
\<close>

subsection \<open>Certificate substrate locale\<close>

text \<open>
  The run accessors are re-declared in the @{text "for"} clause so the
  carrier type variables @{typ 'run} / @{typ 'chunk} / @{typ 'k} / @{typ 'v}
  are under this locale's control and are shared by the certificate accessors
  added below; a plain @{text "dblog_run_substrate +"} import would alpha-rename
  the inherited type parameters, leaving the certificate key/value/run types
  disconnected from the run side.
\<close>

locale dblog_cert_substrate =
  dblog_run_substrate
    scope_of frontier_of chunks src_history_of chunk_read_result
    cdc_events_of chunks_list chunk_domain responsible_chunk
    chunk_lower_watermark chunk_upper_watermark chunk_read_coordinate
  for scope_of               :: "'run \<Rightarrow> ('k::linorder) set"
  and frontier_of            :: "'run \<Rightarrow> frontier"
  and chunks                 :: "'run \<Rightarrow> 'chunk set"
  and src_history_of         :: "'run \<Rightarrow> ('k, 'v) src_history"
  and chunk_read_result      :: "'run \<Rightarrow> 'chunk \<Rightarrow> 'k \<Rightarrow> 'v option option"
  and cdc_events_of          :: "'run \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list"
  and chunks_list            :: "'run \<Rightarrow> 'chunk list"
  and chunk_domain           :: "'run \<Rightarrow> 'chunk \<Rightarrow> 'k set"
  and responsible_chunk      :: "'run \<Rightarrow> 'k \<Rightarrow> 'chunk option"
  and chunk_lower_watermark  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
  and chunk_upper_watermark  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
  and chunk_read_coordinate  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
  +
  fixes scope        :: "'cert \<Rightarrow> 'k set"
    and frontier     :: "'cert \<Rightarrow> frontier"
    and clean_prefix :: "'cert \<Rightarrow> ('k, 'v) replay_event list"
    and verify       :: "'cert \<Rightarrow> 'evidence \<Rightarrow> 'vres"
    and accept_value :: "'vres"
    and faithful_source_observation
          :: "'evidence \<Rightarrow> ('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> 'raw \<Rightarrow> bool"
    and materializes_run :: "'cert \<Rightarrow> 'evidence \<Rightarrow> 'run \<Rightarrow> bool"
    and evidence_bound_to_cert       :: "'cert \<Rightarrow> 'evidence \<Rightarrow> bool"
    and source_side_schema_supported :: "'cert \<Rightarrow> 'evidence \<Rightarrow> bool"
begin

text \<open>The central object, cert-side: on @{text "scope C"} the replay of
  @{text "clean_prefix C"} equals the source state at @{text "frontier C"}.
  The cert-accessor instance of the core @{const core_virtual_cut_state}.\<close>

definition virtual_cut
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> 'cert \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "virtual_cut b0 C H \<longleftrightarrow>
     core_virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"

definition checker_input_ok :: "'cert \<Rightarrow> 'evidence \<Rightarrow> bool"
where
  "checker_input_ok C E \<longleftrightarrow>
     evidence_bound_to_cert C E \<and> source_side_schema_supported C E"

definition cert_accessors_agree
where
  "cert_accessors_agree C R \<longleftrightarrow>
     scope C = scope_of R
   \<and> frontier C = frontier_of R
   \<and> clean_prefix C = clean_prefix_of R"

definition cert_run_coherent
where
  "cert_run_coherent C E R \<longleftrightarrow>
     materializes_run C E R \<and> cert_accessors_agree C R"

lemma cert_run_coherence:
  assumes "cert_run_coherent C E R"
  shows   "scope C = scope_of R
         \<and> frontier C = frontier_of R
         \<and> clean_prefix C = clean_prefix_of R"
  using assms
  unfolding cert_run_coherent_def cert_accessors_agree_def
  by blast

lemma cert_run_coherent_virtual_cut_state_subst:
  assumes "cert_accessors_agree C R"
      and "core_virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                             (frontier_of R) H"
  shows   "core_virtual_cut_state b0 (clean_prefix C) (scope C)
                             (frontier C) H"
  using assms
  unfolding cert_accessors_agree_def
  by simp

text \<open>Layer 4 whole-table claim scope, cert-side (body identical to the global
  @{text Layer4_Whole_Table.whole_table_claim_scope}).\<close>

definition whole_table_claim_scope
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> 'cert \<Rightarrow> ('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> bool"
where
  "whole_table_claim_scope b0 C H b \<longleftrightarrow>
     b \<le> frontier C
   \<and> anchor_complete_at_boundary b0 H b (scope C)
   \<and> all_post_anchor_changes_covered H b (frontier C) (scope C)
   \<and> no_unclaimed_replay_keys (clean_prefix C) (scope C)"

lemma whole_table_claim_scope_imp_table_scope_contained:
  assumes "whole_table_claim_scope b0 C H b"
  shows "table_scope_between b0 H b (frontier C) \<subseteq> scope C"
  using assms
  unfolding whole_table_claim_scope_def
            table_scope_between_def
            anchor_complete_at_boundary_def
            all_post_anchor_changes_covered_def
  by blast

lemma whole_table_equality_from_claim_scope:
  assumes vc: "virtual_cut b0 C H"
      and whole: "whole_table_claim_scope b0 C H b"
  shows "Apply (clean_prefix C) = Src b0 H (frontier C)"
proof -
  have scoped:
    "restrict (Apply (clean_prefix C)) (scope C)
       = restrict (Src b0 H (frontier C)) (scope C)"
    using vc unfolding virtual_cut_def core_virtual_cut_state_def by simp
  have contained:
    "table_scope_between b0 H b (frontier C) \<subseteq> scope C"
    by (rule whole_table_claim_scope_imp_table_scope_contained[OF whole])
  have no_unclaimed:
    "no_unclaimed_replay_keys (clean_prefix C) (scope C)"
    using whole unfolding whole_table_claim_scope_def by blast
  have b_le_frontier: "b \<le> frontier C"
    using whole unfolding whole_table_claim_scope_def by blast
  show ?thesis
    by (rule whole_table_equality_from_scoped_equality
          [OF scoped contained no_unclaimed b_le_frontier])
qed

end


subsection \<open>Layer 3 checker substrate locale\<close>

text \<open>
  The non-circular Layer 3 proof substrate. The locale fixes a certificate
  @{text C} and evidence @{text E} and separates the four primitive checker
  obligations (the trust boundary discharged at deployment, not inside the
  model); the Layer 3 soundness theorems and the Layer 4 specialization are
  then proved inside the locale from those obligations and the inherited Layer 2
  run-side soundness. Acceptance is the abstract @{text "verify C E = accept_value"}.
\<close>

locale dblog_checker_substrate = dblog_cert_substrate +
  fixes C and E
  assumes accepted_input_ok:
    "verify C E = accept_value \<Longrightarrow> checker_input_ok C E"
  and accepted_has_materialization:
    "\<lbrakk>verify C E = accept_value; checker_input_ok C E\<rbrakk>
      \<Longrightarrow> \<exists>R. materializes_run C E R"
  and accepted_materialization_agrees:
    "\<And>R. \<lbrakk>verify C E = accept_value; checker_input_ok C E;
      materializes_run C E R\<rbrakk>
      \<Longrightarrow> cert_accessors_agree C R"
  and faithful_materialization_wellformed:
    "\<And>R b0 H Raw. \<lbrakk>verify C E = accept_value; checker_input_ok C E;
      materializes_run C E R; faithful_source_observation E b0 H Raw\<rbrakk>
      \<Longrightarrow> wellformed_dblog_run b0 R H"
begin

theorem accepted_certificate_implies_wellformed_run:
  assumes accept: "verify C E = accept_value"
      and faithful: "faithful_source_observation E b0 H Raw"
  shows   "\<exists>R. wellformed_dblog_run b0 R H \<and> cert_run_coherent C E R"
proof -
  have input_ok: "checker_input_ok C E"
    by (rule accepted_input_ok[OF accept])
  then obtain R where mat: "materializes_run C E R"
    using accepted_has_materialization[OF accept input_ok] by blast
  have wf: "wellformed_dblog_run b0 R H"
    by (rule faithful_materialization_wellformed[OF accept input_ok mat faithful])
  have agree: "cert_accessors_agree C R"
    by (rule accepted_materialization_agrees[OF accept input_ok mat])
  have coherent: "cert_run_coherent C E R"
    using mat agree
    unfolding cert_run_coherent_def
    by blast
  show ?thesis
    using wf coherent by blast
qed

theorem accepted_virtual_cut_sound:
  assumes accept: "verify C E = accept_value"
      and faithful: "faithful_source_observation E b0 H Raw"
  shows   "virtual_cut b0 C H"
proof -
  obtain R where wf: "wellformed_dblog_run b0 R H"
      and coherent: "cert_run_coherent C E R"
    using accepted_certificate_implies_wellformed_run[OF accept faithful]
    by blast
  have agree: "cert_accessors_agree C R"
    using coherent unfolding cert_run_coherent_def by blast
  have run_vcs:
    "core_virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                       (frontier_of R) H"
    using wellformed_run_implies_virtual_cut[OF wf] .
  have cert_vcs:
    "core_virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    using cert_run_coherent_virtual_cut_state_subst[OF agree run_vcs] .
  show ?thesis
    unfolding virtual_cut_def
    using cert_vcs .
qed

theorem accepted_whole_table_anchor_domain_specialization:
  assumes accept: "verify C E = accept_value"
      and faithful: "faithful_source_observation E b0 H Raw"
      and whole: "whole_table_claim_scope b0 C H b"
  shows "Apply (clean_prefix C) = Src b0 H (frontier C)"
proof -
  have vc: "virtual_cut b0 C H"
    by (rule accepted_virtual_cut_sound[OF accept faithful])
  show ?thesis
    by (rule whole_table_equality_from_claim_scope[OF vc whole])
qed

end

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Cert_Substrate_Inst.thy <==
(*  Title:   DBLog_Cert_Substrate_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Cert_Substrate_Inst
  imports DBLog_Cert_Substrate Continuation
begin

section \<open>Certificate substrate: continuation corollaries and a canonical
  concrete interpretation\<close>

text \<open>
  Two pieces over the certificate-substrate locales of
  @{text DBLog_Cert_Substrate}.

    \<^item> \<^bold>\<open>Continuation corollaries, locale side.\<close> The continuation
        extension @{text Continuation} states its two
        cert-bound corollaries --- @{thm [source] virtual_cut_restrict_to_subscope}
        and the @{locale layer3_checker_substrate} corollary
        @{text accepted_certificate_continuation_sound}
        --- over the \<^emph>\<open>global\<close> certificate carriers and the global
        @{locale layer3_checker_substrate}. Their heavy content lives entirely
        in the carrier-independent pure core (@{thm [source] virtual_cut_state_continuation},
        @{thm [source] virtual_cut_state_restrict_scope}, @{const cdc_segment_between}),
        which is global. Here we restate just the
        two thin corollaries inside @{locale dblog_cert_substrate} /
        @{locale dblog_checker_substrate}, reusing the global pure-core theorems
        verbatim, so the continuation proof API is available at every
        interpretation of the substrate locales.

    \<^item> \<^bold>\<open>Canonical concrete interpretation.\<close> The certificate-side analogue of
        the @{text canonical} run interpretation of
        @{text DBLog_Run_Substrate}. We instantiate
        @{locale dblog_cert_substrate} at the concrete run carrier
        @{typ "('k, 'v) run"} (through its selector functions) and
        a one-point certificate / evidence / observation carrier (@{typ unit}).
        @{locale dblog_cert_substrate} assumes nothing beyond the two
        @{const chunks_list} obligations it inherits from
        @{locale dblog_run_substrate}, so the interpretation discharges its
        proof obligations with @{method simp} alone, introducing no axiom. Its
        success certifies that the abstract certificate interface is inhabited
        end-to-end on the full certificate accessor set.

  The canonical certificate interpretation's verifier rejects everything, so it
  inhabits the interface without accepting any certificate. The \<^emph>\<open>accepting\<close>
  interpretation of @{locale dblog_checker_substrate} --- discharging the four
  primitive checker obligations over a wellformed materialized run --- is
  constructed in @{text Layer3_Witnesses_Inst}.
\<close>

subsection \<open>Continuation corollaries over the abstract cert carriers\<close>

context dblog_cert_substrate
begin

text \<open>Sub-scope restriction over a certificate, cert-substrate side: the locale
  instance of the global @{thm [source] virtual_cut_restrict_to_subscope},
  reducing to the global pure-core @{thm [source] virtual_cut_state_restrict_scope}.\<close>

theorem virtual_cut_restrict_to_subscope:
  assumes vc:  "virtual_cut b0 C H"
      and sub: "K' \<subseteq> scope C"
  shows "virtual_cut_state b0 (clean_prefix C) K' (frontier C) H"
proof -
  have "virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    using vc by (simp add: virtual_cut_def core_virtual_cut_state_def virtual_cut_state_def)
  thus ?thesis
    using sub by (rule virtual_cut_state_restrict_scope)
qed

end

context dblog_checker_substrate
begin

text \<open>Continuation over an accepted certificate, checker-substrate side: the
  locale instance of the global
  @{thm [source] layer3_checker_substrate.accepted_certificate_continuation_sound},
  composing the inherited @{thm [source] accepted_virtual_cut_sound} with the
  global pure-core @{thm [source] virtual_cut_state_continuation}.\<close>

theorem accepted_certificate_continuation_sound:
  assumes accept:   "verify C E = accept_value"
      and faithful: "faithful_source_observation E b0 H Raw"
      and wfH:      "wellformed_src_history H"
      and seg:      "cdc_segment_between H (scope C) (frontier C) f' \<delta>"
  shows "virtual_cut_state b0 (clean_prefix C @ \<delta>) (scope C) f' H"
proof -
  have "virtual_cut b0 C H"
    by (rule accepted_virtual_cut_sound[OF accept faithful])
  hence "virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    unfolding virtual_cut_def core_virtual_cut_state_def virtual_cut_state_def .
  from virtual_cut_state_continuation[OF wfH this seg]
  show ?thesis .
qed

end


subsection \<open>Canonical certificate-substrate interpretation\<close>

text \<open>
  The run side reuses the concrete @{type run} carrier through its selector
  functions (chunks modeled as @{typ nat}, the chunk enumeration
  @{term "remdups \<circ> rr_chunks_list"}). The certificate, evidence, and
  observation carriers are the one-point type @{typ unit}; their accessors are
  arbitrary total functions (the locale constrains none of them), so the only
  proof obligations are the two inherited @{const chunks_list} facts, which hold
  definitionally for every carrier value.
\<close>

global_interpretation canonical_cert: dblog_cert_substrate
  rr_scope
  rr_frontier
  "\<lambda>r. set (rr_chunks_list r)"
  rr_src_history
  rr_rresult
  rr_cdc
  "\<lambda>r. remdups (rr_chunks_list r)"
  rr_dom
  rr_resp
  rr_lwm
  rr_uwm
  rr_rcoord
  "\<lambda>_::unit. {}"
  "\<lambda>_::unit. c0"
  "\<lambda>_::unit. []"
  "\<lambda>(_::unit) (_::unit). Reject"
  Accept
  "\<lambda>(_::unit) _ _ (_::unit). False"
  "\<lambda>(_::unit) (_::unit) _. False"
  "\<lambda>(_::unit) (_::unit). False"
  "\<lambda>(_::unit) (_::unit). False"
  by unfold_locales simp_all

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Run.thy <==
(*  Title:   DBLog_Run.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Run
  imports DBLog_Run_Core
begin

section \<open>Layer 1: the DBLog run carrier, accessors, and wellformedness\<close>

text \<open>
  Layer 1 abstract DBLog run substrate.

  Layer 1 vocabulary:

    \<^item> chunks: the paper's @{text "('k, 'v) chunk"} carrier, modeled
        here concretely as the chunk index @{typ nat};
    \<^item> @{text "('k, 'v) chunk_read_record"}: Layer 0 self-contained
        chunk-read record carrying @{text "(domain, read_coord,
        observation)"}; the paper places this at Layer 0 inside the
        canonical-clean-prefix construction's input shape, and the
        Isabelle artifact lives in the imported theory
        @{text DBLog_Run_Core} (the carrier-independent Layer 0/1 core),
        consumed via the Layer 1 @{text clean_prefix_of} accessor's
        definitional equality;
    \<^item> @{text "('k, 'v) run"}: Layer 1 run carrier (a concrete
        single-constructor @{command datatype}, below);
    \<^item> Run accessors (paper "Run carrier and accessors", 7
        accessors): @{text scope_of} / @{text frontier_of} /
        @{text clean_prefix_of} / @{text chunks} /
        @{text src_history_of} / @{text chunk_read_result} /
        @{text cdc_events_of};
    \<^item> Chunk-plan accessors (paper "Chunk-plan accessors"):
        @{text chunk_domain} / @{text owns} /
        @{text responsible_chunk} /
        @{text canonical_chunk_ownership_domain};
    \<^item> Chunk watermarks (paper "Watermarks and Chunk-Read Coordinates"):
        @{text chunk_lower_watermark} /
        @{text chunk_upper_watermark} / @{text chunk_read_coordinate};
    \<^item> Coverage predicates (paper "Coverage predicates"):
        @{text covers_ordinary_cdc} / @{text row_absence_meaningful};
    \<^item> @{text canonical_clean_prefix}: Layer 0 building block paper
        "Auxiliary Layer 0 definitions" / "Canonical clean prefix";
        the paper places this at Layer 0 and the Isabelle artifact
        lives in the imported theory @{text DBLog_Run_Core}, with the
        Layer 1 @{text clean_prefix_of} accessor (below) its consumer;
    \<^item> @{text wellformed_dblog_run}: 3-argument predicate
        @{text "wellformed_dblog_run b0 R H"}; the body is the
        seven-clause conjunction WF0 / WF1 / WF2 / WF4 / WF5 / WF6 /
        WF7. There is no WF3 clause: the numbering carries a
        deliberate gap recording a clause that the model no longer
        uses.

  The run carrier and its accessors are defined here;
  @{text wellformed_dblog_run}, @{text covers_ordinary_cdc}, and
  @{text row_absence_meaningful} are real Isabelle definitions
  transliterating their paper bodies, and @{text clean_prefix_of} is
  determined by the canonical-clean-prefix construction in the imported
  theory @{text DBLog_Run_Core}.

  @{text owns} is an @{command abbreviation} over @{text chunk_domain}
  --- @{text "owns R ch k \<equiv> k \<in> chunk_domain R ch"} --- following the
  paper's reader-facing definitional equivalence; this rules out any
  gap where two independent accessors could disagree on a
  non-wellformed run.

  Run accessors use the @{text "_of"} suffix --- @{text "scope_of R"},
  @{text "frontier_of R"}, @{text "clean_prefix_of R"},
  @{text "src_history_of R"}, @{text "cdc_events_of R"}; certificate
  accessors live in @{text Virtual_Cut} with bare names.

  Naming note on the chunk-read record: the record-component selectors
  in Isabelle/HOL @{command record} blocks default to plain names
  ( @{text domain} / @{text read_coord} / @{text observation} );
  to avoid shadowing pre-existing Isabelle names (the standard
  @{text Domain} relation-domain projector lives in @{text Relation}),
  the selectors here are prefixed @{text "crr_"} ( @{text crr_domain}
  / @{text crr_read_coord} / @{text crr_observation} ). The
  paper-side names are unaffected.
\<close>

subsection \<open>Run carrier (concrete datatype)\<close>

text \<open>
  The run carrier is a concrete single-constructor @{command datatype} with
  named selectors (prefixed @{text "rr_"}). It is a @{command datatype} rather
  than a @{command record}: a record introduces an extensible @{text "_ext"}
  type and makes the bare name a type synonym, whereas the datatype keeps
  @{text run} a clean two-parameter type constructor. The
  @{text dblog_run_substrate} locale's canonical
  @{command global_interpretation} interprets the locale at this datatype via
  the global accessors below, so every locale-proved fact is available for
  the global headline theorems.

  Chunks are modeled as @{typ nat} (the chunk index): the chunk-plan accessors
  and watermarks are function fields keyed by the chunk index. The raw chunk
  enumeration @{text rr_chunks_list} is a @{typ "nat list"}; the public
  @{text chunks_list} accessor is @{term remdups} of it, so the two
  @{text chunks_list} facts below hold definitionally as lemmas.

  The Layer 0 self-contained @{type chunk_read_record} (selectors
  @{const crr_domain} / @{const crr_read_coord} / @{const crr_observation})
  is defined in theory @{text DBLog_Run_Core}, imported above: a
  carrier-independent building block shared by this global development and the
  @{text dblog_run_substrate} locale.
\<close>

datatype ('k, 'v) run =
  Run (rr_scope: "'k set")
      (rr_frontier: frontier)
      (rr_chunks_list: "nat list")
      (rr_src_history: "('k, 'v) src_history")
      (rr_cdc: "(src_coord \<times> ('k, 'v) source_event) list")
      (rr_rresult: "nat \<Rightarrow> 'k \<Rightarrow> 'v option option")
      (rr_dom: "nat \<Rightarrow> 'k set")
      (rr_resp: "'k \<Rightarrow> nat option")
      (rr_lwm: "nat \<Rightarrow> src_coord")
      (rr_uwm: "nat \<Rightarrow> src_coord")
      (rr_rcoord: "nat \<Rightarrow> src_coord")

subsection \<open>Run accessors (7 accessors)\<close>

text \<open>
  Paper "Run carrier and accessors". Seven accessors project the
  run-level structure that the rest of Layer 1 + the Layer 2 theorem
  range over. Chunk-plan accessors and watermarks live in their own
  subsections below; the @{text clean_prefix_of} accessor's
  definitional equality (paper "Clean-prefix construction at Layer
  1") is recorded at the @{text canonical_clean_prefix} subsection
  below.
\<close>

definition scope_of :: "('k, 'v) run \<Rightarrow> 'k set"
  where "scope_of R = rr_scope R"

definition frontier_of :: "('k, 'v) run \<Rightarrow> frontier"
  where "frontier_of R = rr_frontier R"

definition chunks :: "('k, 'v) run \<Rightarrow> nat set"
  where "chunks R = set (rr_chunks_list R)"

definition src_history_of :: "('k, 'v) run \<Rightarrow> ('k, 'v) src_history"
  where "src_history_of R = rr_src_history R"

definition chunk_read_result :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> 'k \<Rightarrow> 'v option option"
  where "chunk_read_result R = rr_rresult R"

definition cdc_events_of :: "('k, 'v) run \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list"
  where "cdc_events_of R = rr_cdc R"

text \<open>
  The @{text clean_prefix_of} accessor is not declared here. It is
  defined as the Layer 1 definitional equality (paper "Clean-prefix
  construction at Layer 1") below, after the @{text chunks_list}
  accessor and the @{text canonical_clean_prefix} construction have
  been introduced.
\<close>

subsection \<open>Chunks enumeration accessor\<close>

text \<open>
  The paper's clean-prefix construction at Layer 1 writes the
  chunk-reads input to @{text canonical_clean_prefix} as the list
  comprehension
  @{text "[ ChunkReadRecord(chunk_domain(R, ch),
  chunk_read_coordinate(R, ch), chunk_read_result(R, ch)) | ch \<in>
  chunks(R) ]"}. This requires enumerating the chunk set
  @{text "chunks(R)"} as a list in a deterministic order. The run
  carrier therefore stores a raw enumeration field
  @{text rr_chunks_list}; the public accessor @{text chunks_list}
  is its @{const remdups}, @{const chunks} is its set, and the two
  properties tying the enumeration to @{const chunks} are proved
  just below as lemmas:

    \<^item> @{text chunks_list_set}: @{text "set (chunks_list R) = chunks R"};
    \<^item> @{text chunks_list_distinct}: @{text "distinct (chunks_list R)"}.

  Two properties of this enumeration must be stated plainly,
  because they are easy to mistake for a harmless enumeration
  convenience.

  The first is global finiteness. @{text chunks_list_set}
  equates @{term "chunks R"} with the set of a list, so
  @{term "finite (chunks R)"} holds for every run, not only
  for wellformed ones. This is a genuine modeling decision
  baked into the carrier --- a run's chunk plan is stored as a
  finite list --- and it is intended and sound for the DBLog
  domain: a run's chunk plan is bounded by construction, because
  chunking proceeds over a determinable key range (a maximum
  primary key, or an equivalent keyspace bound, is fixed before
  chunking begins as the termination criterion), so the chunk
  plan is finite for every run. The lemma @{text chunks_finite}
  just below records this consequence as a named,
  machine-checked fact. The wellformed-run predicate's WF1 (f)
  clause separately requires @{term "finite (scope_of R)"} and
  finiteness of each chunk domain, but does not restate
  chunk-set finiteness --- that fact holds globally and is
  established here.

  The second is that the enumeration order is not canonical. The
  accessor returns the run's stored enumeration with duplicates
  removed, so two runs with the same chunk set may enumerate it
  in different orders. The Layer 2 source-side soundness theorem
  does not depend on the choice: at one source coordinate,
  cross-chunk-read Refresh events affect distinct keys (by the
  strict canonical partition), so the per-key replay semantics
  is invariant across enumeration choices.

  Pragmatic alternative considered + rejected: Hilbert epsilon
  @{text "(SOME xs. distinct xs \<and> set xs = chunks R)"} would avoid
  the stored enumeration field but would force every downstream
  proof to reason about non-determinism explicitly; a documented
  enumeration accessor over a stored field is cleaner.
\<close>

definition chunks_list :: "('k, 'v) run \<Rightarrow> nat list"
  where "chunks_list R = remdups (rr_chunks_list R)"

lemma chunks_list_set: "set (chunks_list R) = chunks R"
  by (simp add: chunks_list_def chunks_def)

lemma chunks_list_distinct: "distinct (chunks_list R)"
  by (simp add: chunks_list_def)

text \<open>
  The global finiteness documented above, recorded as a named
  fact. Since @{text chunks_list_set} equates @{term "chunks R"}
  with @{term "set (chunks_list R)"}, the set of a list,
  @{term "finite (chunks R)"} holds for every run. Stating it as
  a lemma keeps the global modeling assumption visible and
  machine-checked rather than left implicit in the carrier
  definition.
\<close>

lemma chunks_finite: "finite (chunks R)"
  by (metis chunks_list_set List.finite_set)

subsection \<open>Chunk-plan accessors\<close>

text \<open>
  Paper "Chunk-plan accessors". Naming: @{text chunk_domain} is the
  keys a chunk \<^emph>\<open>owns\<close>; @{text responsible_chunk} is the
  inverse projecting from a key to its owning chunk;
  @{text canonical_chunk_ownership_domain} is the union of chunk
  domains over all chunks of @{text R}.

  @{text owns} is an @{command abbreviation} over @{text chunk_domain}
  --- @{text "owns R ch k \<equiv> k \<in> chunk_domain R ch"} --- per the paper's
  reader-facing definitional equivalence (paper "Chunk-plan
  accessors": @{text "owns(R, ch, k) :: bool \<Leftrightarrow> k \<in> chunk_domain(R, ch)"}).
  Making it an abbreviation rather than an independent accessor rules
  out any gap where @{text owns} and @{text chunk_domain} could
  disagree on a non-wellformed run.
\<close>

definition chunk_domain :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> 'k set"
  where "chunk_domain R = rr_dom R"

definition responsible_chunk :: "('k, 'v) run \<Rightarrow> 'k \<Rightarrow> nat option"
  where "responsible_chunk R = rr_resp R"

abbreviation owns
  :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> 'k \<Rightarrow> bool"
where
  "owns R ch k \<equiv> k \<in> chunk_domain R ch"

definition canonical_chunk_ownership_domain
  :: "('k, 'v) run \<Rightarrow> 'k set"
where
  "canonical_chunk_ownership_domain R =
     (\<Union>ch \<in> chunks R. chunk_domain R ch)"

subsection \<open>Chunk watermarks and read coordinates\<close>

text \<open>
  Paper "Watermarks and Chunk-Read Coordinates". Three source-coordinate
  accessors per chunk: lower watermark, upper watermark, and the
  actual read coordinate. WF4 (clause body in the paper) requires
  @{text "lower \<le>\<^sub>src read \<le>\<^sub>src upper"}; WF5 additionally requires
  @{text "read \<le>\<^sub>src frontier_of(R)"}.
\<close>

definition chunk_lower_watermark :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> src_coord"
  where "chunk_lower_watermark R = rr_lwm R"

definition chunk_upper_watermark :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> src_coord"
  where "chunk_upper_watermark R = rr_uwm R"

definition chunk_read_coordinate :: "('k, 'v) run \<Rightarrow> nat \<Rightarrow> src_coord"
  where "chunk_read_coordinate R = rr_rcoord R"

text \<open>
  The Layer 0 canonical-clean-prefix construction --- @{const canonical_clean_prefix}
  with its builders @{const chunk_read_refreshes} / @{const cdc_event_replays},
  the @{const refresh_dominated} / @{const canonical_clean_prefix_normalized}
  normalized companion, and the Apply-equivalence theorem
  @{thm [source] apply_canonical_clean_prefix_normalized_eq} --- is defined in
  theory @{text DBLog_Run_Core}, imported above. It references no run/chunk
  accessor, so it is shared verbatim by this global theory and the
  @{text dblog_run_substrate} locale.
\<close>

subsection \<open>Layer 1 clean-prefix definitional equality (@{text clean_prefix_of})\<close>

text \<open>
  Paper "Clean-prefix construction at Layer 1": Layer 1's
  @{text "clean_prefix_of(R)"} is not a fresh primitive --- it is the
  Layer 0 @{text canonical_clean_prefix} building block instantiated
  for the run, with the chunk-read argument lifted out of an opaque
  "observed rows" assertion into per-chunk @{type chunk_read_record}
  values populated from the named accessors @{const chunk_domain},
  @{const chunk_read_coordinate}, and @{const chunk_read_result}, and
  with the CDC-side argument lifted out of "the source history's
  events" into the run-derived @{const cdc_events_of} accessor.

  @{text clean_prefix_of} is a real @{command definition} via this
  Layer 1 definitional equality. The signature carries a
  @{class linorder} constraint on @{text 'k} (propagated from
  @{text canonical_clean_prefix}); consumers (@{text wellformed_dblog_run},
  the Layer 2 source-side soundness theorem, downstream Layer 3
  certificate composition) inherit the constraint.

  Consequences:

    \<^item> the run carrier does not have to commit independently to a
        clean-prefix list shape; the wellformed-DBLog-run predicate's
        body constrains the run's @{const chunk_read_result},
        @{const chunks}, @{const scope_of}, @{const src_history_of},
        @{const cdc_events_of}, and @{const frontier_of} accessors,
        and @{text clean_prefix_of} is then determined by the
        construction;
    \<^item> the Layer 2 source-side soundness theorem can reason about
        @{text "clean_prefix_of(R)"} as a closed-form expression in
        the run's accessors, without needing a separate "clean prefix
        is some interleaving of chunk reads and CDC events"
        wellformedness clause;
    \<^item> the potential counterexample shape --- a
        @{text Cdc}-before-@{text Refresh} order at distinct source
        coordinates that satisfies all set-membership-shaped WF
        clauses but breaks the Layer 2 conclusion --- is structurally
        neutralized: under the construction body,
        @{text "clean_prefix_of(R)"} is sorted by source coordinate,
        so a low-coord @{text Cdc} cannot follow a high-coord
        @{text Refresh} for the same key.
\<close>

definition clean_prefix_of
  :: "('k :: linorder, 'v) run \<Rightarrow> ('k, 'v) replay_event list"
where
  "clean_prefix_of R =
     canonical_clean_prefix
       (map (\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                    crr_read_coord  = chunk_read_coordinate R ch,
                    crr_observation = chunk_read_result R ch \<rparr>)
            (chunks_list R))
       (cdc_events_of R)
       (scope_of R)
       (frontier_of R)"

subsection \<open>Coverage predicates\<close>

text \<open>
  Paper "Coverage predicates". @{text covers_ordinary_cdc} unwraps
  @{text responsible_chunk}'s @{text option} via an existential and
  compares against @{text cdc_events_of} (the run's observed CDC
  events) rather than @{text src_history_of} (the true source
  history); @{text row_absence_meaningful} is parameterized against
  @{text "Src b0 H (chunk_read_coordinate R ch) k = None"} rather
  than against an unstated "k was never inserted or deleted" reading.

  @{text covers_ordinary_cdc} is a real @{command definition}
  transliterating the paper "Coverage predicates" /
  "@{text "covers_ordinary_cdc(R, k, f)"}" body. The half-open interval
  @{text "(chunk_read_coordinate R ch, f]"} becomes
  @{text "src_lt (chunk_read_coordinate R ch) (hist_coord p)
  \<and> src_le (hist_coord p) f"} (strict on left, inclusive on right);
  the paper's "is reflected, with the same source coordinate, as a
  @{text "(c, e)"} pair in @{text "cdc_events_of(R)"}" becomes
  @{text "src_history_of R ! i \<in> set (cdc_events_of R)"} (the
  @{text "(c, e)"} pair preserved by element identity).

  @{text row_absence_meaningful} is a 5-argument predicate
  @{text "row_absence_meaningful b0 H R ch k"}, a real
  @{command definition} capturing the formalizable structural +
  source-state implication: if the key is in the chunk's domain and
  the chunk read for it produced an absence-Refresh in the clean
  prefix, then the source state at the chunk-read coordinate is
  absent (paper "Coverage predicates" / "@{text row_absence_meaningful}").
  WF6 (below) invokes it with the implication
  @{text "chunk_read_result R ch k = Some None \<longrightarrow>
  row_absence_meaningful b0 H R ch k"} on in-domain keys. That WF6
  implication is logically auto-satisfied under WF6 main alone: WF6
  main forces @{text "Src b0 H (chunk_read_coordinate R ch) k = None"},
  which discharges the predicate's body directly (machine-checked as
  @{text wf6_row_absence_redundant} in the redundancy section below).
  The predicate's role is structural rather than gating: the
  paper-side invocation exposes the deployment-level "no error / no
  partial result" obligation as reader-facing prose, and the
  formal-side predicate provides the type-level hook a deployment
  locale can state stronger assumptions against if a stronger
  operational obligation is to be expressed inside the formal model.
\<close>

definition covers_ordinary_cdc
  :: "('k, 'v) run \<Rightarrow> 'k \<Rightarrow> frontier \<Rightarrow> bool"
where
  "covers_ordinary_cdc R k f \<longleftrightarrow>
     (\<exists> ch. responsible_chunk R k = Some ch
            \<and> (\<forall> i. i < length (src_history_of R)
                     \<longrightarrow> src_lt (chunk_read_coordinate R ch)
                                (hist_coord (src_history_of R ! i))
                     \<longrightarrow> src_le (hist_coord (src_history_of R ! i)) f
                     \<longrightarrow> key_of (hist_event (src_history_of R ! i)) = k
                     \<longrightarrow> src_history_of R ! i \<in> set (cdc_events_of R)))"

text \<open>
  @{const source_key_coord_slice} (the per-key / per-coordinate filtering
  helper consumed by WF2 and the Layer 2 multiplicity lemmas) is defined in
  theory @{text DBLog_Run_Core}, imported above.
\<close>

definition row_absence_meaningful
  :: "('k :: linorder \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> ('k, 'v) run \<Rightarrow> nat \<Rightarrow> 'k \<Rightarrow> bool"
where
  "row_absence_meaningful b0 H R ch k \<longleftrightarrow>
     (k \<in> chunk_domain R ch
      \<and> Refresh k None (chunk_read_coordinate R ch) \<in> set (clean_prefix_of R)
      \<longrightarrow> Src b0 H (chunk_read_coordinate R ch) k = None)"

subsection \<open>The wellformed-DBLog-run predicate\<close>

text \<open>
  Paper "The @{text \<open>wellformed-DBLog-run\<close>} predicate". The
  three-argument signature @{text "wellformed_dblog_run b0 R H"}
  threads the source-side baseline @{text b0} through the predicate
  body, so chunk-read observations are checked against
  @{text "Src b0 H (chunk_read_coordinate R ch)"} (clause WF6). The
  7-clause body is:

  \<^item> WF0: source-history binding (@{text "src_history_of R = H"} +
    @{text "wellformed_src_history H"});
  \<^item> WF1: strict canonical chunk partition over scope +
    @{text responsible_chunk} coherence + finite-domain /
    finite-scope + non-empty-chunk-domain obligations (sub-clauses
    (a)@{text \<open>\<dots>\<close>}(g));
  \<^item> WF2 (four labeled sub-conjuncts): ordinary-CDC coverage on every
    key in scope (paper @{text covers_ordinary_cdc}) + observed-CDC
    membership faithfulness against @{text src_history_of} +
    observed-CDC order-preserving sublist coherence on the
    in-scope / at-or-before-frontier slice + post-read same-key /
    same-coordinate multiplicity. The order-preserving sublist
    condition strengthens the membership-only faithfulness conjunct
    with source-position-order preservation; this is what rules out
    a same-coordinate CDC-order reversal, where two source events at
    one coordinate appear in @{text cdc_events_of} in the opposite
    order to @{text src_history_of} and break the Layer 2 conclusion.
    The post-read multiplicity conjunct requires, for an in-scope
    key, that every source coordinate strictly after its responsible
    chunk read and at-or-before the frontier carries the same
    multiset of matching records in @{text cdc_events_of} as in
    @{text src_history_of}, closing the duplicate-record gap in the
    Cdc case of the per-key replay-equality lemma;
  \<^item> (no WF3 --- the numbering carries a deliberate gap recording a
    clause the model no longer uses);
  \<^item> WF4: chunk-read evidence (watermark bracketing +
    @{text chunk_read_result} totality on chunk domain +
    @{text Refresh}-event agreement with @{text chunk_read_result});
  \<^item> WF5: chunk-read coordinate at-or-before frontier;
  \<^item> WF6: refresh correctness against
    @{text "Src b0 H (chunk_read_coordinate R ch)"}; \<^emph>\<open>and\<close>, when
    @{text "chunk_read_result R ch k = Some None"} is observed for
    an in-domain key, @{text "row_absence_meaningful b0 H R ch k"}
    holds (the implication is auto-satisfied under WF6 main alone ---
    machine-checked as @{text wf6_row_absence_redundant}; see the
    Coverage predicates header above);
  \<^item> WF7: clean-prefix CDC coherence --- bidirectional coherence
    between @{text "cdc_events_of(R)"} and @{text Cdc} events in
    @{text "clean_prefix_of(R)"} on the in-scope /
    at-or-before-frontier filter.

  @{text wellformed_dblog_run} is a real @{command definition}
  transliterating the paper "wellformed-DBLog-run predicate" body.

  Two of the clauses warrant a closer note.

  WF7 (clean-prefix CDC coherence) makes explicit a fact that is
  otherwise only implicit in the paper's @{text covers_ordinary_cdc}
  parenthetical "so that @{text "Cdc c e"} appears in
  @{text "clean_prefix_of(R)"}". With WF7, the body enforces both
  directions --- forward: @{text cdc_events_of} @{text \<open>\<rightarrow>\<close>}
  @{text clean_prefix_of}; reverse: @{text clean_prefix_of} @{text \<open>\<rightarrow>\<close>}
  @{text cdc_events_of} --- on the in-scope / at-or-before-frontier
  filter.

  WF2's order-preservation conjunct is the order-preserving sublist
  condition: there exists a strictly increasing index function
  @{text \<iota>} from indices of (the in-scope, at-or-before-frontier
  filter on @{text "cdc_events_of(R)"}) into indices of (the same
  filter on @{text "src_history_of(R)"}) with elements matching
  pairwise. This is equivalent to "@{text "cdc_events_of(R)"} is an
  order-preserving sublist of @{text "src_history_of(R)"} on that
  slice". A bare membership condition would permit the
  same-coordinate reversal
  @{text "H = [(c, Update k v1), (c, Update k v2)]"} versus
  @{text "cdc_events_of(R) = [(c, Update k v2), (c, Update k v1)]"},
  where set membership holds both ways but the source-position order
  is reversed, causing @{text "Apply (clean_prefix_of R) k"} to
  disagree with @{text "Src b0 H (frontier_of R) k"} on the in-scope
  key @{text k}. The membership condition is kept as a separate
  conjunct alongside the order-preserving one (it is logically
  subsumed, but stating it explicitly keeps the extraction proofs
  simple). The @{text covers_ordinary_cdc} forward direction is
  independent and still requires coverage in the post-chunk-read
  interval.
\<close>

definition wellformed_dblog_run
  :: "('k :: linorder \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) run \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "wellformed_dblog_run b0 R H \<longleftrightarrow>
     \<comment> \<open>WF0: source-history binding\<close>
     src_history_of R = H \<and> wellformed_src_history H
   \<and>
     \<comment> \<open>WF1 (a): @{text \<open>\<exists>!\<close>} responsible chunk per in-scope key.
         Derivable from WF1 (b) + (c) ---
         @{text wf1a_unique_owner_redundant} below.\<close>
     (\<forall> k \<in> scope_of R. \<exists>! ch. ch \<in> chunks R \<and> owns R ch k)
   \<and>
     \<comment> \<open>WF1 (b): chunk domains are pairwise disjoint\<close>
     (\<forall> ch1 \<in> chunks R. \<forall> ch2 \<in> chunks R.
        ch1 \<noteq> ch2 \<longrightarrow> chunk_domain R ch1 \<inter> chunk_domain R ch2 = {})
   \<and>
     \<comment> \<open>WF1 (c): canonical chunk-ownership domain equals scope\<close>
     canonical_chunk_ownership_domain R = scope_of R
   \<and>
     \<comment> \<open>WF1 (d): @{text responsible_chunk} @{text \<open>\<longleftrightarrow>\<close>} ownership predicate (in scope)\<close>
     (\<forall> k \<in> scope_of R. \<forall> ch.
        responsible_chunk R k = Some ch
          \<longleftrightarrow> ch \<in> chunks R \<and> owns R ch k)
   \<and>
     \<comment> \<open>WF1 (e): out-of-scope keys have no responsible chunk\<close>
     (\<forall> k. k \<notin> scope_of R \<longrightarrow> responsible_chunk R k = None)
   \<and>
     \<comment> \<open>WF1 (f): scope and chunk domains are finite\<close>
     finite (scope_of R)
   \<and> (\<forall> ch \<in> chunks R. finite (chunk_domain R ch))
   \<and>
     \<comment> \<open>WF1 (g): every chunk has a non-empty domain --- no
         inert dead chunks. With WF1 (a)-(f) this makes the chunks
         of R a strict partition of @{text \<open>scope_of R\<close>} (a partition has
         non-empty parts). An empty-domain chunk would be inert ---
         it owns no key and emits no Refresh events --- so this
         clause is not needed for the headline theorems; it is
         included so the formal body matches the paper's
         strict-partition wording.\<close>
     (\<forall> ch \<in> chunks R. chunk_domain R ch \<noteq> {})
   \<and>
     \<comment> \<open>WF2 (coverage): observed CDC reaches every in-scope key
         through the frontier (paper @{text covers_ordinary_cdc})\<close>
     (\<forall> k \<in> scope_of R. covers_ordinary_cdc R k (frontier_of R))
   \<and>
     \<comment> \<open>WF2 (faithfulness): observed CDC events that fall in scope
         and at-or-before frontier are real source events
         (membership condition). Logically subsumed by the
         order-preservation clause below (strict-monotonic indexing
         implies pairwise membership), but kept explicit as a
         separate conjunct so that the extraction proofs need not
         derive it from the embedding.\<close>
     (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> p \<in> set (src_history_of R))
   \<and>
     \<comment> \<open>WF2 (order-preserving sublist): on the in-scope /
         at-or-before-frontier slice, @{text \<open>cdc_events_of(R)\<close>} is an
         order-preserving sublist of @{text \<open>src_history_of(R)\<close>}. The
         strict-monotonic indexing embedding strengthens the
         membership-only WF2 faithfulness clause above with
         source-position-order preservation, ruling out the
         same-coordinate CDC-order reversal. Consumed by the
         Layer 2 slice-subsequence supporting lemma (in theory
         @{text DBLog_Run_Substrate_Layer2}), which extracts this
         strict-monotonic embedding to show the per-key /
         per-coordinate CDC slice is an order-preserving
         subsequence of the source-history slice, and through it
         by the slice-equality lemma there.\<close>
     (\<exists> \<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
        \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of R
                                 \<and> src_le (hist_coord p) (frontier_of R));
               cdc_in_slice  = filter in_slice (cdc_events_of R);
               hist_in_slice = filter in_slice (src_history_of R)
           in \<forall> i. i < length cdc_in_slice \<longrightarrow>
                   \<iota> i < length hist_in_slice
                 \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i))
   \<and>
     \<comment> \<open>WF2 (post-read same-key/same-coordinate multiplicity):
         for an in-scope key k, any source coordinate c strictly
         after k's responsible chunk read and at-or-before the run
         frontier has the same multiset of matching source records
         in @{text \<open>cdc_events_of(R)\<close>} as in @{text \<open>src_history_of(R)\<close>}. Together with
         the order-preserving sublist clause, this closes the
         duplicate-record gap in the Cdc case of the per-key
         replay-equality lemma without requiring global
         source-history distinctness. Multiset equality rather than
         set membership is essential: an [A, B, A] source slice
         versus an [A, B] CDC slice is rejected by multiplicity,
         while a same-multiset permutation such as [A, B, A] versus
         [A, A, B] is excluded instead by the order-preserving
         sublist clause above.\<close>
     (\<forall> k \<in> scope_of R. \<forall> ch c.
        responsible_chunk R k = Some ch
        \<and> src_lt (chunk_read_coordinate R ch) c
        \<and> src_le c (frontier_of R)
        \<longrightarrow>
          mset (source_key_coord_slice k c (cdc_events_of R))
          = mset (source_key_coord_slice k c (src_history_of R)))
   \<and>
     \<comment> \<open>(no WF3 --- the numbering carries a deliberate gap
         recording a clause the model no longer uses)\<close>
     \<comment> \<open>WF4: chunk-read evidence (watermark bracketing +
         @{text chunk_read_result} totality on domain + Refresh-event
         agreement with @{text chunk_read_result} on domain). The
         watermark-bracketing conjunct is not needed for the
         headline theorems; it is included so the formal body
         matches the paper's WF4 clause. The result/Refresh
         agreement biconditional is derivable from WF1 (b) + (f)
         and the @{text clean_prefix_of} construction ---
         @{text wf4_refresh_agreement_redundant} below.\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_lower_watermark R ch) (chunk_read_coordinate R ch)
      \<and> src_le (chunk_read_coordinate R ch) (chunk_upper_watermark R ch)
      \<and> (\<forall> k \<in> chunk_domain R ch.
           \<exists> m. chunk_read_result R ch k = Some m)
      \<and> (\<forall> k \<in> chunk_domain R ch. \<forall> m.
           chunk_read_result R ch k = Some m
             \<longleftrightarrow> Refresh k m (chunk_read_coordinate R ch)
                  \<in> set (clean_prefix_of R)))
   \<and>
     \<comment> \<open>WF5: chunk-read coordinate at-or-before frontier\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_read_coordinate R ch) (frontier_of R))
   \<and>
     \<comment> \<open>WF6 (main): refresh correctness against
         @{text \<open>Src b0 H (chunk_read_coordinate R ch) k\<close>}.\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch. \<forall> m.
        chunk_read_result R ch k = Some m
          \<longrightarrow> m = Src b0 H (chunk_read_coordinate R ch) k)
   \<and>
     \<comment> \<open>WF6 (row-absence meaningfulness): when
         @{text \<open>chunk_read_result R ch k = Some None\<close>} is observed for an
         in-domain key, @{text \<open>row_absence_meaningful b0 H R ch k\<close>} holds.
         Auto-satisfied under WF6 main alone ---
         @{text wf6_row_absence_redundant} below; carries the paper's
         WF6 row-absence content into the formal body.\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch.
        chunk_read_result R ch k = Some None
          \<longrightarrow> row_absence_meaningful b0 H R ch k)
   \<and>
     \<comment> \<open>WF7 (clean-prefix CDC coherence): forward direction ---
         every observed CDC event whose key is in scope and whose
         coordinate is at-or-before frontier appears as a Cdc replay
         event in @{text \<open>clean_prefix_of(R)\<close>}.\<close>
     (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> Cdc (hist_coord p) (hist_event p)
              \<in> set (clean_prefix_of R))
   \<and>
     \<comment> \<open>WF7 (clean-prefix CDC coherence): reverse direction ---
         every Cdc replay event in @{text \<open>clean_prefix_of(R)\<close>} whose key is
         in scope and whose coordinate is at-or-before frontier is
         justified by the corresponding pair in @{text \<open>cdc_events_of(R)\<close>}.\<close>
     (\<forall> e c. Cdc c e \<in> set (clean_prefix_of R)
                \<and> key_of e \<in> scope_of R
                \<and> src_le c (frontier_of R)
                \<longrightarrow> (c, e) \<in> set (cdc_events_of R))"

section \<open>WF7 clean-prefix CDC coherence holds for every run\<close>

text \<open>The WF7 clean-prefix CDC-coherence conjunct of @{const wellformed_dblog_run} is
  provably redundant --- @{text wf7_clean_prefix_cdc_coherence_redundant} establishes it for
  \<^emph>\<open>every\<close> run, wellformed or not, because the @{const canonical_clean_prefix} construction
  emits its @{text Cdc} events exactly from the in-scope / at-or-before-frontier filter of
  @{const cdc_events_of}. The conjunct is retained in the predicate body for
  documentation: the formal body matches the paper's wellformedness clause list. The
  run-parametric meta-theorems live here alongside @{const wellformed_dblog_run} /
  @{const clean_prefix_of}.\<close>

lemma in_set_cdc_event_replaysI:
  fixes es :: "(src_coord \<times> ('k, 'v) source_event) list"
  assumes "(c, e) \<in> set es"
      and "key_of e \<in> scope"
      and "c \<le> frontier"
  shows "Cdc c e \<in> set (cdc_event_replays scope frontier es)"
  using assms(1)
proof (induction es)
  case Nil
  then show ?case by simp
next
  case (Cons p ps)
  show ?case
  proof (cases "p = (c, e)")
    case True
    then show ?thesis
      using assms(2,3) by (simp add: cdc_event_replays_def)
  next
    case False
    with Cons.prems have "(c, e) \<in> set ps" by simp
    then have "Cdc c e \<in> set (cdc_event_replays scope frontier ps)"
      by (rule Cons.IH)
    then show ?thesis
      by (simp add: cdc_event_replays_def split: option.split)
  qed
qed

lemma wf7_forward_holds_for_all_runs:
  fixes R :: "('k :: linorder, 'v) run"
    and c :: src_coord
    and e :: "('k, 'v) source_event"
  assumes cdc_in:   "(c, e) \<in> set (cdc_events_of R)"
      and in_scope: "key_of e \<in> scope_of R"
      and le_front: "src_le c (frontier_of R)"
  shows "Cdc c e \<in> set (clean_prefix_of R)"
proof -
  have c_le: "c \<le> frontier_of R"
    using le_front by (simp add: less_eq_src_coord_def)
  have "Cdc c e \<in> set (cdc_event_replays (scope_of R) (frontier_of R)
                                          (cdc_events_of R))"
    using cdc_in in_scope c_le by (rule in_set_cdc_event_replaysI)
  thus ?thesis
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
qed

lemma wf7_reverse_holds_for_all_runs:
  fixes R :: "('k :: linorder, 'v) run"
    and c :: src_coord
    and e :: "('k, 'v) source_event"
  assumes e_in: "Cdc c e \<in> set (clean_prefix_of R)"
  shows "(c, e) \<in> set (cdc_events_of R)
       \<and> key_of e \<in> scope_of R
       \<and> src_le c (frontier_of R)"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  \<comment> \<open>Cdc events cannot come from the @{text chunk_read_refreshes} branch,
      which emits only Refresh events.\<close>
  have not_refresh_branch:
    "\<forall> ch. Cdc c e \<notin> set (chunk_read_refreshes (?mkRec ch))"
    unfolding chunk_read_refreshes_def List.map_filter_def
    by (auto split: option.splits)
  have split:
    "Cdc c e \<in> set (cdc_event_replays (scope_of R)
                                       (frontier_of R)
                                       (cdc_events_of R))
   \<or> (\<exists> ch \<in> set (chunks_list R).
        Cdc c e \<in> set (chunk_read_refreshes (?mkRec ch)))"
    using e_in
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
  from split not_refresh_branch have in_cdc_replays:
    "Cdc c e \<in> set (cdc_event_replays (scope_of R)
                                       (frontier_of R)
                                       (cdc_events_of R))"
    by blast
  from in_cdc_replays show ?thesis
    unfolding cdc_event_replays_def List.map_filter_def
    by (auto split: if_splits simp: less_eq_src_coord_def)
qed

theorem wf7_clean_prefix_cdc_coherence_redundant:
  fixes R :: "('k :: linorder, 'v) run"
  shows "(\<forall> p \<in> set (cdc_events_of R).
            key_of (hist_event p) \<in> scope_of R
            \<and> src_le (hist_coord p) (frontier_of R)
            \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                  \<in> set (clean_prefix_of R))
       \<and> (\<forall> e c. Cdc c e \<in> set (clean_prefix_of R)
            \<and> key_of e \<in> scope_of R
            \<and> src_le c (frontier_of R)
            \<longrightarrow> (c, e) \<in> set (cdc_events_of R))"
proof
  show "\<forall> p \<in> set (cdc_events_of R).
          key_of (hist_event p) \<in> scope_of R
          \<and> src_le (hist_coord p) (frontier_of R)
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (clean_prefix_of R)"
  proof (intro ballI impI)
    fix p
    assume p_in: "p \<in> set (cdc_events_of R)"
       and hyp: "key_of (hist_event p) \<in> scope_of R
                  \<and> src_le (hist_coord p) (frontier_of R)"
    have "(fst p, snd p) \<in> set (cdc_events_of R)" using p_in by simp
    moreover have "key_of (snd p) \<in> scope_of R" using hyp by simp
    moreover have "src_le (fst p) (frontier_of R)" using hyp by simp
    ultimately have "Cdc (fst p) (snd p) \<in> set (clean_prefix_of R)"
      by (rule wf7_forward_holds_for_all_runs)
    thus "Cdc (hist_coord p) (hist_event p) \<in> set (clean_prefix_of R)"
      by simp
  qed
next
  show "\<forall> e c. Cdc c e \<in> set (clean_prefix_of R)
                 \<and> key_of e \<in> scope_of R
                 \<and> src_le c (frontier_of R)
                 \<longrightarrow> (c, e) \<in> set (cdc_events_of R)"
  proof (intro allI impI)
    fix e c
    assume "Cdc c e \<in> set (clean_prefix_of R)
             \<and> key_of e \<in> scope_of R
             \<and> src_le c (frontier_of R)"
    from wf7_reverse_holds_for_all_runs[OF conjunct1[OF this]]
    show "(c, e) \<in> set (cdc_events_of R)" by simp
  qed
qed

section \<open>Further redundant conjuncts of the wellformed-run body\<close>

text \<open>Three further conjuncts of @{const wellformed_dblog_run} are provably
  redundant, completing the redundancy documentation that
  @{text wf7_clean_prefix_cdc_coherence_redundant} begins. Each is retained in
  the predicate body so the formal clause list matches the paper's; the lemmas
  here replace comment-level derivability claims with machine-checked facts.
  @{text wf1a_unique_owner_redundant}: the WF1 (a) unique-responsible-chunk
  clause follows from WF1 (b) disjointness and WF1 (c) ownership-domain
  coverage. @{text wf4_refresh_agreement_redundant}: the WF4 result/Refresh
  agreement biconditional follows from WF1 (b) + WF1 (f) and the
  @{const clean_prefix_of} construction. @{text wf6_row_absence_redundant}:
  the WF6 row-absence conjunct follows from WF6 main alone. The
  @{text in_set_chunk_read_refreshes_iff} membership characterization is the
  Refresh-side sibling of @{text in_set_cdc_event_replaysI} above.\<close>

lemma in_set_chunk_read_refreshes_aux:
  fixes r :: "('k :: linorder, 'v) chunk_read_record"
  shows "Refresh k m c
           \<in> set (List.map_filter
                    (\<lambda>k'. case crr_observation r k' of
                            Some m' \<Rightarrow> Some (Refresh k' m' (crr_read_coord r))
                          | None    \<Rightarrow> None)
                    xs)
           \<longleftrightarrow> k \<in> set xs
             \<and> crr_observation r k = Some m
             \<and> c = crr_read_coord r"
  by (induction xs)
     (auto simp: List.map_filter_simps split: option.splits)

lemma in_set_chunk_read_refreshes_iff:
  fixes r :: "('k :: linorder, 'v) chunk_read_record"
  shows "Refresh k m c \<in> set (chunk_read_refreshes r)
           \<longleftrightarrow> k \<in> set (sorted_list_of_set (crr_domain r))
             \<and> crr_observation r k = Some m
             \<and> c = crr_read_coord r"
  unfolding chunk_read_refreshes_def
  by (rule in_set_chunk_read_refreshes_aux)

lemma wf1a_unique_owner_redundant:
  fixes R :: "('k :: linorder, 'v) run"
  assumes disj: "\<forall> ch1 \<in> chunks R. \<forall> ch2 \<in> chunks R.
                   ch1 \<noteq> ch2 \<longrightarrow> chunk_domain R ch1 \<inter> chunk_domain R ch2 = {}"
      and cov: "canonical_chunk_ownership_domain R = scope_of R"
  shows "\<forall> k \<in> scope_of R. \<exists>! ch. ch \<in> chunks R \<and> owns R ch k"
proof
  fix k assume "k \<in> scope_of R"
  with cov have "k \<in> (\<Union>ch \<in> chunks R. chunk_domain R ch)"
    by (simp add: canonical_chunk_ownership_domain_def)
  then obtain ch where ch_in: "ch \<in> chunks R" and k_dom: "k \<in> chunk_domain R ch"
    by blast
  show "\<exists>! ch. ch \<in> chunks R \<and> owns R ch k"
  proof
    show "ch \<in> chunks R \<and> owns R ch k" using ch_in k_dom by simp
  next
    fix ch' assume "ch' \<in> chunks R \<and> owns R ch' k"
    then have ch'_in: "ch' \<in> chunks R" and k_dom': "k \<in> chunk_domain R ch'" by auto
    show "ch' = ch"
    proof (rule ccontr)
      assume "ch' \<noteq> ch"
      then have "chunk_domain R ch' \<inter> chunk_domain R ch = {}"
        using disj ch'_in ch_in by blast
      with k_dom k_dom' show False by blast
    qed
  qed
qed

lemma wf4_refresh_agreement_redundant:
  fixes R :: "('k :: linorder, 'v) run"
  assumes disj: "\<forall> ch1 \<in> chunks R. \<forall> ch2 \<in> chunks R.
                   ch1 \<noteq> ch2 \<longrightarrow> chunk_domain R ch1 \<inter> chunk_domain R ch2 = {}"
      and fin: "\<forall> ch \<in> chunks R. finite (chunk_domain R ch)"
      and ch_in: "ch \<in> chunks R"
      and k_dom: "k \<in> chunk_domain R ch"
  shows "chunk_read_result R ch k = Some m
           \<longleftrightarrow> Refresh k m (chunk_read_coordinate R ch) \<in> set (clean_prefix_of R)"
proof
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  assume obs: "chunk_read_result R ch k = Some m"
  have k_enum: "k \<in> set (sorted_list_of_set (chunk_domain R ch))"
    using fin ch_in k_dom by simp
  have "Refresh k m (chunk_read_coordinate R ch)
          \<in> set (chunk_read_refreshes (?mkRec ch))"
    using k_enum obs by (simp add: in_set_chunk_read_refreshes_iff)
  moreover have "ch \<in> set (chunks_list R)"
    using ch_in by (simp add: chunks_list_set)
  ultimately show "Refresh k m (chunk_read_coordinate R ch)
                     \<in> set (clean_prefix_of R)"
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
next
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  assume mem: "Refresh k m (chunk_read_coordinate R ch) \<in> set (clean_prefix_of R)"
  have not_cdc_branch:
    "Refresh k m (chunk_read_coordinate R ch)
       \<notin> set (cdc_event_replays (scope_of R) (frontier_of R) (cdc_events_of R))"
    unfolding cdc_event_replays_def List.map_filter_def
    by (auto split: if_splits)
  from mem not_cdc_branch have
    "\<exists> ch' \<in> set (chunks_list R).
       Refresh k m (chunk_read_coordinate R ch)
         \<in> set (chunk_read_refreshes (?mkRec ch'))"
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
  then obtain ch' where ch'_l: "ch' \<in> set (chunks_list R)"
    and r_mem: "Refresh k m (chunk_read_coordinate R ch)
                  \<in> set (chunk_read_refreshes (?mkRec ch'))"
    by blast
  have ch'_in: "ch' \<in> chunks R"
    using ch'_l by (simp add: chunks_list_set)
  from r_mem have k_enum': "k \<in> set (sorted_list_of_set (chunk_domain R ch'))"
    and obs': "chunk_read_result R ch' k = Some m"
    by (auto simp: in_set_chunk_read_refreshes_iff)
  have k_dom': "k \<in> chunk_domain R ch'"
    using k_enum' fin ch'_in by simp
  have "ch' = ch"
  proof (rule ccontr)
    assume "ch' \<noteq> ch"
    then have "chunk_domain R ch' \<inter> chunk_domain R ch = {}"
      using disj ch'_in ch_in by blast
    with k_dom k_dom' show False by blast
  qed
  with obs' show "chunk_read_result R ch k = Some m" by simp
qed

lemma wf6_row_absence_redundant:
  fixes R :: "('k :: linorder, 'v) run"
    and b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
  assumes main: "\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch. \<forall> m.
                   chunk_read_result R ch k = Some m
                     \<longrightarrow> m = Src b0 H (chunk_read_coordinate R ch) k"
      and ch_in: "ch \<in> chunks R"
      and k_dom: "k \<in> chunk_domain R ch"
      and obs: "chunk_read_result R ch k = Some None"
  shows "row_absence_meaningful b0 H R ch k"
proof -
  have "None = Src b0 H (chunk_read_coordinate R ch) k"
    using main[THEN bspec, OF ch_in, THEN bspec, OF k_dom,
               THEN spec, of None] obs
    by simp
  then have "Src b0 H (chunk_read_coordinate R ch) k = None" by simp
  thus ?thesis by (simp add: row_absence_meaningful_def)
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Run_Core.thy <==
(*  Title:   DBLog_Run_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Run_Core
  imports Source_History Replay Scope "HOL-Library.Multiset" "HOL-Library.Sublist"
begin

section \<open>Carrier-independent Layer 0/1 core: chunk-read records and the canonical clean prefix\<close>

text \<open>
  Layer 0 / Layer 1 carrier-independent core.

  This theory collects the ``pure'' building blocks of the Layer 1 run
  substrate that reference no run/chunk carrier: the Layer 0 self-contained
  @{text chunk_read_record}, the canonical-clean-prefix construction
  (@{text canonical_clean_prefix} and its normalized companion
  @{text canonical_clean_prefix_normalized}) together with the
  normalization lemmas culminating in
  @{text apply_canonical_clean_prefix_normalized_eq}, and the
  @{text source_key_coord_slice} per-key / per-coordinate filtering helper.

  These building blocks are factored out here, below the run carrier, so
  that \<^emph>\<open>both\<close> the global theory @{text DBLog_Run} (which defines the concrete
  run carrier, its accessors, and the @{text chunks_list} lemmas) \<^emph>\<open>and\<close> the
  @{text dblog_run_substrate} locale rest on the \<^emph>\<open>same\<close>
  carrier-independent definitions.
\<close>

subsection \<open>Chunk-read record (Layer 0 self-contained)\<close>

text \<open>
  @{text "('k, 'v) chunk_read_record"} is the Layer 0 self-contained
  record carrying the per-chunk evidence the canonical-clean-prefix
  construction's chunk-read step consumes:

    \<^item> @{text crr_domain} \<open>::\<close> @{text "'k set"} --- the chunk's
        claimed key set (paper @{text domain} field; Isabelle
        selector prefixed to avoid shadowing standard library
        names);
    \<^item> @{text crr_read_coord} \<open>::\<close> @{text src_coord} --- the
        source coordinate at which the chunk read executed (paper
        @{text read_coord} field);
    \<^item> @{text crr_observation} \<open>::\<close> @{text "'k \<Rightarrow> 'v option option"}
        --- the per-key observation, where the outer option
        distinguishes "key outside @{text domain}" from "observation
        recorded for an in-domain key" and the inner option
        distinguishes "value found" (@{text "Some v"}) from "no row
        found" (@{term None}) (paper @{text observation} field).

  Paper "Auxiliary Layer 0 definitions" / "Canonical clean prefix"
  / "ChunkReadRecord".
\<close>

record ('k, 'v) chunk_read_record =
  crr_domain      :: "'k set"
  crr_read_coord  :: src_coord
  crr_observation :: "'k \<Rightarrow> 'v option option"

subsection \<open>Canonical clean prefix (Layer 0 building block)\<close>

text \<open>
  Paper "Auxiliary Layer 0 definitions" / "Canonical clean prefix".
  The Layer 0 construction the Layer 1 @{text clean_prefix_of}
  accessor is defined in terms of. Its inputs are typed --- chunk-read
  records, observed-CDC pairs, scope, frontier --- and the paper
  states finiteness premises on them.

  The construction is a real Isabelle @{command definition} mirroring
  the paper's 4-step construction:

    \<^enum> Step 1 (chunk-read Refresh emission). For each
        @{text chunk_read} in @{text chunk_reads} and each
        @{text k} in @{text "crr_domain chunk_read"} with
        @{text "crr_observation chunk_read k = Some m"}, emit
        @{text "Refresh k m (crr_read_coord chunk_read)"}. The
        @{text "crr_domain"} set enumeration uses
        @{const sorted_list_of_set} (requires @{class linorder}
        on the @{text 'k} type variable; surfaces the implicit
        deterministic-enumeration assumption the paper makes when
        it speaks of "for each k in domain").

    \<^enum> Step 2 (Cdc emission, scope+frontier filter). For each
        @{text "(c, e)"} in @{text cdc_events} with
        @{text "key_of e \<in> scope"} and @{text "c \<le> frontier"},
        emit @{text "Cdc c e"}.

    \<^enum> Step 3 (interleave by source coordinate). Stable
        @{const sort_key} by @{const cdc_coord}: at any coord
        @{text c}, the Cdcs (input order: @{text cdc_events} list) come
        before the Refreshes (input order: @{text chunk_reads} list). The
        Cdc-before-Refresh same-coord convention is realized by
        placing the Cdc-events list \<^emph>\<open>first\<close> in the concatenated
        input to @{const sort_key}; @{const sort_key} is stable,
        so same-coord same-type relative order is preserved.

    \<^enum> Step 4 (retain duplicate stutters). The construction
        does not deduplicate; same-coord same-key duplicates are
        preserved. Apply's per-key fold semantics (latest-event-wins,
        @{text apply_latest_event_wins}) handles intra-batch
        duplicates at the state level.

  The suppression-dominance step is split into a raw form (this
  @{text canonical_clean_prefix}) and a normalized form
  (@{text canonical_clean_prefix_normalized}); the two produce
  Apply-equivalent per-key states --- proved below as
  @{text apply_canonical_clean_prefix_normalized_eq} (paper
  "Suppression dominance" / "Apply state-equivalence remark"). The
  Layer 1 definitional equality picks the raw form; deployments may
  pre-normalize and remain wellformed under the same predicate.

  Five properties of @{text "clean_prefix_of(R)"} --- refresh-generated,
  cdc-generated, no-future-cdcs, no-extra-events, coord-ordered --- are
  derived as separate supporting lemmas in
  @{text DBLog_Run_Substrate_Layer2} (four are
  consumed by the per-key replay-equality proof; the no-future-CDCs
  bound is recorded as a standalone sanity fact).
\<close>

text \<open>
  Helper accessors used by the construction's interleave + the
  normalized companion's suppression filter. @{const event_key}
  and @{const is_refresh} live in theory @{text Replay} as Layer 0
  projectors on @{typ "('k, 'v) replay_event"}; this theory
  imports them transitively.
\<close>

text \<open>
  Step 1 builder: per @{text chunk_read} record, emit one Refresh per
  in-domain key with an observation. The
  @{const sorted_list_of_set} enumeration requires @{class linorder}
  on the @{text 'k} type variable and a finite
  @{text "crr_domain"} (the latter is a paper-level construction
  premise; if violated, @{const sorted_list_of_set} returns
  @{term "[]"} and the construction emits no Refreshes for that
  chunk read).
\<close>

definition chunk_read_refreshes
  :: "('k :: linorder, 'v) chunk_read_record \<Rightarrow> ('k, 'v) replay_event list"
where
  "chunk_read_refreshes r =
     List.map_filter
       (\<lambda>k. case crr_observation r k of
              Some m \<Rightarrow> Some (Refresh k m (crr_read_coord r))
            | None   \<Rightarrow> None)
       (sorted_list_of_set (crr_domain r))"

text \<open>
  Step 2 builder: filter @{text cdc_events} by scope + frontier
  and lift to @{text "Cdc c e"} replay events. Preserves input
  list order.
\<close>

definition cdc_event_replays
  :: "'k set \<Rightarrow> src_coord
       \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list
       \<Rightarrow> ('k, 'v) replay_event list"
where
  "cdc_event_replays scope frontier es =
     List.map_filter
       (\<lambda>p. if key_of (snd p) \<in> scope \<and> fst p \<le> frontier
            then Some (Cdc (fst p) (snd p))
            else None)
       es"

text \<open>
  The construction proper. Steps 1+2 generate the Refresh and Cdc
  event lists; step 3 interleaves them by source coordinate via
  stable @{const sort_key}; step 4 is implicit (no deduplication).
  The Cdc-event list is placed \<^emph>\<open>first\<close> in the @{const sort_key} input
  so that, at any same source coordinate, Cdcs precede Refreshes
  (the same-coord read convention from paper "Source state").
\<close>

definition canonical_clean_prefix
  :: "('k :: linorder, 'v) chunk_read_record list
       \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list
       \<Rightarrow> 'k set
       \<Rightarrow> src_coord
       \<Rightarrow> ('k, 'v) replay_event list"
where
  "canonical_clean_prefix chunk_reads cdc_events scope frontier =
     sort_key cdc_coord
       (cdc_event_replays scope frontier cdc_events
        @ concat (map chunk_read_refreshes chunk_reads))"

text \<open>
  Suppression dominance: a Refresh at position @{text i} is
  dominated when some later position carries a non-Refresh
  (i.e., a Cdc) event for the same key at a strictly later source
  coordinate. Cdc events are never themselves dominated.
\<close>

definition refresh_dominated
  :: "('k, 'v) replay_event list \<Rightarrow> nat \<Rightarrow> bool"
where
  "refresh_dominated \<sigma> i \<longleftrightarrow>
     i < length \<sigma> \<and> is_refresh (\<sigma> ! i) \<and>
     (\<exists> j. i < j \<and> j < length \<sigma>
            \<and> \<not> is_refresh (\<sigma> ! j)
            \<and> src_lt (cdc_coord (\<sigma> ! i)) (cdc_coord (\<sigma> ! j))
            \<and> event_key (\<sigma> ! j) = event_key (\<sigma> ! i))"

definition canonical_clean_prefix_normalized
  :: "('k :: linorder, 'v) chunk_read_record list
       \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list
       \<Rightarrow> 'k set
       \<Rightarrow> src_coord
       \<Rightarrow> ('k, 'v) replay_event list"
where
  "canonical_clean_prefix_normalized chunk_reads cdc_events scope frontier =
     (let \<sigma> = canonical_clean_prefix chunk_reads cdc_events scope frontier
      in map (\<lambda>i. \<sigma> ! i)
             (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>]))"

subsection \<open>Normalized clean prefix: Apply-equivalence to the raw form\<close>

text \<open>
  Paper "Suppression dominance" / "Apply state-equivalence remark":
  @{const canonical_clean_prefix_normalized} (dominated refreshes
  suppressed) and the raw @{const canonical_clean_prefix} produce the
  same per-key @{const Apply} state. This is the machine-checked
  "proof-facing bridge" the paper relies on when it says a deployment
  may pre-normalize and remain wellformed under the same predicate.

  The argument: @{const Apply} is latest-event-wins per key
  (@{thm [source] apply_eq_apply_filter_key}), so @{term "Apply \<sigma> k"}
  is fixed by the last @{text k}-event of @{text \<sigma>}. A position that
  @{const refresh_dominated} removes is a refresh that has a strictly
  later same-key event, so it is never the last @{text k}-event;
  conversely the last @{text k}-event is never @{const refresh_dominated}
  and therefore survives normalization, in the same final position.
  Hence every key's last event --- and so @{const Apply} --- is
  unchanged.

  Ownership note: this trio is not consumed by the main theorems ---
  the headline ladder uses only the raw @{const canonical_clean_prefix},
  and no definition or proof elsewhere in the development references
  @{const refresh_dominated}, @{const canonical_clean_prefix_normalized},
  or @{text apply_canonical_clean_prefix_normalized_eq}. It is retained
  as the paper's state-equivalence bridge.
\<close>

lemma cpn_filter_swap:
  "filter P (filter Q xs) = filter Q (filter P xs)"
  by (induction xs) auto

lemma cpn_sorted_filter:
  fixes xs :: "nat list"
  shows "sorted xs \<Longrightarrow> sorted (filter P xs)"
  by (induction xs) auto

lemma cpn_sorted_le_last:
  fixes zs :: "nat list"
  assumes "sorted zs" and "zs \<noteq> []" and "z \<in> set zs"
  shows "z \<le> last zs"
proof -
  from \<open>z \<in> set zs\<close> obtain m where m: "m < length zs" "zs ! m = z"
    by (meson in_set_conv_nth)
  have "m \<le> length zs - 1" using m(1) by simp
  moreover have "length zs - 1 < length zs" using \<open>zs \<noteq> []\<close> by simp
  ultimately have "zs ! m \<le> zs ! (length zs - 1)"
    using \<open>sorted zs\<close> sorted_nth_mono by blast
  thus ?thesis using m(2) \<open>zs \<noteq> []\<close> by (simp add: last_conv_nth)
qed

text \<open>
  If two replay-event lists agree on whether they carry any
  @{text k}-event, and (when they do) on the last @{text k}-event,
  then @{const Apply} agrees on @{text k}: @{const Apply} at a key is
  fixed by that key's last event.
\<close>

lemma cpn_apply_eq_of_filter_key_last:
  fixes xs ys :: "('k, 'v) replay_event list" and k :: 'k
  assumes empty_iff:
      "(filter (\<lambda>e. event_key e = k) xs = [])
         = (filter (\<lambda>e. event_key e = k) ys = [])"
  assumes last_eq:
      "filter (\<lambda>e. event_key e = k) xs \<noteq> []
         \<Longrightarrow> last (filter (\<lambda>e. event_key e = k) xs)
              = last (filter (\<lambda>e. event_key e = k) ys)"
  shows "Apply xs k = Apply ys k"
proof -
  have ax: "Apply xs k = Apply (filter (\<lambda>e. event_key e = k) xs) k"
    by (rule apply_eq_apply_filter_key)
  have ay: "Apply ys k = Apply (filter (\<lambda>e. event_key e = k) ys) k"
    by (rule apply_eq_apply_filter_key)
  show ?thesis
  proof (cases "filter (\<lambda>e. event_key e = k) xs = []")
    case True
    with empty_iff have "filter (\<lambda>e. event_key e = k) ys = []" by simp
    with True ax ay show ?thesis by (simp add: Apply_def)
  next
    case False
    with empty_iff have yne: "filter (\<lambda>e. event_key e = k) ys \<noteq> []" by simp
    have xu: "\<forall>e\<in>set (filter (\<lambda>e. event_key e = k) xs). event_key e = k"
      by auto
    have yu: "\<forall>e\<in>set (filter (\<lambda>e. event_key e = k) ys). event_key e = k"
      by auto
    have e1: "Apply (filter (\<lambda>e. event_key e = k) xs) k
              = (case last (filter (\<lambda>e. event_key e = k) xs) of
                   Cdc _ (Insert _ v) \<Rightarrow> Some v
                 | Cdc _ (Update _ v) \<Rightarrow> Some v
                 | Cdc _ (Delete _)   \<Rightarrow> None
                 | Refresh _ m_obs _  \<Rightarrow> m_obs)"
      by (rule apply_filter_uniform_last[OF xu False])
    have e2: "Apply (filter (\<lambda>e. event_key e = k) ys) k
              = (case last (filter (\<lambda>e. event_key e = k) ys) of
                   Cdc _ (Insert _ v) \<Rightarrow> Some v
                 | Cdc _ (Update _ v) \<Rightarrow> Some v
                 | Cdc _ (Delete _)   \<Rightarrow> None
                 | Refresh _ m_obs _  \<Rightarrow> m_obs)"
      by (rule apply_filter_uniform_last[OF yu yne])
    show ?thesis using ax ay e1 e2 last_eq[OF False] by simp
  qed
qed

theorem apply_canonical_clean_prefix_normalized_eq:
  fixes chunk_reads :: "('k :: linorder, 'v) chunk_read_record list"
    and cdc_events  :: "(src_coord \<times> ('k, 'v) source_event) list"
    and scope       :: "'k set"
    and frontier    :: src_coord
  shows "Apply (canonical_clean_prefix_normalized chunk_reads cdc_events scope frontier)
         = Apply (canonical_clean_prefix chunk_reads cdc_events scope frontier)"
proof (intro ext)
  fix k :: 'k
  define \<sigma> where "\<sigma> = canonical_clean_prefix chunk_reads cdc_events scope frontier"
  have norm_unfold:
    "canonical_clean_prefix_normalized chunk_reads cdc_events scope frontier
       = map (\<lambda>i. \<sigma> ! i) (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>])"
    by (simp add: canonical_clean_prefix_normalized_def Let_def \<sigma>_def)
  define J  where "J  = filter (\<lambda>i. event_key (\<sigma> ! i) = k) [0..<length \<sigma>]"
  define Jn where "Jn = filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) J"
  have sigma_k: "filter (\<lambda>e. event_key e = k) \<sigma> = map (\<lambda>i. \<sigma> ! i) J"
  proof -
    have "filter (\<lambda>e. event_key e = k) \<sigma>
            = filter (\<lambda>e. event_key e = k) (map (\<lambda>i. \<sigma> ! i) [0..<length \<sigma>])"
      by (simp only: map_nth)
    also have "\<dots> = map (\<lambda>i. \<sigma> ! i)
                      (filter (\<lambda>i. event_key (\<sigma> ! i) = k) [0..<length \<sigma>])"
      by (simp add: filter_map o_def)
    finally show ?thesis by (simp add: J_def)
  qed
  have norm_k: "filter (\<lambda>e. event_key e = k)
                  (map (\<lambda>i. \<sigma> ! i)
                       (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>]))
                = map (\<lambda>i. \<sigma> ! i) Jn"
  proof -
    have "filter (\<lambda>e. event_key e = k)
            (map (\<lambda>i. \<sigma> ! i)
                 (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>]))
          = map (\<lambda>i. \<sigma> ! i)
              (filter (\<lambda>i. event_key (\<sigma> ! i) = k)
                 (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>]))"
      by (simp add: filter_map o_def)
    also have "\<dots> = map (\<lambda>i. \<sigma> ! i) Jn"
      by (subst cpn_filter_swap) (simp add: J_def Jn_def)
    finally show ?thesis .
  qed
  have sortedJ: "sorted J" by (simp add: J_def cpn_sorted_filter)
  have keyJ: "\<And>i. i \<in> set J \<Longrightarrow> i < length \<sigma> \<and> event_key (\<sigma> ! i) = k"
    by (simp add: J_def)
  have crux: "J \<noteq> [] \<Longrightarrow> \<not> refresh_dominated \<sigma> (last J)"
  proof (rule notI)
    assume Jne: "J \<noteq> []" and dom: "refresh_dominated \<sigma> (last J)"
    have lin: "last J \<in> set J" using Jne by simp
    from dom obtain j where j: "last J < j" "j < length \<sigma>"
        "event_key (\<sigma> ! j) = event_key (\<sigma> ! (last J))"
      unfolding refresh_dominated_def by blast
    from keyJ[OF lin] j(3) have "event_key (\<sigma> ! j) = k" by simp
    with j(2) have "j \<in> set J" by (simp add: J_def)
    with sortedJ Jne have "j \<le> last J" by (simp add: cpn_sorted_le_last)
    with j(1) show False by simp
  qed
  have emptyiff:
    "(filter (\<lambda>e. event_key e = k)
        (map (\<lambda>i. \<sigma> ! i)
             (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>])) = [])
     = (filter (\<lambda>e. event_key e = k) \<sigma> = [])"
  proof -
    have "(Jn = []) = (J = [])"
    proof
      assume "J = []" thus "Jn = []" by (simp add: Jn_def)
    next
      assume Jnnil: "Jn = []"
      show "J = []"
      proof (rule ccontr)
        assume Jne: "J \<noteq> []"
        have "last J \<in> set Jn"
          using Jne crux[OF Jne] by (simp add: Jn_def)
        with Jnnil show False by simp
      qed
    qed
    thus ?thesis by (simp add: sigma_k norm_k)
  qed
  have lasteq:
    "filter (\<lambda>e. event_key e = k)
       (map (\<lambda>i. \<sigma> ! i)
            (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>])) \<noteq> []
     \<Longrightarrow> last (filter (\<lambda>e. event_key e = k)
            (map (\<lambda>i. \<sigma> ! i)
                 (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>])))
          = last (filter (\<lambda>e. event_key e = k) \<sigma>)"
  proof -
    assume "filter (\<lambda>e. event_key e = k)
              (map (\<lambda>i. \<sigma> ! i)
                   (filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) [0..<length \<sigma>])) \<noteq> []"
    hence Jnne: "Jn \<noteq> []" by (simp add: norm_k)
    hence Jne: "J \<noteq> []" by (auto simp: Jn_def)
    have lastJn: "last Jn = last J"
    proof -
      have "Jn = filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) (butlast J @ [last J])"
        by (simp add: Jn_def append_butlast_last_id[OF Jne])
      also have "\<dots> = filter (\<lambda>i. \<not> refresh_dominated \<sigma> i) (butlast J) @ [last J]"
        using crux[OF Jne] by simp
      finally show ?thesis by simp
    qed
    have "last (map (\<lambda>i. \<sigma> ! i) Jn) = \<sigma> ! (last Jn)"
      using Jnne by (simp add: last_map)
    also have "\<dots> = \<sigma> ! (last J)" by (simp add: lastJn)
    also have "\<dots> = last (map (\<lambda>i. \<sigma> ! i) J)"
      using Jne by (simp add: last_map)
    finally show ?thesis by (simp add: sigma_k norm_k)
  qed
  show "Apply (canonical_clean_prefix_normalized chunk_reads cdc_events scope frontier) k
        = Apply (canonical_clean_prefix chunk_reads cdc_events scope frontier) k"
    unfolding norm_unfold \<sigma>_def[symmetric]
    by (rule cpn_apply_eq_of_filter_key_last[OF emptyiff lasteq])
qed

subsection \<open>Source key/coordinate slice helper\<close>

text \<open>
  @{text source_key_coord_slice} filters a source/observed event list down
  to the records at one source coordinate carrying one key. It is consumed
  by the WF2 post-read multiplicity clause and the Layer 2 per-key
  replay-equality lemmas; it references no run/chunk accessor.
\<close>

definition source_key_coord_slice
  :: "'k \<Rightarrow> src_coord
      \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list
      \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list"
where
  "source_key_coord_slice k c xs =
     filter (\<lambda>p. hist_coord p = c \<and> key_of (hist_event p) = k) xs"


section \<open>Carrier-independent Layer 2 supporting helpers\<close>

text \<open>
  The pure, carrier-independent
  list / source-history / replay helper lemmas below reference no run/chunk
  accessor. They are collected here so that both the Layer 2 substrate locale
  @{text dblog_run_substrate} (whose Layer 2 lemmas live in
  @{text DBLog_Run_Substrate_Layer2}) and the certificate core
  @{text Virtual_Cut_Core} can reuse them directly.
\<close>

text \<open>
  Auxiliary list lemmas used by
  @{text clean_prefix_of_cdc_order_respects_source_position} and
  @{text clean_prefix_same_coord_refresh_before_cdc_false}:
  \<^const>\<open>filter\<close> preserves the
  strict order of @{text P}-satisfying positions in the underlying list.
  These are generic facts about @{const filter}, @{const take}, and
  @{const nth} on Isabelle lists; they package the standard
  ``position-of-the-$n$-th-survivor'' argument in a form that lemma can
  consume without explicit @{const nths} bookkeeping.

  Three pieces:

    \<^item> @{text filter_take_nth}: for any position @{text i} satisfying
      @{text P}, the @{text "length (filter P (take i xs))"}-th element
      of @{text "filter P xs"} is exactly @{text "xs ! i"}; furthermore
      that index lies strictly below @{text "length (filter P xs)"}.
      This gives the \<^emph>\<open>forward\<close> direction of the position correspondence
      (positions in @{text xs} @{text \<open>\<rightarrow>\<close>} positions in @{text "filter P xs"}).

    \<^item> @{text length_filter_take_mono} / @{text length_filter_take_strict_mono}:
      @{text "length \<circ> filter P \<circ> take \<cdot>"} is monotone
      (resp.\ strictly monotone at any @{text P}-satisfying position)
      in the take-prefix length. The strict version drives the
      @{text "n_i < n_j"} step in
      @{text clean_prefix_of_cdc_order_respects_source_position}
      (in theory @{text DBLog_Run_Substrate_Layer2}).

    \<^item> @{text filter_index_strict_mono}: for any @{text "n < length (filter P xs)"},
      there exists a position @{text "p < length xs"} with
      @{text "xs ! p = filter P xs ! n"} and
      @{text "length (filter P (take p xs)) = n"}. This gives the
      \<^emph>\<open>backward\<close> direction (positions in @{text "filter P xs"} @{text \<open>\<rightarrow>\<close>} positions
      in @{text xs}). The @{text "length (filter P (take p xs)) = n"}
      witness is what lets us recover the original ordering from a
      pair of @{text n}'s via the @{text length_filter_take_mono} contrapositive.
\<close>

lemma filter_take_nth:
  fixes xs :: "'a list" and P :: "'a \<Rightarrow> bool" and i :: nat
  assumes i_lt:  "i < length xs"
      and Pi:    "P (xs ! i)"
  shows "filter P xs ! length (filter P (take i xs)) = xs ! i
       \<and> length (filter P (take i xs)) < length (filter P xs)"
proof -
  have xs_split: "xs = take i xs @ xs ! i # drop (Suc i) xs"
    using i_lt by (simp add: id_take_nth_drop)
  have filter_split:
    "filter P xs = filter P (take i xs) @ xs ! i # filter P (drop (Suc i) xs)"
  proof -
    have "filter P xs = filter P (take i xs @ xs ! i # drop (Suc i) xs)"
      using xs_split by simp
    also have "\<dots> = filter P (take i xs) @ filter P (xs ! i # drop (Suc i) xs)"
      by simp
    also have "filter P (xs ! i # drop (Suc i) xs) = xs ! i # filter P (drop (Suc i) xs)"
      using Pi by simp
    finally show ?thesis by simp
  qed
  have nth_eq:
    "filter P xs ! length (filter P (take i xs)) = xs ! i"
    using filter_split by (simp add: nth_append)
  have len_lt:
    "length (filter P (take i xs)) < length (filter P xs)"
    using filter_split by simp
  show ?thesis using nth_eq len_lt by simp
qed

lemma length_filter_take_mono:
  fixes xs :: "'a list" and P :: "'a \<Rightarrow> bool" and i j :: nat
  assumes "i \<le> j"
  shows "length (filter P (take i xs)) \<le> length (filter P (take j xs))"
proof -
  have take_i_eq: "take i (take j xs) = take i xs"
    using assms by (simp add: min_def take_take)
  have "take i xs @ drop i (take j xs) = take j xs"
    using take_i_eq append_take_drop_id by metis
  hence "filter P (take j xs)
       = filter P (take i xs) @ filter P (drop i (take j xs))"
    by (metis filter_append)
  thus ?thesis by simp
qed

lemma length_filter_take_strict_mono:
  fixes xs :: "'a list" and P :: "'a \<Rightarrow> bool" and i j :: nat
  assumes ij:       "i < j"
      and j_bound:  "j \<le> length xs"
      and Pi:       "P (xs ! i)"
  shows "length (filter P (take i xs)) < length (filter P (take j xs))"
proof -
  have i_bound: "i < length xs" using ij j_bound by linarith
  have suc_i_le_j: "Suc i \<le> j" using ij by simp
  have take_suc_i_eq: "take (Suc i) (take j xs) = take (Suc i) xs"
    using suc_i_le_j by (simp add: min_def take_take)
  have suc_split: "take (Suc i) xs @ drop (Suc i) (take j xs) = take j xs"
    using take_suc_i_eq append_take_drop_id by metis
  have take_suc_i: "take (Suc i) xs = take i xs @ [xs ! i]"
    using i_bound by (simp add: take_Suc_conv_app_nth)
  have decompose:
    "take j xs = take i xs @ [xs ! i] @ drop (Suc i) (take j xs)"
    using suc_split take_suc_i by simp
  have "filter P (take j xs)
      = filter P (take i xs @ [xs ! i] @ drop (Suc i) (take j xs))"
    using decompose by simp
  also have "\<dots> = filter P (take i xs) @ filter P [xs ! i] @ filter P (drop (Suc i) (take j xs))"
    by simp
  also have "filter P [xs ! i] = [xs ! i]" using Pi by simp
  finally have "filter P (take j xs)
              = filter P (take i xs) @ [xs ! i] @ filter P (drop (Suc i) (take j xs))"
    by simp
  thus ?thesis by simp
qed

lemma filter_index_strict_mono:
  fixes xs :: "'a list" and P :: "'a \<Rightarrow> bool" and n :: nat
  assumes "n < length (filter P xs)"
  shows "\<exists> p. p < length xs
           \<and> P (xs ! p)
           \<and> xs ! p = filter P xs ! n
           \<and> length (filter P (take p xs)) = n"
  using assms
proof (induction xs arbitrary: n)
  case Nil
  thus ?case by simp
next
  case (Cons a xs')
  show ?case
  proof (cases "P a")
    case Pa: True
    show ?thesis
    proof (cases n)
      case 0
      have at0: "filter P (a # xs') ! n = a" using Pa 0 by simp
      have "(0 :: nat) < length (a # xs')" by simp
      moreover have "P ((a # xs') ! 0)" using Pa by simp
      moreover have "(a # xs') ! 0 = filter P (a # xs') ! n" using at0 by simp
      moreover have "length (filter P (take 0 (a # xs'))) = n" using 0 by simp
      ultimately show ?thesis by (intro exI[where x = 0]) auto
    next
      case (Suc n')
      have filter_nth_eq:
        "filter P (a # xs') ! n = filter P xs' ! n'"
        using Pa Suc by simp
      have n'_lt: "n' < length (filter P xs')"
        using Cons.prems Pa Suc by simp
      obtain p' where p'_props:
          "p' < length xs'" "P (xs' ! p')"
          "xs' ! p' = filter P xs' ! n'"
          "length (filter P (take p' xs')) = n'"
        using Cons.IH[OF n'_lt] by blast
      have "Suc p' < length (a # xs')" using p'_props by simp
      moreover have "P ((a # xs') ! Suc p')" using p'_props by simp
      moreover have "(a # xs') ! Suc p' = filter P (a # xs') ! n"
        using filter_nth_eq p'_props by simp
      moreover have "length (filter P (take (Suc p') (a # xs'))) = n"
        using Pa Suc p'_props by simp
      ultimately show ?thesis by (intro exI[where x = "Suc p'"]) auto
    qed
  next
    case nPa: False
    have filter_a_eq: "filter P (a # xs') = filter P xs'" using nPa by simp
    have "n < length (filter P xs')"
      using Cons.prems filter_a_eq by simp
    obtain p' where p'_props:
        "p' < length xs'" "P (xs' ! p')"
        "xs' ! p' = filter P xs' ! n"
        "length (filter P (take p' xs')) = n"
      using Cons.IH \<open>n < length (filter P xs')\<close> by blast
    have "Suc p' < length (a # xs')" using p'_props by simp
    moreover have "P ((a # xs') ! Suc p')" using p'_props by simp
    moreover have "(a # xs') ! Suc p' = filter P (a # xs') ! n"
      using filter_a_eq p'_props by simp
    moreover have "length (filter P (take (Suc p') (a # xs'))) = n"
      using nPa p'_props by simp
    ultimately show ?thesis by (intro exI[where x = "Suc p'"]) auto
  qed
qed

lemma subseq_mset_eq_imp_eq:
  fixes xs ys :: "'a list"
  assumes sub: "subseq xs ys"
      and ms:  "mset xs = mset ys"
  shows "xs = ys"
  by (rule subseq_same_length[OF sub mset_eq_length[OF ms]])

lemma subseq_from_strict_mono_nth:
  fixes xs ys :: "'a list"
    and f :: "nat \<Rightarrow> nat"
  assumes mono: "strict_mono f"
      and hit: "\<And>i. i < length xs \<Longrightarrow> f i < length ys \<and> xs ! i = ys ! f i"
  shows "subseq xs ys"
  using assms
proof (induction xs arbitrary: ys f)
  case Nil
  show ?case by simp
next
  case (Cons x xs)
  from Cons.prems(2)[of 0] have f0_lt: "f 0 < length ys"
    and x_eq: "x = ys ! f 0"
    by simp_all
  let ?tail = "drop (Suc (f 0)) ys"
  let ?g = "\<lambda>i. f (Suc i) - Suc (f 0)"

  have g_mono: "strict_mono ?g"
  proof (rule strict_monoI)
    fix i j :: nat
    assume ij: "i < j"
    have f0_lt_i: "f 0 < f (Suc i)"
      using strict_monoD[OF Cons.prems(1), of 0 "Suc i"] by simp
    have "f (Suc i) < f (Suc j)"
      using strict_monoD[OF Cons.prems(1), of "Suc i" "Suc j"] ij by simp
    with f0_lt_i show "?g i < ?g j" by simp
  qed

  have g_hit:
    "\<And>i. i < length xs \<Longrightarrow>
       ?g i < length ?tail \<and> xs ! i = ?tail ! ?g i"
  proof -
    fix i
    assume i_lt: "i < length xs"
    from Cons.prems(2)[of "Suc i"] i_lt
    have fSi_lt: "f (Suc i) < length ys"
      and xs_i: "xs ! i = ys ! f (Suc i)"
      by simp_all
    have f0_lt_fSi: "f 0 < f (Suc i)"
      using strict_monoD[OF Cons.prems(1), of 0 "Suc i"] by simp
    hence fSi_eq: "Suc (f 0) + ?g i = f (Suc i)"
      by simp
    have g_lt: "?g i < length ?tail"
      using fSi_lt fSi_eq by simp
    have tail_nth: "?tail ! ?g i = ys ! f (Suc i)"
      using g_lt fSi_eq by simp
    show "?g i < length ?tail \<and> xs ! i = ?tail ! ?g i"
      using g_lt xs_i tail_nth by simp
  qed

  have tail_sub: "subseq xs ?tail"
    by (rule Cons.IH[OF g_mono g_hit])
  have cons_sub: "subseq (x # xs) (ys ! f 0 # ?tail)"
    using tail_sub x_eq by simp
  have ys_split: "ys = take (f 0) ys @ ys ! f 0 # ?tail"
    using f0_lt by (simp add: id_take_nth_drop)
  have prefixed: "subseq (x # xs) (take (f 0) ys @ (ys ! f 0 # ?tail))"
    by (rule subseq_drop_many[OF cons_sub])
  show ?case
    by (subst ys_split, rule prefixed)
qed

lemma last_filter_index:
  fixes xs :: "'a list"
  assumes nonempty: "filter P xs \<noteq> []"
  shows "\<exists>i. i < length xs
          \<and> P (xs ! i)
          \<and> xs ! i = last (filter P xs)
          \<and> (\<forall>j. i < j \<and> j < length xs \<longrightarrow> \<not> P (xs ! j))"
  using nonempty
proof (induction xs rule: rev_induct)
  case Nil
  thus ?case by simp
next
  case (snoc x xs)
  show ?case
  proof (cases "P x")
    case True
    have idx_lt: "length xs < length (xs @ [x])" by simp
    have P_idx: "P ((xs @ [x]) ! length xs)" using True by simp
    have last_idx: "(xs @ [x]) ! length xs = last (filter P (xs @ [x]))"
      using True by simp
    have no_later:
      "\<forall>j. length xs < j \<and> j < length (xs @ [x])
            \<longrightarrow> \<not> P ((xs @ [x]) ! j)"
      by auto
    show ?thesis
      using idx_lt P_idx last_idx no_later
      by (intro exI[where x = "length xs"]) simp
  next
    case False
    note nPx = False
    have filter_xs_nonempty: "filter P xs \<noteq> []"
      using snoc.prems nPx by simp
    obtain i where i_lt_xs: "i < length xs"
      and Pi_xs: "P (xs ! i)"
      and last_xs: "xs ! i = last (filter P xs)"
      and no_later_xs: "\<forall>j. i < j \<and> j < length xs \<longrightarrow> \<not> P (xs ! j)"
      using snoc.IH[OF filter_xs_nonempty] by blast
    have i_lt: "i < length (xs @ [x])" using i_lt_xs by simp
    have Pi: "P ((xs @ [x]) ! i)" using Pi_xs i_lt_xs by (simp add: nth_append)
    have filter_append_eq: "filter P (xs @ [x]) = filter P xs"
      using nPx by simp
    have last_eq: "(xs @ [x]) ! i = last (filter P (xs @ [x]))"
    proof -
      have "(xs @ [x]) ! i = xs ! i"
        using i_lt_xs by (simp add: nth_append)
      also have "\<dots> = last (filter P xs)"
        using last_xs .
      also have "\<dots> = last (filter P (xs @ [x]))"
        using filter_append_eq by simp
      finally show ?thesis .
    qed
    have no_later:
      "\<forall>j. i < j \<and> j < length (xs @ [x]) \<longrightarrow> \<not> P ((xs @ [x]) ! j)"
    proof (intro allI impI)
      fix j
      assume j_assm: "i < j \<and> j < length (xs @ [x])"
      show "\<not> P ((xs @ [x]) ! j)"
      proof (cases "j < length xs")
        case True
        thus ?thesis using no_later_xs j_assm by (simp add: nth_append)
      next
        case False
        hence "j = length xs" using j_assm by simp
        thus ?thesis using nPx by simp
      qed
    qed
    show ?thesis
      using i_lt Pi last_eq no_later by blast
  qed
qed

lemma last_filter_upt_eq:
  fixes P :: "nat \<Rightarrow> bool"
  assumes i_lt: "i < n"
      and Pi: "P i"
      and no_after: "\<forall>j. i < j \<and> j < n \<longrightarrow> \<not> P j"
  shows "filter P [0..<n] \<noteq> [] \<and> last (filter P [0..<n]) = i"
  using i_lt Pi no_after
proof (induction n arbitrary: i)
  case 0
  thus ?case by simp
next
  case (Suc n)
  show ?case
  proof (cases "i = n")
    case True
    have upt: "[0..<Suc n] = [0..<n] @ [n]"
      by (simp add: upt_Suc_append)
    have "filter P [0..<Suc n] = filter P [0..<n] @ [n]"
      using True Suc.prems(2) upt by simp
    thus ?thesis using True by simp
  next
    case False
    hence i_lt_n: "i < n" using Suc.prems(1) by simp
    have Pn_false: "\<not> P n"
      using Suc.prems False by simp
    have no_after_n: "\<forall>j. i < j \<and> j < n \<longrightarrow> \<not> P j"
      using Suc.prems(3) by auto
    have ih: "filter P [0..<n] \<noteq> [] \<and> last (filter P [0..<n]) = i"
      by (rule Suc.IH[OF i_lt_n Suc.prems(2) no_after_n])
    have upt: "[0..<Suc n] = [0..<n] @ [n]"
      by (simp add: upt_Suc_append)
    have "filter P [0..<Suc n] = filter P [0..<n]"
      using Pn_false upt by simp
    thus ?thesis using ih by simp
  qed
qed

lemma append_no_B_before_A:
  fixes xs ys zs :: "'a list"
    and A B :: "'a \<Rightarrow> bool"
    and i j :: nat
  assumes zs_eq: "zs = xs @ ys"
      and xs_A: "\<forall>x \<in> set xs. A x"
      and ys_B: "\<forall>y \<in> set ys. B y"
      and disj: "\<And>z. A z \<Longrightarrow> B z \<Longrightarrow> False"
      and ij: "i < j"
      and j_lt: "j < length zs"
      and zi_B: "B (zs ! i)"
      and zj_A: "A (zs ! j)"
  shows False
proof (cases "i < length xs")
  case True
  hence "A (zs ! i)"
    using zs_eq xs_A by (simp add: nth_append)
  thus False using zi_B disj by blast
next
  case False
  hence j_ge: "length xs \<le> j" using ij by simp
  have "j - length xs < length ys"
    using zs_eq j_lt j_ge by simp
  hence "B (zs ! j)"
    using zs_eq ys_B j_ge by (simp add: nth_append)
  thus False using zj_A disj by blast
qed

lemma wellformed_src_history_coord_mono:
  fixes H :: "('k, 'v) src_history"
  assumes wf_h: "wellformed_src_history H"
      and ij: "i \<le> j"
      and j_lt: "j < length H"
  shows "src_le (hist_coord (H ! i)) (hist_coord (H ! j))"
proof -
  from wf_h have adj:
    "\<forall>i. Suc i < length H
          \<longrightarrow> src_le (hist_coord (H ! i)) (hist_coord (H ! Suc i))"
    unfolding wellformed_src_history_def by blast
  have step:
    "\<And>n. i + n < length H
      \<Longrightarrow> src_le (hist_coord (H ! i)) (hist_coord (H ! (i + n)))"
  proof -
    fix n
    assume bound: "i + n < length H"
    show "src_le (hist_coord (H ! i)) (hist_coord (H ! (i + n)))"
      using bound
    proof (induction n)
      case 0
      show ?case by (simp add: src_le_refl)
    next
      case (Suc n)
      have ih_bound: "i + n < length H" using Suc.prems by simp
      have ih:
        "src_le (hist_coord (H ! i)) (hist_coord (H ! (i + n)))"
        using Suc.IH[OF ih_bound] .
      have adj_step:
        "src_le (hist_coord (H ! (i + n))) (hist_coord (H ! Suc (i + n)))"
        using adj Suc.prems by simp
      have "src_le (hist_coord (H ! i)) (hist_coord (H ! Suc (i + n)))"
        using src_le_trans[OF ih adj_step] .
      thus ?case by (simp add: add_Suc_right)
    qed
  qed
  have j_eq: "j = i + (j - i)" using ij by simp
  show ?thesis
    using step[of "j - i"] j_lt j_eq by simp
qed


text \<open>
  Auxiliary lemma used by @{text clean_prefix_of_per_key_replay_equals_source}:
  the @{const Apply} value at a key
  @{text k} reduces to the per-event constructor effect of the
  @{text k}-event at the @{text "latest"} position, when one such
  position is named.

  Generic fact about @{const Apply} on lists of @{type replay_event}:
  given a position @{text i_max} in a sequence @{text \<sigma>} such that
  @{text "event_key (\<sigma> ! i_max) = k"} and no later position in
  @{text \<sigma>} carries @{text "event_key = k"}, the per-key value
  @{text "Apply \<sigma> k"} equals the per-constructor effect of
  @{text "\<sigma> ! i_max"}: @{term "Some v"} for the @{text Cdc}
  @{text Insert} / @{text Update} shapes, @{term None} for the
  @{text Cdc} @{text Delete} shape, and the observed value
  @{term m_obs} for the @{text Refresh} shape.

  Composes @{thm apply_latest_event_wins} with a list
  decomposition argument: split @{text \<sigma>} at @{text i_max}, observe
  that the suffix @{term "drop (Suc i_max) \<sigma>"} contributes no
  @{text k}-events to the per-key filter (by the @{text i_max}
  latest-position assumption), and conclude that the last element of
  the per-key filter is @{text "\<sigma> ! i_max"}; then apply
  @{thm apply_latest_event_wins} to read off the per-constructor
  case.

  Used twice in the Layer 2 per-key replay-equality proof in
  @{text DBLog_Run_Substrate_Layer2}: once in the
  @{text Cdc} case (where @{text "\<sigma> ! i_max = Cdc c e"}, via the
  @{text Cdc}-case helper lemma) and once
  in the @{text Refresh} case (where
  @{text "\<sigma> ! i_max = Refresh k m c_read"}).
  Lives here, with the other carrier-independent helpers,
  rather than in @{file Replay.thy}
  because that proof is its only consumer; relocation to @{file Replay.thy}
  is reasonable if a second consumer ever materializes.
\<close>

lemma apply_at_latest_k_event:
  fixes \<sigma> :: "('k, 'v) replay_event list"
    and k :: 'k
    and i :: nat
  assumes i_lt:    "i < length \<sigma>"
      and i_key:   "event_key (\<sigma> ! i) = k"
      and i_last:  "\<forall> j. i < j \<and> j < length \<sigma> \<longrightarrow> event_key (\<sigma> ! j) \<noteq> k"
  shows "Apply \<sigma> k = (case \<sigma> ! i of
                        Cdc _ (Insert _ v) \<Rightarrow> Some v
                      | Cdc _ (Update _ v) \<Rightarrow> Some v
                      | Cdc _ (Delete _)   \<Rightarrow> None
                      | Refresh _ m_obs _  \<Rightarrow> m_obs)"
proof -
  let ?P = "\<lambda>e :: ('k, 'v) replay_event. event_key e = k"
  let ?\<sigma>_k = "filter ?P \<sigma>"

  \<comment> \<open>Decompose @{text \<sigma>} at position @{text i}.\<close>
  have decomp: "\<sigma> = take i \<sigma> @ [\<sigma> ! i] @ drop (Suc i) \<sigma>"
    using i_lt
    by (metis Cons_nth_drop_Suc append_Cons append_Nil append_take_drop_id)

  \<comment> \<open>The drop part has no k-events.\<close>
  have drop_no_k: "filter ?P (drop (Suc i) \<sigma>) = []"
  proof -
    have "\<forall> e \<in> set (drop (Suc i) \<sigma>). event_key e \<noteq> k"
    proof
      fix e assume e_in: "e \<in> set (drop (Suc i) \<sigma>)"
      then obtain j where j_lt_drop: "j < length (drop (Suc i) \<sigma>)"
                          and e_at: "drop (Suc i) \<sigma> ! j = e"
        by (auto simp: in_set_conv_nth)
      let ?j' = "Suc (i + j)"
      have j'_lt: "?j' < length \<sigma>"
        using j_lt_drop by simp
      have e_eq: "e = \<sigma> ! ?j'"
        using e_at j_lt_drop
        by (simp add: add.commute)
      have i_lt_j': "i < ?j'" by simp
      from i_last i_lt_j' j'_lt
      have "event_key (\<sigma> ! ?j') \<noteq> k" by blast
      thus "event_key e \<noteq> k" using e_eq by simp
    qed
    thus ?thesis by (simp add: filter_empty_conv)
  qed

  \<comment> \<open>Filter splits + drop has no k-events: filter equals
      filter on the prefix, with @{text \<open>[\<sigma> ! i]\<close>} appended.\<close>
  have filter_eq:
    "?\<sigma>_k = filter ?P (take i \<sigma>) @ [\<sigma> ! i]"
  proof -
    have "?\<sigma>_k = filter ?P (take i \<sigma> @ [\<sigma> ! i] @ drop (Suc i) \<sigma>)"
      using decomp by simp
    also have "\<dots> = filter ?P (take i \<sigma>) @ filter ?P [\<sigma> ! i]
                    @ filter ?P (drop (Suc i) \<sigma>)"
      by simp
    also have "filter ?P [\<sigma> ! i] = [\<sigma> ! i]"
      using i_key by simp
    also have "filter ?P (drop (Suc i) \<sigma>) = []"
      by (rule drop_no_k)
    finally show ?thesis by simp
  qed

  have nonempty: "?\<sigma>_k \<noteq> []"
    using filter_eq by simp
  have last_eq: "last ?\<sigma>_k = \<sigma> ! i"
    using filter_eq by simp

  \<comment> \<open>Apply via @{text apply_latest_event_wins}, then read off
      via @{text last_eq}.\<close>
  have apply_eq:
    "Apply \<sigma> k = (case ?\<sigma>_k of
                    []     \<Rightarrow> None
                  | _ # _  \<Rightarrow> (case last ?\<sigma>_k of
                                 Cdc _ (Insert _ v) \<Rightarrow> Some v
                               | Cdc _ (Update _ v) \<Rightarrow> Some v
                               | Cdc _ (Delete _)   \<Rightarrow> None
                               | Refresh _ m_obs _  \<Rightarrow> m_obs))"
    by (rule apply_latest_event_wins)
  also have "\<dots> = (case last ?\<sigma>_k of
                     Cdc _ (Insert _ v) \<Rightarrow> Some v
                   | Cdc _ (Update _ v) \<Rightarrow> Some v
                   | Cdc _ (Delete _)   \<Rightarrow> None
                   | Refresh _ m_obs _  \<Rightarrow> m_obs)"
    using nonempty by (cases ?\<sigma>_k) auto
  also have "\<dots> = (case \<sigma> ! i of
                     Cdc _ (Insert _ v) \<Rightarrow> Some v
                   | Cdc _ (Update _ v) \<Rightarrow> Some v
                   | Cdc _ (Delete _)   \<Rightarrow> None
                   | Refresh _ m_obs _  \<Rightarrow> m_obs)"
    using last_eq by simp
  finally show ?thesis .
qed

text \<open>
  Auxiliary lemma used by @{text clean_prefix_of_per_key_replay_equals_source}:
  if no @{text k}-event in
  @{text "src_history_of R = H"} lies strictly past a coordinate
  @{text c'} and at-or-before the frontier, then
  @{term "Src b0 H f k"} restricted to @{text k} agrees with
  @{term "Src b0 H c' k"}. Generic property of @{const Src} +
  @{const latest_src_event} on histories: when @{term latest_src_event}
  cand-set agrees on the two thresholds (no @{text k}-events in the
  half-open interval @{text "(c', f]"}), the per-key state is identical.

  Used in the @{text Refresh} case of
  @{text clean_prefix_of_per_key_replay_equals_source}: lifts
  @{text refresh_coordinate_match} (Src at chunk-read
  coordinate) to Src at frontier when no later source event for
  @{text k} appears in the half-open interval @{text "(c_read, frontier_of(R)]"}.
\<close>

lemma src_eq_when_no_later_src_event_for_k:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and c' f :: frontier
    and k :: 'k
  assumes c'_le_f: "src_le c' f"
      and no_later:
        "\<forall> i < length H. src_lt c' (hist_coord (H ! i))
                          \<and> src_le (hist_coord (H ! i)) f
                          \<longrightarrow> key_of (hist_event (H ! i)) \<noteq> k"
  shows "Src b0 H f k = Src b0 H c' k"
proof -
  let ?cand_f =
    "filter (\<lambda>i. src_le (hist_coord (H ! i)) f
              \<and> key_of (hist_event (H ! i)) = k)
            [0..<length H]"
  let ?cand_c' =
    "filter (\<lambda>i. src_le (hist_coord (H ! i)) c'
              \<and> key_of (hist_event (H ! i)) = k)
            [0..<length H]"
  let ?Pf  = "\<lambda>i. src_le (hist_coord (H ! i)) f
                  \<and> key_of (hist_event (H ! i)) = k"
  let ?Pc' = "\<lambda>i. src_le (hist_coord (H ! i)) c'
                  \<and> key_of (hist_event (H ! i)) = k"

  \<comment> \<open>The two candidate filters coincide.\<close>
  have cand_eq: "?cand_f = ?cand_c'"
  proof -
    have "\<And>i. i \<in> set [0..<length H] \<Longrightarrow> ?Pf i = ?Pc' i"
    proof -
      fix i assume i_in: "i \<in> set [0..<length H]"
      hence i_lt: "i < length H" by simp
      show "?Pf i = ?Pc' i"
      proof
        assume Pf: "?Pf i"
        hence le_f: "src_le (hist_coord (H ! i)) f"
          and key_eq: "key_of (hist_event (H ! i)) = k"
          by auto
        have "src_le (hist_coord (H ! i)) c'"
        proof (rule ccontr)
          assume "\<not> src_le (hist_coord (H ! i)) c'"
          hence "src_le c' (hist_coord (H ! i))"
                "hist_coord (H ! i) \<noteq> c'"
            using src_le_total
            by (auto simp: less_eq_src_coord_def)
          hence "src_lt c' (hist_coord (H ! i))"
            unfolding src_lt_def by simp
          with no_later i_lt le_f have "key_of (hist_event (H ! i)) \<noteq> k"
            by blast
          with key_eq show False by simp
        qed
        thus "?Pc' i" using key_eq by simp
      next
        assume Pc': "?Pc' i"
        hence le_c': "src_le (hist_coord (H ! i)) c'"
          and key_eq: "key_of (hist_event (H ! i)) = k"
          by auto
        have "src_le (hist_coord (H ! i)) f"
          using le_c' c'_le_f src_le_trans by blast
        thus "?Pf i" using key_eq by simp
      qed
    qed
    thus ?thesis by (rule filter_cong[OF refl])
  qed

  have "latest_src_event H f k = latest_src_event H c' k"
    unfolding latest_src_event_def using cand_eq by simp
  thus ?thesis
    unfolding Src_def by simp
qed


lemma src_frontier_eq_effect_of_last_key_coord_slice:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and f c :: src_coord
    and k  :: 'k
    and e  :: "('k, 'v) source_event"
  assumes wf_h: "wellformed_src_history H"
      and c_le_f: "src_le c f"
      and no_later:
        "\<forall>j < length H.
           src_lt c (hist_coord (H ! j))
           \<and> src_le (hist_coord (H ! j)) f
           \<longrightarrow> key_of (hist_event (H ! j)) \<noteq> k"
      and slice_nonempty: "source_key_coord_slice k c H \<noteq> []"
      and last_slice: "last (source_key_coord_slice k c H) = (c, e)"
  shows "Src b0 H f k = (case e of
                          Insert _ v \<Rightarrow> Some v
                        | Update _ v \<Rightarrow> Some v
                        | Delete _   \<Rightarrow> None)"
proof -
  let ?Q = "\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
              hist_coord p = c \<and> key_of (hist_event p) = k"
  let ?P = "\<lambda>j. src_le (hist_coord (H ! j)) f
                  \<and> key_of (hist_event (H ! j)) = k"

  obtain i where
    i_lt: "i < length H" and
    Q_i: "?Q (H ! i)" and
    H_i_last: "H ! i = last (filter ?Q H)" and
    no_after_same: "\<forall>j. i < j \<and> j < length H \<longrightarrow> \<not> ?Q (H ! j)"
    using last_filter_index[of ?Q H] slice_nonempty
    unfolding source_key_coord_slice_def by blast
  have H_i: "H ! i = (c, e)"
    using H_i_last last_slice
    unfolding source_key_coord_slice_def by simp
  have coord_i: "hist_coord (H ! i) = c"
    using H_i by simp
  have event_i: "hist_event (H ! i) = e"
    using H_i by simp
  have P_i: "?P i"
    using c_le_f Q_i by simp

  have no_after_P: "\<forall>j. i < j \<and> j < length H \<longrightarrow> \<not> ?P j"
  proof (intro allI impI)
    fix j
    assume j_assm: "i < j \<and> j < length H"
    hence i_le_j: "i \<le> j" and j_lt: "j < length H" by auto
    show "\<not> ?P j"
    proof
      assume P_j: "?P j"
      hence j_le_f: "src_le (hist_coord (H ! j)) f"
        and j_key: "key_of (hist_event (H ! j)) = k"
        by auto
      have c_le_j: "src_le c (hist_coord (H ! j))"
        using wellformed_src_history_coord_mono[OF wf_h i_le_j j_lt]
              coord_i
        by simp
      show False
      proof (cases "hist_coord (H ! j) = c")
        case True
        hence "?Q (H ! j)" using j_key by simp
        with no_after_same j_assm show False by blast
      next
        case False
        hence c_lt_j: "src_lt c (hist_coord (H ! j))"
          using c_le_j unfolding src_lt_def by simp
        from no_later j_lt c_lt_j j_le_f
        have "key_of (hist_event (H ! j)) \<noteq> k" by blast
        with j_key show False by simp
      qed
    qed
  qed

  have cand_last:
    "filter ?P [0..<length H] \<noteq> []
     \<and> last (filter ?P [0..<length H]) = i"
    by (rule last_filter_upt_eq[OF i_lt P_i no_after_P])
  hence latest_eq: "latest_src_event H f k = Some i"
    unfolding latest_src_event_def by (simp add: Let_def)

  have "Src b0 H f k =
          (case hist_event (H ! i) of
             Insert _ v \<Rightarrow> Some v
           | Update _ v \<Rightarrow> Some v
           | Delete _   \<Rightarrow> None)"
    unfolding Src_def using latest_eq by simp
  thus ?thesis using event_i by simp
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Run_Substrate.thy <==
(*  Title:   DBLog_Run_Substrate.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Run_Substrate
  imports DBLog_Run
begin

section \<open>Layer 1 run substrate as a locale (abstract carrier)\<close>

text \<open>
  The Layer 1 run/chunk interface presented as a \<^emph>\<open>locale\<close> over abstract
  carrier type variables, together with a canonical concrete
  interpretation.

  Theory @{text DBLog_Run} defines the run carrier as a concrete
  single-constructor @{command datatype} (chunks modeled as @{typ nat})
  with definitional accessors, and proves the two
  @{text chunks_list} facts as lemmas. This theory restates the same
  interface abstractly:

    \<^item> the locale @{text dblog_run_substrate} fixes the twelve run/chunk
        accessors over plain type variables @{typ 'run} / @{typ 'chunk}
        (with @{typ "'k::linorder"} for the key type), and assumes only
        the two @{text chunks_list} obligations --- as locale
        assumptions;

    \<^item> the carrier-independent ``pure'' building blocks
        (@{const canonical_clean_prefix}, @{const source_key_coord_slice},
        the @{type chunk_read_record}, and the normalization lemmas) are
        defined in the imported theory @{text DBLog_Run_Core}: they
        reference no accessor, so both this
        locale and the global theory @{text DBLog_Run} reuse them directly;

    \<^item> the carrier-\<^emph>\<open>dependent\<close> Layer 1 definitions
        (@{text clean_prefix_of}, @{text covers_ordinary_cdc},
        @{text row_absence_meaningful}, @{text canonical_chunk_ownership_domain},
        and the seven-clause @{text wellformed_dblog_run}) are restated
        inside the locale with bodies identical to the global ones; the
        Layer 2 source-side soundness lemmas are proved in this locale
        context, in theory @{text DBLog_Run_Substrate_Layer2}.
        The restatement is deliberate: the public Layer 1 surface of
        @{text DBLog_Run} is self-contained (its definitions are stated
        directly over the concrete carrier, with no locale machinery,
        and are imported by this theory), so deriving the global
        constants \<^emph>\<open>from\<close> the locale --- a
        @{command global_interpretation} with @{text \<open>defines\<close>} clauses
        --- is not available here and would invert the layering. The two
        copies are kept honest by the pointwise
        @{text "canonical.X = X"} equalities proved at the end of this
        theory: any drift between the bodies breaks those lemmas, and
        with them the build.

  The companion @{command global_interpretation} @{text canonical}
  instantiates the locale at the concrete public carrier
  @{typ "('k, 'v) run"} through the global accessors.
  The chunk enumeration is realized as @{text "remdups \<circ> rr_chunks_list"},
  so the two locale assumptions hold definitionally for \<^emph>\<open>every\<close>
  carrier value --- the interpretation discharges them with @{method simp},
  introducing no axiom. It exports every locale-proved fact at the
  concrete carrier, which is how the global headline theorems are
  obtained from the locale proofs.

  The locale-fixed names deliberately coincide with the global accessor
  and definition names; inside the locale context they shadow the global
  constants, and the concrete versions are recovered under the
  @{text "canonical."} qualifier from the interpretation.
\<close>

locale dblog_run_substrate =
  fixes scope_of               :: "'run \<Rightarrow> ('k::linorder) set"
    and frontier_of            :: "'run \<Rightarrow> frontier"
    and chunks                 :: "'run \<Rightarrow> 'chunk set"
    and src_history_of         :: "'run \<Rightarrow> ('k, 'v) src_history"
    and chunk_read_result      :: "'run \<Rightarrow> 'chunk \<Rightarrow> 'k \<Rightarrow> 'v option option"
    and cdc_events_of          :: "'run \<Rightarrow> (src_coord \<times> ('k, 'v) source_event) list"
    and chunks_list            :: "'run \<Rightarrow> 'chunk list"
    and chunk_domain           :: "'run \<Rightarrow> 'chunk \<Rightarrow> 'k set"
    and responsible_chunk      :: "'run \<Rightarrow> 'k \<Rightarrow> 'chunk option"
    and chunk_lower_watermark  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
    and chunk_upper_watermark  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
    and chunk_read_coordinate  :: "'run \<Rightarrow> 'chunk \<Rightarrow> src_coord"
  assumes chunks_list_set:      "set (chunks_list R) = chunks R"
      and chunks_list_distinct: "distinct (chunks_list R)"
begin

text \<open>@{text owns} as an abbreviation over the fixed @{text chunk_domain},
  mirroring the global reader-facing definitional equivalence.\<close>

abbreviation owns :: "'run \<Rightarrow> 'chunk \<Rightarrow> 'k \<Rightarrow> bool"
  where "owns R ch k \<equiv> k \<in> chunk_domain R ch"

text \<open>Global chunk-set finiteness, as a derived fact of the locale.\<close>

lemma chunks_finite: "finite (chunks R)"
  by (metis chunks_list_set List.finite_set)

definition canonical_chunk_ownership_domain :: "'run \<Rightarrow> 'k set"
  where
  "canonical_chunk_ownership_domain R =
     (\<Union>ch \<in> chunks R. chunk_domain R ch)"

text \<open>Layer 1 clean-prefix definitional equality: the run instance of the
  global @{const canonical_clean_prefix} building block.\<close>

definition clean_prefix_of :: "'run \<Rightarrow> ('k, 'v) replay_event list"
  where
  "clean_prefix_of R =
     canonical_clean_prefix
       (map (\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                    crr_read_coord  = chunk_read_coordinate R ch,
                    crr_observation = chunk_read_result R ch \<rparr>)
            (chunks_list R))
       (cdc_events_of R)
       (scope_of R)
       (frontier_of R)"

definition covers_ordinary_cdc :: "'run \<Rightarrow> 'k \<Rightarrow> frontier \<Rightarrow> bool"
  where
  "covers_ordinary_cdc R k f \<longleftrightarrow>
     (\<exists> ch. responsible_chunk R k = Some ch
            \<and> (\<forall> i. i < length (src_history_of R)
                     \<longrightarrow> src_lt (chunk_read_coordinate R ch)
                                (hist_coord (src_history_of R ! i))
                     \<longrightarrow> src_le (hist_coord (src_history_of R ! i)) f
                     \<longrightarrow> key_of (hist_event (src_history_of R ! i)) = k
                     \<longrightarrow> src_history_of R ! i \<in> set (cdc_events_of R)))"

definition row_absence_meaningful
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> 'run \<Rightarrow> 'chunk \<Rightarrow> 'k \<Rightarrow> bool"
  where
  "row_absence_meaningful b0 H R ch k \<longleftrightarrow>
     (k \<in> chunk_domain R ch
      \<and> Refresh k None (chunk_read_coordinate R ch) \<in> set (clean_prefix_of R)
      \<longrightarrow> Src b0 H (chunk_read_coordinate R ch) k = None)"

text \<open>The seven-clause wellformed-DBLog-run predicate, body identical to the
  global @{text "DBLog_Run.wellformed_dblog_run"}.\<close>

definition wellformed_dblog_run
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> 'run \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
  where
  "wellformed_dblog_run b0 R H \<longleftrightarrow>
     \<comment> \<open>WF0: source-history binding\<close>
     src_history_of R = H \<and> wellformed_src_history H
   \<and>
     \<comment> \<open>WF1 (a): @{text \<open>\<exists>!\<close>} responsible chunk per in-scope key\<close>
     (\<forall> k \<in> scope_of R. \<exists>! ch. ch \<in> chunks R \<and> owns R ch k)
   \<and>
     \<comment> \<open>WF1 (b): chunk domains are pairwise disjoint\<close>
     (\<forall> ch1 \<in> chunks R. \<forall> ch2 \<in> chunks R.
        ch1 \<noteq> ch2 \<longrightarrow> chunk_domain R ch1 \<inter> chunk_domain R ch2 = {})
   \<and>
     \<comment> \<open>WF1 (c): canonical chunk-ownership domain equals scope\<close>
     canonical_chunk_ownership_domain R = scope_of R
   \<and>
     \<comment> \<open>WF1 (d): @{text responsible_chunk} @{text \<open>\<longleftrightarrow>\<close>} ownership predicate (in scope)\<close>
     (\<forall> k \<in> scope_of R. \<forall> ch.
        responsible_chunk R k = Some ch
          \<longleftrightarrow> ch \<in> chunks R \<and> owns R ch k)
   \<and>
     \<comment> \<open>WF1 (e): out-of-scope keys have no responsible chunk\<close>
     (\<forall> k. k \<notin> scope_of R \<longrightarrow> responsible_chunk R k = None)
   \<and>
     \<comment> \<open>WF1 (f): scope and chunk domains are finite\<close>
     finite (scope_of R)
   \<and> (\<forall> ch \<in> chunks R. finite (chunk_domain R ch))
   \<and>
     \<comment> \<open>WF1 (g): every chunk has a non-empty domain\<close>
     (\<forall> ch \<in> chunks R. chunk_domain R ch \<noteq> {})
   \<and>
     \<comment> \<open>WF2 (coverage): observed CDC reaches every in-scope key
         through the frontier\<close>
     (\<forall> k \<in> scope_of R. covers_ordinary_cdc R k (frontier_of R))
   \<and>
     \<comment> \<open>WF2 (faithfulness): observed CDC events in scope and
         at-or-before frontier are real source events\<close>
     (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> p \<in> set (src_history_of R))
   \<and>
     \<comment> \<open>WF2 (order-preserving sublist): on the in-scope /
         at-or-before-frontier slice, @{text \<open>cdc_events_of(R)\<close>} is an
         order-preserving sublist of @{text \<open>src_history_of(R)\<close>}\<close>
     (\<exists> \<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
        \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of R
                                 \<and> src_le (hist_coord p) (frontier_of R));
               cdc_in_slice  = filter in_slice (cdc_events_of R);
               hist_in_slice = filter in_slice (src_history_of R)
           in \<forall> i. i < length cdc_in_slice \<longrightarrow>
                   \<iota> i < length hist_in_slice
                 \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i))
   \<and>
     \<comment> \<open>WF2 (post-read same-key/same-coordinate multiplicity)\<close>
     (\<forall> k \<in> scope_of R. \<forall> ch c.
        responsible_chunk R k = Some ch
        \<and> src_lt (chunk_read_coordinate R ch) c
        \<and> src_le c (frontier_of R)
        \<longrightarrow>
          mset (source_key_coord_slice k c (cdc_events_of R))
          = mset (source_key_coord_slice k c (src_history_of R)))
   \<and>
     \<comment> \<open>(no WF3 --- the numbering carries a deliberate gap)\<close>
     \<comment> \<open>WF4: chunk-read evidence (watermark bracketing +
         @{text chunk_read_result} totality on domain + Refresh-event
         agreement with @{text chunk_read_result} on domain)\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_lower_watermark R ch) (chunk_read_coordinate R ch)
      \<and> src_le (chunk_read_coordinate R ch) (chunk_upper_watermark R ch)
      \<and> (\<forall> k \<in> chunk_domain R ch.
           \<exists> m. chunk_read_result R ch k = Some m)
      \<and> (\<forall> k \<in> chunk_domain R ch. \<forall> m.
           chunk_read_result R ch k = Some m
             \<longleftrightarrow> Refresh k m (chunk_read_coordinate R ch)
                  \<in> set (clean_prefix_of R)))
   \<and>
     \<comment> \<open>WF5: chunk-read coordinate at-or-before frontier\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_read_coordinate R ch) (frontier_of R))
   \<and>
     \<comment> \<open>WF6 (main): refresh correctness against
         @{text \<open>Src b0 H (chunk_read_coordinate R ch) k\<close>}.\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch. \<forall> m.
        chunk_read_result R ch k = Some m
          \<longrightarrow> m = Src b0 H (chunk_read_coordinate R ch) k)
   \<and>
     \<comment> \<open>WF6 (row-absence meaningfulness)\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch.
        chunk_read_result R ch k = Some None
          \<longrightarrow> row_absence_meaningful b0 H R ch k)
   \<and>
     \<comment> \<open>WF7 (clean-prefix CDC coherence): forward direction\<close>
     (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> Cdc (hist_coord p) (hist_event p)
              \<in> set (clean_prefix_of R))
   \<and>
     \<comment> \<open>WF7 (clean-prefix CDC coherence): reverse direction\<close>
     (\<forall> e c. Cdc c e \<in> set (clean_prefix_of R)
                \<and> key_of e \<in> scope_of R
                \<and> src_le c (frontier_of R)
                \<longrightarrow> (c, e) \<in> set (cdc_events_of R))"

end


subsection \<open>Canonical concrete interpretation (at the public @{type run} datatype)\<close>

text \<open>
  The locale is interpreted at the concrete @{type run} datatype (defined in
  @{text DBLog_Run}) through the \<^emph>\<open>global accessors\<close> @{const scope_of} /
  @{const frontier_of} / @{text \<open>\<dots>\<close>} / @{const chunk_read_coordinate}. The two
  @{text chunks_list} obligations are exactly the @{text DBLog_Run} lemmas
  @{thm [source] chunks_list_set} / @{thm [source] chunks_list_distinct}, so the
  interpretation introduces no axiom. Because the locale parameters \<^emph>\<open>are\<close>
  the global accessors, every locale-defined constant coincides with its global
  @{text DBLog_Run} namesake; the @{text "canonical.X = X"} unfold lemmas below
  expose that coincidence to the public headline theorem
  @{text wellformed_run_implies_virtual_cut} in @{text Virtual_Cut}.
\<close>

global_interpretation canonical: dblog_run_substrate
  scope_of frontier_of chunks src_history_of chunk_read_result
  cdc_events_of chunks_list chunk_domain responsible_chunk
  chunk_lower_watermark chunk_upper_watermark chunk_read_coordinate
  by unfold_locales (simp_all add: chunks_list_set chunks_list_distinct)

lemma canonical_canonical_chunk_ownership_domain_eq:
  "canonical.canonical_chunk_ownership_domain = canonical_chunk_ownership_domain"
  by (rule ext)
     (simp add: canonical.canonical_chunk_ownership_domain_def
                canonical_chunk_ownership_domain_def)

lemma canonical_clean_prefix_of_eq:
  "canonical.clean_prefix_of = clean_prefix_of"
  by (rule ext)
     (simp add: canonical.clean_prefix_of_def clean_prefix_of_def)

lemma canonical_covers_ordinary_cdc_eq:
  "canonical.covers_ordinary_cdc = covers_ordinary_cdc"
  by (rule ext)+
     (simp add: canonical.covers_ordinary_cdc_def covers_ordinary_cdc_def)

lemma canonical_row_absence_meaningful_eq:
  "canonical.row_absence_meaningful = row_absence_meaningful"
  by (rule ext)+
     (simp add: canonical.row_absence_meaningful_def row_absence_meaningful_def
                canonical_clean_prefix_of_eq)

lemma canonical_wellformed_dblog_run_eq:
  "canonical.wellformed_dblog_run = wellformed_dblog_run"
  by (rule ext)+
     (simp add: canonical.wellformed_dblog_run_def wellformed_dblog_run_def
                canonical_clean_prefix_of_eq canonical_covers_ordinary_cdc_eq
                canonical_canonical_chunk_ownership_domain_eq
                canonical_row_absence_meaningful_eq)

end


==> anc/DBLog_Virtual_Cuts-2.1/DBLog_Run_Substrate_Layer2.thy <==
(*  Title:   DBLog_Run_Substrate_Layer2.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory DBLog_Run_Substrate_Layer2
  imports DBLog_Run_Substrate Virtual_Cut_Core
begin

section \<open>Layer 2 source-side soundness in the run substrate locale\<close>

text \<open>
  The carrier-dependent Layer 2 supporting
  clean-prefix lemmas, the per-key replay-equality lemma, and the run-side
  soundness theorem @{text wellformed_run_implies_virtual_cut} are proved
  inside the @{locale dblog_run_substrate} locale, over the locale's
  fixed run/chunk accessors and its two @{text chunks_list}
  assumptions.

  Every proof step refers to the
  locale definitions (@{text clean_prefix_of}, @{text covers_ordinary_cdc},
  @{text wellformed_dblog_run}, ...) and the locale assumptions, or to the
  carrier-independent ``pure'' helpers (the @{text filter_take_nth} /
  @{text "subseq_*"} / @{text "last_filter_*"} list lemmas, @{text apply_at_latest_k_event},
  @{text src_eq_when_no_later_src_event_for_k},
  @{text src_frontier_eq_effect_of_last_key_coord_slice},
  @{text wellformed_src_history_coord_mono}) that live in
  @{text DBLog_Run_Core} and are reused directly via
  this theory's import. The @{text Virtual_Cut_Core} import supplies the
  carrier-independent state predicate @{const core_virtual_cut_state} for the
  concluding theorem.

  Under the canonical
  @{command global_interpretation} @{text canonical} (in
  @{text DBLog_Run_Substrate}) the locale results
  specialize to the concrete @{typ "('k, 'v) run"} carrier; the public
  headline theorem @{text "Virtual_Cut.wellformed_run_implies_virtual_cut"}
  is the canonical specialization of the locale theorem at the end of this
  theory, rephrased through the public state predicate.
\<close>

context dblog_run_substrate
begin

subsection \<open>Refresh-coordinate match and clean-prefix coordinate facts\<close>

theorem refresh_coordinate_match:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v" and R :: "'run"
    and H :: "('k, 'v) src_history" and ch :: "'chunk"
    and k :: 'k and m :: "'v option"
  assumes wf:  "wellformed_dblog_run b0 R H"
  assumes ch_in: "ch \<in> chunks R"
  assumes k_in:  "k \<in> chunk_domain R ch"
  assumes obs:   "chunk_read_result R ch k = Some m"
  shows "m = Src b0 H (chunk_read_coordinate R ch) k"
  using assms unfolding wellformed_dblog_run_def by blast


lemma clean_prefix_of_order_respects_coordinate:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and R :: "'run"
    and i j :: nat
  assumes "wellformed_dblog_run b0 R H"
      and "i < j"
      and "j < length (clean_prefix_of R)"
  shows "src_le (cdc_coord (clean_prefix_of R ! i))
                (cdc_coord (clean_prefix_of R ! j))"
proof -
  have sorted_cp: "sorted (map cdc_coord (clean_prefix_of R))"
    unfolding clean_prefix_of_def canonical_clean_prefix_def
    by (rule sorted_sort_key)
  from assms(2) have le_ij: "i \<le> j" by simp
  from assms(3) have j_bound:
    "j < length (map cdc_coord (clean_prefix_of R))" by simp
  from sorted_nth_mono[OF sorted_cp le_ij j_bound]
  have "map cdc_coord (clean_prefix_of R) ! i
          \<le> map cdc_coord (clean_prefix_of R) ! j" .
  hence "cdc_coord (clean_prefix_of R ! i)
           \<le> cdc_coord (clean_prefix_of R ! j)"
    using assms(2,3) by (simp add: nth_map)
  thus ?thesis by (simp add: less_eq_src_coord_def)
qed


lemma clean_prefix_of_no_future_in_scope_events:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and R :: "'run"
    and e :: "('k, 'v) replay_event"
  assumes wf: "wellformed_dblog_run b0 R H"
      and e_in: "e \<in> set (clean_prefix_of R)"
  shows "src_le (cdc_coord e) (frontier_of R)"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  have split: "e \<in> set (cdc_event_replays (scope_of R) (frontier_of R)
                                          (cdc_events_of R))
             \<or> (\<exists> ch \<in> set (chunks_list R).
                  e \<in> set (chunk_read_refreshes (?mkRec ch)))"
    using e_in
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
  from split show ?thesis
  proof
    assume "e \<in> set (cdc_event_replays (scope_of R) (frontier_of R)
                                       (cdc_events_of R))"
    \<comment> \<open>Case A: e is a Cdc replay event whose coordinate is
        @{text \<open>\<le>\<close>} frontier by the @{text cdc_event_replays} filter. The
        @{text less_eq_src_coord_def} unfolding bridges
        @{text \<open>\<le>\<close>} on @{text src_coord} to @{text src_le}.\<close>
    then show ?thesis
      unfolding cdc_event_replays_def List.map_filter_def
      by (auto split: if_splits simp: less_eq_src_coord_def)
  next
    assume "\<exists> ch \<in> set (chunks_list R).
              e \<in> set (chunk_read_refreshes (?mkRec ch))"
    then obtain ch where
      ch_in: "ch \<in> set (chunks_list R)"
      and e_in_refs: "e \<in> set (chunk_read_refreshes (?mkRec ch))"
      by blast
    \<comment> \<open>Case B: e is a Refresh event whose coordinate equals
        @{text \<open>chunk_read_coordinate R ch\<close>} (by the @{text chunk_read_refreshes}
        construction), which is @{text \<open>\<le>\<close>} frontier by WF5.\<close>
    from ch_in have ch_in_chunks: "ch \<in> chunks R"
      using chunks_list_set by blast
    from e_in_refs have e_coord:
      "cdc_coord e = chunk_read_coordinate R ch"
      unfolding chunk_read_refreshes_def List.map_filter_def
      by (auto split: option.splits)
    from wf have wf5:
      "\<forall> ch \<in> chunks R.
          src_le (chunk_read_coordinate R ch) (frontier_of R)"
      unfolding wellformed_dblog_run_def by blast
    from wf5 ch_in_chunks
    have "src_le (chunk_read_coordinate R ch) (frontier_of R)" by blast
    with e_coord show ?thesis by simp
  qed
qed


subsection \<open>Provenance of clean-prefix events: responsible-chunk refreshes and observed CDC\<close>

lemma clean_prefix_of_refresh_generated_by_responsible_chunk:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and R :: "'run"
    and k :: 'k
    and m :: "'v option"
    and c :: src_coord
  assumes wf: "wellformed_dblog_run b0 R H"
      and e_in: "Refresh k m c \<in> set (clean_prefix_of R)"
  shows "k \<in> scope_of R
       \<and> (\<exists> ch. responsible_chunk R k = Some ch
              \<and> chunk_read_coordinate R ch = c
              \<and> chunk_read_result R ch k = Some m)"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  \<comment> \<open>Refresh events cannot come from the @{text cdc_event_replays}
      branch (which produces only Cdc events).\<close>
  have not_cdc:
    "Refresh k m c \<notin> set (cdc_event_replays (scope_of R)
                                            (frontier_of R)
                                            (cdc_events_of R))"
    unfolding cdc_event_replays_def List.map_filter_def
    by auto
  have split:
    "Refresh k m c \<in> set (cdc_event_replays (scope_of R)
                                            (frontier_of R)
                                            (cdc_events_of R))
   \<or> (\<exists> ch \<in> set (chunks_list R).
        Refresh k m c \<in> set (chunk_read_refreshes (?mkRec ch)))"
    using e_in
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
  from split not_cdc obtain ch where
    ch_in: "ch \<in> set (chunks_list R)" and
    refresh_in: "Refresh k m c \<in> set (chunk_read_refreshes (?mkRec ch))"
    by blast
  from ch_in have ch_in_chunks: "ch \<in> chunks R"
    using chunks_list_set by blast
  \<comment> \<open>Extract the conjuncts the downstream steps need: WF1
      (c), WF1 (d), and WF1 (f)'s chunk-domain finiteness.
      @{text blast} on the individual conjuncts can time out
      because of the WF2 @{text strict_mono} existential conjunct's
      complexity in the unfolded body; a single simp-based
      unfolding + elimination is faster.\<close>
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have wf1c: "canonical_chunk_ownership_domain R = scope_of R"
    by (elim conjE)
  from wf_body have wf1d:
    "\<forall> k \<in> scope_of R. \<forall> ch.
        responsible_chunk R k = Some ch
          \<longleftrightarrow> ch \<in> chunks R \<and> owns R ch k"
    by (elim conjE)
  from wf_body have wf1f_chunks:
    "\<forall> ch \<in> chunks R. finite (chunk_domain R ch)"
    by (elim conjE)
  from wf1f_chunks ch_in_chunks have fin_dom: "finite (chunk_domain R ch)"
    by blast
  \<comment> \<open>Pattern-match the Refresh against the @{text chunk_read_refreshes}
      emission to extract @{text \<open>k \<in> chunk_domain R ch\<close>},
      @{text \<open>chunk_read_result R ch k = Some m\<close>}, and
      @{text \<open>c = chunk_read_coordinate R ch\<close>}.\<close>
  from refresh_in fin_dom
  have k_props:
    "k \<in> chunk_domain R ch
   \<and> chunk_read_result R ch k = Some m
   \<and> c = chunk_read_coordinate R ch"
    unfolding chunk_read_refreshes_def List.map_filter_def
    by (auto split: option.splits)
  hence k_in_dom: "k \<in> chunk_domain R ch"
    and crr_res: "chunk_read_result R ch k = Some m"
    and c_eq: "c = chunk_read_coordinate R ch"
    by auto
  \<comment> \<open>Establish @{text \<open>k \<in> scope_of R\<close>} via WF1 (c) +
      @{text \<open>chunk_domain \<subseteq> canonical_chunk_ownership_domain\<close>}.\<close>
  from ch_in_chunks k_in_dom
  have "k \<in> canonical_chunk_ownership_domain R"
    unfolding canonical_chunk_ownership_domain_def by blast
  with wf1c have k_in_scope: "k \<in> scope_of R" by blast
  \<comment> \<open>Establish @{text \<open>responsible_chunk R k = Some ch\<close>} via WF1 (d).\<close>
  from wf1d k_in_scope ch_in_chunks k_in_dom
  have rc: "responsible_chunk R k = Some ch" by blast
  from k_in_scope rc c_eq crr_res show ?thesis by blast
qed


lemma clean_prefix_of_in_scope_responsible_chunk_refresh_exists:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and R :: "'run"
    and k :: 'k
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_in_scope: "k \<in> scope_of R"
  shows "\<exists> m c. Refresh k m c \<in> set (clean_prefix_of R)"
proof -
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have wf1a:
    "\<forall> k \<in> scope_of R. \<exists>! ch. ch \<in> chunks R \<and> owns R ch k"
    by (elim conjE)
  from wf_body have wf4:
    "\<forall> ch \<in> chunks R.
       src_le (chunk_lower_watermark R ch) (chunk_read_coordinate R ch)
     \<and> src_le (chunk_read_coordinate R ch) (chunk_upper_watermark R ch)
     \<and> (\<forall> k \<in> chunk_domain R ch.
          \<exists> m. chunk_read_result R ch k = Some m)
     \<and> (\<forall> k \<in> chunk_domain R ch. \<forall> m.
          chunk_read_result R ch k = Some m
            \<longleftrightarrow> Refresh k m (chunk_read_coordinate R ch)
                 \<in> set (clean_prefix_of R))"
    by (elim conjE)
  \<comment> \<open>WF1 (a) extracts the responsible chunk.\<close>
  from wf1a k_in_scope obtain ch where
    ch_in_chunks: "ch \<in> chunks R" and
    k_in_dom: "k \<in> chunk_domain R ch"
    by blast
  \<comment> \<open>WF4 totality on @{text chunk_domain} produces the observation.\<close>
  from wf4 ch_in_chunks k_in_dom obtain m where
    crr_res: "chunk_read_result R ch k = Some m"
    by blast
  \<comment> \<open>WF4 iff (forward) lifts the observation into @{text clean_prefix_of}.\<close>
  from wf4 ch_in_chunks k_in_dom crr_res
  have "Refresh k m (chunk_read_coordinate R ch)
          \<in> set (clean_prefix_of R)"
    by blast
  thus ?thesis by blast
qed


lemma clean_prefix_of_cdc_generated_from_observed_cdc:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and R :: "'run"
    and c :: src_coord
    and e :: "('k, 'v) source_event"
  assumes wf: "wellformed_dblog_run b0 R H"
      and e_in: "Cdc c e \<in> set (clean_prefix_of R)"
  shows "(c, e) \<in> set (cdc_events_of R)
       \<and> key_of e \<in> scope_of R
       \<and> src_le c (frontier_of R)"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  \<comment> \<open>Cdc events cannot come from the @{text chunk_read_refreshes}
      branch (which produces only Refresh events).\<close>
  have not_refresh_branch:
    "\<forall> ch. Cdc c e \<notin> set (chunk_read_refreshes (?mkRec ch))"
    unfolding chunk_read_refreshes_def List.map_filter_def
    by (auto split: option.splits)
  have split:
    "Cdc c e \<in> set (cdc_event_replays (scope_of R)
                                       (frontier_of R)
                                       (cdc_events_of R))
   \<or> (\<exists> ch \<in> set (chunks_list R).
        Cdc c e \<in> set (chunk_read_refreshes (?mkRec ch)))"
    using e_in
    by (auto simp: clean_prefix_of_def canonical_clean_prefix_def)
  from split not_refresh_branch have in_cdc_replays:
    "Cdc c e \<in> set (cdc_event_replays (scope_of R)
                                       (frontier_of R)
                                       (cdc_events_of R))"
    by blast
  \<comment> \<open>The @{text cdc_event_replays} filter directly yields the three
      conjuncts: @{text \<open>(c, e) \<in> cdc_events_of R\<close>} + @{text \<open>key_of e \<in> scope_of R\<close>}
      + @{text \<open>c \<le> frontier_of R\<close>} (bridged to @{text src_le} via
      @{text less_eq_src_coord_def}).\<close>
  from in_cdc_replays show ?thesis
    unfolding cdc_event_replays_def List.map_filter_def
    by (auto split: if_splits simp: less_eq_src_coord_def)
qed


subsection \<open>Clean-prefix CDC order respects source position\<close>

lemma clean_prefix_of_cdc_order_respects_source_position:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and c  :: src_coord
    and e1 e2 :: "('k, 'v) source_event"
    and i j :: nat
  assumes wf:       "wellformed_dblog_run b0 R H"
      and ij:       "i < j"
      and j_bound:  "j < length (clean_prefix_of R)"
      and at_i:     "clean_prefix_of R ! i = Cdc c e1"
      and at_j:     "clean_prefix_of R ! j = Cdc c e2"
  shows "\<exists> p q. p < q
              \<and> q < length (cdc_events_of R)
              \<and> cdc_events_of R ! p = (c, e1)
              \<and> cdc_events_of R ! q = (c, e2)"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  let ?cdc_part     = "cdc_event_replays (scope_of R) (frontier_of R) (cdc_events_of R)"
  let ?refresh_part = "concat (map chunk_read_refreshes (map ?mkRec (chunks_list R)))"
  let ?inp          = "?cdc_part @ ?refresh_part"
  let ?Pc = "\<lambda>x::('k, 'v) replay_event. \<exists> e. x = Cdc c e"
  let ?Qc = "\<lambda>x::('k, 'v) replay_event. cdc_coord x = c"
  let ?Qpair = "\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
                  fst p = c
                  \<and> key_of (snd p) \<in> scope_of R
                  \<and> fst p \<le> frontier_of R"
  let ?in_filter = "\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
                      key_of (snd p) \<in> scope_of R
                      \<and> fst p \<le> frontier_of R"
  define S where "S = filter ?Qpair (cdc_events_of R)"

  have i_lt_cp: "i < length (clean_prefix_of R)" using ij j_bound by simp
  have Pi: "?Pc (clean_prefix_of R ! i)" using at_i by auto
  have Pj: "?Pc (clean_prefix_of R ! j)" using at_j by auto

  \<comment> \<open>Step (a): @{const clean_prefix_of} as the @{text sort_key} over
      @{text \<open>cdc_part @ refresh_part\<close>}.\<close>
  have cp_eq: "clean_prefix_of R = sort_key cdc_coord ?inp"
    unfolding clean_prefix_of_def canonical_clean_prefix_def by simp

  \<comment> \<open>Step (b): @{text cdc_part} as map over a filter of
      @{text \<open>cdc_events_of R\<close>}.\<close>
  have cdc_part_eq:
    "?cdc_part = map (\<lambda>p. Cdc (fst p) (snd p)) (filter ?in_filter (cdc_events_of R))"
    unfolding cdc_event_replays_def
    by (simp add: map_filter_map_filter[symmetric])

  \<comment> \<open>Step (c): @{text refresh_part} contributes no Cdc events.\<close>
  have refresh_no_Cdc:
    "\<And> ch x. x \<in> set (chunk_read_refreshes (?mkRec ch)) \<Longrightarrow> \<not> ?Pc x"
    by (auto simp: chunk_read_refreshes_def List.map_filter_def split: option.splits)
  have refresh_filter_empty: "filter ?Pc ?refresh_part = []"
  proof -
    have "\<forall> x \<in> set ?refresh_part. \<not> ?Pc x"
      using refresh_no_Cdc by auto
    thus ?thesis by (simp add: filter_empty_conv)
  qed

  \<comment> \<open>Step (d): @{thm sort_key_stable} at coordinate c.\<close>
  have stab_Qc:
    "filter ?Qc (clean_prefix_of R) = filter ?Qc ?inp"
    using cp_eq sort_key_stable[of cdc_coord c ?inp] by simp

  \<comment> \<open>Chained filtering: ?Pc x implies ?Qc x, so filtering by ?Pc
      commutes with first filtering by ?Qc.\<close>
  have Pc_chain:
    "filter ?Pc xs = filter ?Pc (filter ?Qc xs)"
    for xs :: "('k, 'v) replay_event list"
    by (induction xs) auto

  \<comment> \<open>Composition: filter ?Pc collapses to the @{text cdc_part}
      contribution.\<close>
  have filter_Pc_cp:
    "filter ?Pc (clean_prefix_of R) = filter ?Pc ?cdc_part"
  proof -
    have "filter ?Pc (clean_prefix_of R) = filter ?Pc (filter ?Qc (clean_prefix_of R))"
      using Pc_chain by simp
    also have "\<dots> = filter ?Pc (filter ?Qc ?inp)"
      using stab_Qc by simp
    also have "\<dots> = filter ?Pc ?inp"
      using Pc_chain by simp
    also have "filter ?Pc ?inp
             = filter ?Pc ?cdc_part @ filter ?Pc ?refresh_part"
      by simp
    also have "\<dots> = filter ?Pc ?cdc_part"
      using refresh_filter_empty by simp
    finally show ?thesis .
  qed

  \<comment> \<open>@{text \<open>filter ?Pc cdc_part\<close>} as a map over S.\<close>
  have filter_Pc_cdc_part:
    "filter ?Pc ?cdc_part = map (\<lambda>p. Cdc c (snd p)) S"
  proof -
    have "filter ?Pc ?cdc_part
        = filter ?Pc (map (\<lambda>p. Cdc (fst p) (snd p))
                          (filter ?in_filter (cdc_events_of R)))"
      using cdc_part_eq by simp
    also have "\<dots> = map (\<lambda>p. Cdc (fst p) (snd p))
                         (filter (\<lambda>p. ?Pc (Cdc (fst p) (snd p)))
                                 (filter ?in_filter (cdc_events_of R)))"
      by (simp add: filter_map o_def)
    also have pred_simp:
      "(\<lambda>p::(src_coord \<times> ('k, 'v) source_event). ?Pc (Cdc (fst p) (snd p)))
         = (\<lambda>p. fst p = c)"
      by (auto intro: ext)
    also have "filter (\<lambda>p::(src_coord \<times> ('k, 'v) source_event). fst p = c)
                       (filter ?in_filter (cdc_events_of R))
             = filter ?Qpair (cdc_events_of R)"
      by (simp add: filter_filter conj_commute)
    also have "filter ?Qpair (cdc_events_of R) = S"
      unfolding S_def by simp
    finally have step:
      "filter ?Pc ?cdc_part = map (\<lambda>p. Cdc (fst p) (snd p)) S" by simp
    have rewrite_map:
      "map (\<lambda>p. Cdc (fst p) (snd p)) S = map (\<lambda>p. Cdc c (snd p)) S"
      by (rule map_cong[OF refl]) (auto simp: S_def)
    show ?thesis using step rewrite_map by simp
  qed

  have filter_Pc_eq_map:
    "filter ?Pc (clean_prefix_of R) = map (\<lambda>p. Cdc c (snd p)) S"
    using filter_Pc_cp filter_Pc_cdc_part by simp

  \<comment> \<open>Forward step: positions i, j in @{text \<open>clean_prefix_of R\<close>} lift to positions
      @{text \<open>n_i < n_j\<close>} in @{text \<open>filter ?Pc (clean_prefix_of R)\<close>} via
      @{text filter_take_nth} + @{text length_filter_take_strict_mono}.\<close>
  define n_i where "n_i = length (filter ?Pc (take i (clean_prefix_of R)))"
  define n_j where "n_j = length (filter ?Pc (take j (clean_prefix_of R)))"

  have nth_i_val_lt:
    "filter ?Pc (clean_prefix_of R) ! n_i = clean_prefix_of R ! i
   \<and> n_i < length (filter ?Pc (clean_prefix_of R))"
    using filter_take_nth[where xs = "clean_prefix_of R"
                            and P = "\<lambda>x::('k,'v) replay_event. \<exists>e. x = Cdc c e"
                            and i = i, OF i_lt_cp Pi]
    unfolding n_i_def by simp
  have nth_j_val_lt:
    "filter ?Pc (clean_prefix_of R) ! n_j = clean_prefix_of R ! j
   \<and> n_j < length (filter ?Pc (clean_prefix_of R))"
    using filter_take_nth[where xs = "clean_prefix_of R"
                            and P = "\<lambda>x::('k,'v) replay_event. \<exists>e. x = Cdc c e"
                            and i = j, OF j_bound Pj]
    unfolding n_j_def by simp
  have ni_lt_nj: "n_i < n_j"
    using length_filter_take_strict_mono[where xs = "clean_prefix_of R"
                                           and P = "\<lambda>x::('k,'v) replay_event. \<exists>e. x = Cdc c e"
                                           and i = i and j = j,
                                         OF ij _ Pi] j_bound
    unfolding n_i_def n_j_def by simp

  \<comment> \<open>S-positions at @{text n_i}, @{text n_j} carry (c, e1), (c, e2).\<close>
  have len_eq: "length (filter ?Pc (clean_prefix_of R)) = length S"
    using filter_Pc_eq_map by (simp add: length_map)
  have ni_lt_S: "n_i < length S" using nth_i_val_lt len_eq by simp
  have nj_lt_S: "n_j < length S" using nth_j_val_lt len_eq by simp
  have S_at_ni: "S ! n_i = (c, e1)"
  proof -
    have "(map (\<lambda>p. Cdc c (snd p)) S) ! n_i = Cdc c (snd (S ! n_i))"
      using ni_lt_S by simp
    moreover have "(map (\<lambda>p. Cdc c (snd p)) S) ! n_i = Cdc c e1"
      using filter_Pc_eq_map nth_i_val_lt at_i by simp
    ultimately have "Cdc c (snd (S ! n_i)) = Cdc c e1" by simp
    hence snd_eq: "snd (S ! n_i) = e1" by simp
    have "S ! n_i \<in> set S" using ni_lt_S nth_mem by blast
    hence fst_eq: "fst (S ! n_i) = c"
      using S_def by auto
    show "S ! n_i = (c, e1)" using snd_eq fst_eq by (cases "S ! n_i") simp
  qed
  have S_at_nj: "S ! n_j = (c, e2)"
  proof -
    have "(map (\<lambda>p. Cdc c (snd p)) S) ! n_j = Cdc c (snd (S ! n_j))"
      using nj_lt_S by simp
    moreover have "(map (\<lambda>p. Cdc c (snd p)) S) ! n_j = Cdc c e2"
      using filter_Pc_eq_map nth_j_val_lt at_j by simp
    ultimately have "Cdc c (snd (S ! n_j)) = Cdc c e2" by simp
    hence snd_eq: "snd (S ! n_j) = e2" by simp
    have "S ! n_j \<in> set S" using nj_lt_S nth_mem by blast
    hence fst_eq: "fst (S ! n_j) = c"
      using S_def by auto
    show "S ! n_j = (c, e2)" using snd_eq fst_eq by (cases "S ! n_j") simp
  qed

  \<comment> \<open>Backward step: positions @{text n_i}, @{text n_j} in S lift to positions
      p, q in @{text \<open>cdc_events_of R\<close>} via @{text filter_index_strict_mono} +
      @{text length_filter_take_mono} contrapositive.\<close>
  have ni_lt_S_filter: "n_i < length (filter ?Qpair (cdc_events_of R))"
    using ni_lt_S S_def by simp
  have nj_lt_S_filter: "n_j < length (filter ?Qpair (cdc_events_of R))"
    using nj_lt_S S_def by simp
  obtain p where p_props:
      "p < length (cdc_events_of R)"
      "?Qpair (cdc_events_of R ! p)"
      "cdc_events_of R ! p = filter ?Qpair (cdc_events_of R) ! n_i"
      "length (filter ?Qpair (take p (cdc_events_of R))) = n_i"
    using filter_index_strict_mono[OF ni_lt_S_filter] by blast
  obtain q where q_props:
      "q < length (cdc_events_of R)"
      "?Qpair (cdc_events_of R ! q)"
      "cdc_events_of R ! q = filter ?Qpair (cdc_events_of R) ! n_j"
      "length (filter ?Qpair (take q (cdc_events_of R))) = n_j"
    using filter_index_strict_mono[OF nj_lt_S_filter] by blast

  have p_val: "cdc_events_of R ! p = (c, e1)"
    using p_props S_at_ni S_def by simp
  have q_val: "cdc_events_of R ! q = (c, e2)"
    using q_props S_at_nj S_def by simp

  \<comment> \<open>p < q follows from monotonicity of @{text \<open>length \<circ> filter ?Qpair \<circ> take \<cdot>\<close>}
      composed with the contrapositive of @{text \<open>n_i < n_j\<close>}.\<close>
  have p_lt_q: "p < q"
  proof (rule ccontr)
    assume "\<not> p < q"
    hence q_le_p: "q \<le> p" by simp
    have "length (filter ?Qpair (take q (cdc_events_of R)))
        \<le> length (filter ?Qpair (take p (cdc_events_of R)))"
      using length_filter_take_mono[where xs = "cdc_events_of R"
                                      and P = ?Qpair
                                      and i = q and j = p,
                                    OF q_le_p]
      by simp
    hence "n_j \<le> n_i" using p_props q_props by simp
    thus False using ni_lt_nj by simp
  qed

  show ?thesis
  proof (intro exI conjI)
    show "p < q" by (rule p_lt_q)
    show "q < length (cdc_events_of R)" using q_props by simp
    show "cdc_events_of R ! p = (c, e1)" by (rule p_val)
    show "cdc_events_of R ! q = (c, e2)" by (rule q_val)
  qed
qed


subsection \<open>Latest per-key replay-event correspondence\<close>

lemma clean_prefix_of_latest_replay_correspondence:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
  assumes wf:          "wellformed_dblog_run b0 R H"
      and k_in_scope:  "k \<in> scope_of R"
  shows
    "(\<exists> i c e.
        i < length (clean_prefix_of R)
        \<and> clean_prefix_of R ! i = Cdc c e
        \<and> key_of e = k
        \<and> (\<forall> j. i < j \<and> j < length (clean_prefix_of R)
                  \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k)
        \<and> (c, e) \<in> set (cdc_events_of R)
        \<and> src_le c (frontier_of R))
   \<or>
    (\<exists> i ch m c_read.
        i < length (clean_prefix_of R)
        \<and> clean_prefix_of R ! i = Refresh k m c_read
        \<and> (\<forall> j. i < j \<and> j < length (clean_prefix_of R)
                  \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k)
        \<and> responsible_chunk R k = Some ch
        \<and> chunk_read_result R ch k = Some m
        \<and> chunk_read_coordinate R ch = c_read)"
proof -
  \<comment> \<open>Step 1: @{text clean_prefix_of_in_scope_responsible_chunk_refresh_exists}
      gives a Refresh event for k, yielding existence of an index.\<close>
  obtain m0 c0_read where refresh_exists:
    "Refresh k m0 c0_read \<in> set (clean_prefix_of R)"
    using clean_prefix_of_in_scope_responsible_chunk_refresh_exists[OF wf k_in_scope]
    by blast

  define event_indices where
    "event_indices =
       {i. i < length (clean_prefix_of R)
         \<and> event_key (clean_prefix_of R ! i) = k}"
  have event_indices_finite: "finite event_indices"
    unfolding event_indices_def by auto
  have event_indices_nonempty: "event_indices \<noteq> {}"
  proof -
    from refresh_exists obtain i where
      i_lt: "i < length (clean_prefix_of R)"
      and at_i: "clean_prefix_of R ! i = Refresh k m0 c0_read"
      by (auto simp: in_set_conv_nth)
    have "event_key (clean_prefix_of R ! i) = k"
      using at_i by simp
    hence "i \<in> event_indices"
      using i_lt unfolding event_indices_def by auto
    thus ?thesis by blast
  qed

  \<comment> \<open>Step 2: @{text \<open>i_max = Max event_indices\<close>} is the latest k-event
      position.\<close>
  define i_max where "i_max = Max event_indices"
  have i_max_in: "i_max \<in> event_indices"
    using event_indices_finite event_indices_nonempty
    unfolding i_max_def by (rule Max_in)
  have i_max_lt: "i_max < length (clean_prefix_of R)"
    using i_max_in unfolding event_indices_def by simp
  have i_max_event_key: "event_key (clean_prefix_of R ! i_max) = k"
    using i_max_in unfolding event_indices_def by simp
  have i_max_latest:
    "\<forall> j. i_max < j \<and> j < length (clean_prefix_of R)
              \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
  proof (intro allI impI)
    fix j
    assume j_assm: "i_max < j \<and> j < length (clean_prefix_of R)"
    hence j_props: "i_max < j" "j < length (clean_prefix_of R)" by auto
    show "event_key (clean_prefix_of R ! j) \<noteq> k"
    proof (rule ccontr)
      assume "\<not> event_key (clean_prefix_of R ! j) \<noteq> k"
      hence j_event_key: "event_key (clean_prefix_of R ! j) = k" by simp
      hence j_in: "j \<in> event_indices"
        unfolding event_indices_def using j_props by auto
      have "j \<le> i_max"
        unfolding i_max_def
        by (rule Max_ge[OF event_indices_finite j_in])
      with j_props show False by simp
    qed
  qed

  \<comment> \<open>Step 3: case-split on the shape of
      @{text \<open>clean_prefix_of R ! i_max\<close>}.\<close>
  show ?thesis
  proof (cases "clean_prefix_of R ! i_max")
    case (Cdc c e)
    \<comment> \<open>Cdc case: apply @{text clean_prefix_of_cdc_generated_from_observed_cdc}
        to extract the three correspondence conjuncts.\<close>
    have e_in_cp: "Cdc c e \<in> set (clean_prefix_of R)"
      using i_max_lt Cdc nth_mem by force
    have cdc_correspondence:
      "(c, e) \<in> set (cdc_events_of R)
       \<and> key_of e \<in> scope_of R
       \<and> src_le c (frontier_of R)"
      using clean_prefix_of_cdc_generated_from_observed_cdc[OF wf e_in_cp]
      by blast
    have key_eq: "key_of e = k"
      using i_max_event_key Cdc by simp
    show ?thesis
    proof (intro disjI1 exI[where x = i_max] exI[where x = c] exI[where x = e] conjI)
      show "i_max < length (clean_prefix_of R)" by (rule i_max_lt)
      show "clean_prefix_of R ! i_max = Cdc c e" by (rule Cdc)
      show "key_of e = k" by (rule key_eq)
      show "\<forall>j. i_max < j \<and> j < length (clean_prefix_of R)
                \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
        by (rule i_max_latest)
      show "(c, e) \<in> set (cdc_events_of R)" using cdc_correspondence by simp
      show "src_le c (frontier_of R)" using cdc_correspondence by simp
    qed
  next
    case (Refresh k' m' c_read)
    \<comment> \<open>Refresh case: @{text i_max_event_key} forces k' = k, then the
        responsible-chunk refresh-provenance lemma above applies (named in
        the @{text using} step just below).\<close>
    have k'_eq_k: "k' = k"
      using i_max_event_key Refresh by simp
    have refresh_in_cp: "Refresh k m' c_read \<in> set (clean_prefix_of R)"
      using i_max_lt Refresh k'_eq_k nth_mem by force
    obtain ch where ch_props:
      "responsible_chunk R k = Some ch"
      "chunk_read_coordinate R ch = c_read"
      "chunk_read_result R ch k = Some m'"
      using clean_prefix_of_refresh_generated_by_responsible_chunk[OF wf refresh_in_cp]
      by blast
    show ?thesis
    proof (intro disjI2 exI[where x = i_max] exI[where x = ch]
                       exI[where x = m'] exI[where x = c_read] conjI)
      show "i_max < length (clean_prefix_of R)" by (rule i_max_lt)
      show "clean_prefix_of R ! i_max = Refresh k m' c_read"
        using Refresh k'_eq_k by simp
      show "\<forall>j. i_max < j \<and> j < length (clean_prefix_of R)
                \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
        by (rule i_max_latest)
      show "responsible_chunk R k = Some ch" using ch_props by simp
      show "chunk_read_result R ch k = Some m'" using ch_props by simp
      show "chunk_read_coordinate R ch = c_read" using ch_props by simp
    qed
  qed
qed


subsection \<open>Per-key source/CDC coordinate-slice equalities\<close>

lemma cdc_events_key_coord_slice_mset_eq_source_history_slice:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and ch :: "'chunk"
    and c  :: src_coord
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and rc: "responsible_chunk R k = Some ch"
      and read_lt_c: "src_lt (chunk_read_coordinate R ch) c"
      and c_le_f: "src_le c (frontier_of R)"
  shows "mset (source_key_coord_slice k c (cdc_events_of R))
       = mset (source_key_coord_slice k c (src_history_of R))"
proof -
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have wf2_mset:
    "\<forall> k \<in> scope_of R. \<forall> ch c.
       responsible_chunk R k = Some ch
       \<and> src_lt (chunk_read_coordinate R ch) c
       \<and> src_le c (frontier_of R)
       \<longrightarrow>
         mset (source_key_coord_slice k c (cdc_events_of R))
         = mset (source_key_coord_slice k c (src_history_of R))"
    by (elim conjE)
  from wf2_mset k_scope rc read_lt_c c_le_f show ?thesis by blast
qed


lemma cdc_events_key_coord_slice_eq_source_history_slice:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and ch :: "'chunk"
    and c  :: src_coord
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and rc: "responsible_chunk R k = Some ch"
      and read_lt_c: "src_lt (chunk_read_coordinate R ch) c"
      and c_le_f: "src_le c (frontier_of R)"
      and sub:
        "subseq (source_key_coord_slice k c (cdc_events_of R))
                (source_key_coord_slice k c (src_history_of R))"
  shows "source_key_coord_slice k c (cdc_events_of R)
       = source_key_coord_slice k c (src_history_of R)"
proof -
  have ms:
    "mset (source_key_coord_slice k c (cdc_events_of R))
     = mset (source_key_coord_slice k c (src_history_of R))"
    by (rule cdc_events_key_coord_slice_mset_eq_source_history_slice
          [OF wf k_scope rc read_lt_c c_le_f])
  show ?thesis by (rule subseq_mset_eq_imp_eq[OF sub ms])
qed


lemma cdc_events_key_coord_slice_subseq_source_history_slice:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and c  :: src_coord
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and c_le_f: "src_le c (frontier_of R)"
  shows "subseq (source_key_coord_slice k c (cdc_events_of R))
                (source_key_coord_slice k c (src_history_of R))"
proof -
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  define in_slice
    where "in_slice =
      (\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R))"
  let ?Q =
    "\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
       hist_coord p = c \<and> key_of (hist_event p) = k"

  from wf_body obtain \<iota> :: "nat \<Rightarrow> nat" where
    iota_mono: "strict_mono \<iota>" and
    iota_body:
      "(let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of R
                              \<and> src_le (hist_coord p) (frontier_of R));
            cdc_in_slice = filter in_slice (cdc_events_of R);
            hist_in_slice = filter in_slice (src_history_of R)
        in \<forall>i. i < length cdc_in_slice
              \<longrightarrow> \<iota> i < length hist_in_slice
                    \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
    by (elim conjE exE)
  have iota_all:
    "\<forall>i. i < length (filter in_slice (cdc_events_of R))
      \<longrightarrow> \<iota> i < length (filter in_slice (src_history_of R))
            \<and> filter in_slice (cdc_events_of R) ! i
               = filter in_slice (src_history_of R) ! \<iota> i"
    using iota_body unfolding in_slice_def by (simp add: Let_def)

  have sub_in:
    "subseq (filter in_slice (cdc_events_of R))
            (filter in_slice (src_history_of R))"
  proof (rule subseq_from_strict_mono_nth[OF iota_mono])
    fix i
    assume i_lt: "i < length (filter in_slice (cdc_events_of R))"
    from iota_all i_lt
    show "\<iota> i < length (filter in_slice (src_history_of R))
          \<and> filter in_slice (cdc_events_of R) ! i
             = filter in_slice (src_history_of R) ! \<iota> i"
      by blast
  qed

  have sub_filtered:
    "subseq (filter ?Q (filter in_slice (cdc_events_of R)))
            (filter ?Q (filter in_slice (src_history_of R)))"
    by (rule subseq_filter[OF sub_in])

  have cdc_rewrite:
    "filter ?Q (filter in_slice (cdc_events_of R))
     = source_key_coord_slice k c (cdc_events_of R)"
    unfolding source_key_coord_slice_def in_slice_def
    by (simp add: filter_filter,
        rule filter_cong[OF refl],
        use k_scope c_le_f in auto)
  have hist_rewrite:
    "filter ?Q (filter in_slice (src_history_of R))
     = source_key_coord_slice k c (src_history_of R)"
    unfolding source_key_coord_slice_def in_slice_def
    by (simp add: filter_filter,
        rule filter_cong[OF refl],
        use k_scope c_le_f in auto)

  show ?thesis
    using sub_filtered by (simp only: cdc_rewrite hist_rewrite)
qed


lemma cdc_events_key_coord_slice_eq_source_history_slice_from_wf:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and ch :: "'chunk"
    and c  :: src_coord
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and rc: "responsible_chunk R k = Some ch"
      and read_lt_c: "src_lt (chunk_read_coordinate R ch) c"
      and c_le_f: "src_le c (frontier_of R)"
  shows "source_key_coord_slice k c (cdc_events_of R)
       = source_key_coord_slice k c (src_history_of R)"
proof -
  have sub:
    "subseq (source_key_coord_slice k c (cdc_events_of R))
            (source_key_coord_slice k c (src_history_of R))"
    by (rule cdc_events_key_coord_slice_subseq_source_history_slice
          [OF wf k_scope c_le_f])
  show ?thesis
    by (rule cdc_events_key_coord_slice_eq_source_history_slice
          [OF wf k_scope rc read_lt_c c_le_f sub])
qed


subsection \<open>Clean-prefix structure at a fixed coordinate\<close>

lemma clean_prefix_cdc_key_coord_slice:
  fixes R :: "'run"
    and k :: 'k
    and c :: src_coord
  assumes k_scope: "k \<in> scope_of R"
      and c_le_f: "src_le c (frontier_of R)"
  shows "filter
          (\<lambda>x. case x of
                 Cdc c' e \<Rightarrow> c' = c \<and> key_of e = k
               | Refresh _ _ _ \<Rightarrow> False)
          (clean_prefix_of R)
       = map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
           (source_key_coord_slice k c (cdc_events_of R))"
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  let ?cdc_part = "cdc_event_replays (scope_of R) (frontier_of R) (cdc_events_of R)"
  let ?refresh_part = "concat (map chunk_read_refreshes (map ?mkRec (chunks_list R)))"
  let ?inp = "?cdc_part @ ?refresh_part"
  let ?P = "\<lambda>x::('k, 'v) replay_event.
              case x of Cdc c' e \<Rightarrow> c' = c \<and> key_of e = k
                      | Refresh _ _ _ \<Rightarrow> False"
  let ?Qc = "\<lambda>x::('k, 'v) replay_event. cdc_coord x = c"

  have cp_eq: "clean_prefix_of R = sort_key cdc_coord ?inp"
    unfolding clean_prefix_of_def canonical_clean_prefix_def by simp
  have refresh_no_cdc_slice:
    "\<And> ch x. x \<in> set (chunk_read_refreshes (?mkRec ch)) \<Longrightarrow> \<not> ?P x"
    by (auto simp: chunk_read_refreshes_def List.map_filter_def split: option.splits)
  have refresh_filter_empty: "filter ?P ?refresh_part = []"
  proof -
    have "\<forall> x \<in> set ?refresh_part. \<not> ?P x"
      using refresh_no_cdc_slice by auto
    thus ?thesis by (simp add: filter_empty_conv)
  qed
  have stab_Qc: "filter ?Qc (clean_prefix_of R) = filter ?Qc ?inp"
    using cp_eq sort_key_stable[of cdc_coord c ?inp] by simp
  have P_chain:
    "filter ?P xs = filter ?P (filter ?Qc xs)"
    for xs :: "('k, 'v) replay_event list"
    by (induction xs) (auto split: replay_event.splits)
  have filter_P_cp: "filter ?P (clean_prefix_of R) = filter ?P ?cdc_part"
  proof -
    have "filter ?P (clean_prefix_of R) = filter ?P (filter ?Qc (clean_prefix_of R))"
      using P_chain by simp
    also have "\<dots> = filter ?P (filter ?Qc ?inp)"
      using stab_Qc by simp
    also have "\<dots> = filter ?P ?inp"
      using P_chain by simp
    also have "\<dots> = filter ?P ?cdc_part @ filter ?P ?refresh_part"
      by simp
    also have "\<dots> = filter ?P ?cdc_part"
      using refresh_filter_empty by simp
    finally show ?thesis .
  qed
  have cdc_part_slice:
    "filter ?P ?cdc_part
       = map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
           (source_key_coord_slice k c (cdc_events_of R))"
  proof -
    let ?in_filter =
      "\<lambda>p::(src_coord \<times> ('k, 'v) source_event).
          key_of (snd p) \<in> scope_of R \<and> fst p \<le> frontier_of R"
    have cdc_part_eq:
      "?cdc_part =
         map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
           (filter ?in_filter (cdc_events_of R))"
      unfolding cdc_event_replays_def
      by (simp add: map_filter_map_filter[symmetric])
    have filter_collapse:
      "filter (\<lambda>p. hist_coord p = c \<and> key_of (hist_event p) = k)
              (filter ?in_filter (cdc_events_of R))
       = source_key_coord_slice k c (cdc_events_of R)"
      unfolding source_key_coord_slice_def
      by (simp add: filter_filter,
          rule filter_cong[OF refl],
          use k_scope c_le_f in \<open>auto simp: less_eq_src_coord_def\<close>)
    have "filter ?P ?cdc_part
        = filter ?P
            (map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
              (filter ?in_filter (cdc_events_of R)))"
      using cdc_part_eq by simp
    also have "\<dots>
        = map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
            (filter (\<lambda>p. hist_coord p = c \<and> key_of (hist_event p) = k)
              (filter ?in_filter (cdc_events_of R)))"
      by (simp add: filter_map o_def)
    also have "\<dots>
        = map (\<lambda>p. Cdc (hist_coord p) (hist_event p))
            (source_key_coord_slice k c (cdc_events_of R))"
      using filter_collapse by simp
    finally show ?thesis .
  qed
  show ?thesis using filter_P_cp cdc_part_slice by simp
qed


lemma clean_prefix_same_coord_refresh_before_cdc_false:
  fixes R :: "'run"
    and k :: 'k
    and m :: "'v option"
    and c :: src_coord
    and e :: "('k, 'v) source_event"
    and i j :: nat
  assumes ij: "i < j"
      and j_lt: "j < length (clean_prefix_of R)"
      and at_i: "clean_prefix_of R ! i = Refresh k m c"
      and at_j: "clean_prefix_of R ! j = Cdc c e"
  shows False
proof -
  let ?mkRec = "\<lambda>ch. \<lparr> crr_domain      = chunk_domain R ch,
                       crr_read_coord  = chunk_read_coordinate R ch,
                       crr_observation = chunk_read_result R ch \<rparr>"
  let ?cdc_part = "cdc_event_replays (scope_of R) (frontier_of R) (cdc_events_of R)"
  let ?refresh_part = "concat (map chunk_read_refreshes (map ?mkRec (chunks_list R)))"
  let ?inp = "?cdc_part @ ?refresh_part"
  let ?Qc = "\<lambda>x::('k, 'v) replay_event. cdc_coord x = c"
  let ?A = "\<lambda>x::('k, 'v) replay_event. case x of Cdc _ _ \<Rightarrow> True | Refresh _ _ _ \<Rightarrow> False"
  let ?B = "\<lambda>x::('k, 'v) replay_event. case x of Refresh _ _ _ \<Rightarrow> True | Cdc _ _ \<Rightarrow> False"

  have i_lt: "i < length (clean_prefix_of R)" using ij j_lt by simp
  have Q_i: "?Qc (clean_prefix_of R ! i)" using at_i by simp
  have Q_j: "?Qc (clean_prefix_of R ! j)" using at_j by simp
  have cp_eq: "clean_prefix_of R = sort_key cdc_coord ?inp"
    unfolding clean_prefix_of_def canonical_clean_prefix_def by simp
  have stab_Qc: "filter ?Qc (clean_prefix_of R) = filter ?Qc ?inp"
    using cp_eq sort_key_stable[of cdc_coord c ?inp] by simp

  define n_i where "n_i = length (filter ?Qc (take i (clean_prefix_of R)))"
  define n_j where "n_j = length (filter ?Qc (take j (clean_prefix_of R)))"

  have nth_i:
    "filter ?Qc (clean_prefix_of R) ! n_i = clean_prefix_of R ! i
   \<and> n_i < length (filter ?Qc (clean_prefix_of R))"
    using filter_take_nth[where xs = "clean_prefix_of R" and P = ?Qc and i = i,
                          OF i_lt Q_i]
    unfolding n_i_def by simp
  have nth_j:
    "filter ?Qc (clean_prefix_of R) ! n_j = clean_prefix_of R ! j
   \<and> n_j < length (filter ?Qc (clean_prefix_of R))"
    using filter_take_nth[where xs = "clean_prefix_of R" and P = ?Qc and i = j,
                          OF j_lt Q_j]
    unfolding n_j_def by simp
  have ni_lt_nj: "n_i < n_j"
    using length_filter_take_strict_mono[where xs = "clean_prefix_of R"
                                           and P = ?Qc
                                           and i = i and j = j,
                                         OF ij _ Q_i] j_lt
    unfolding n_i_def n_j_def by simp
  have nj_lt_inp: "n_j < length (filter ?Qc ?inp)"
    using nth_j stab_Qc by simp
  have ni_B: "?B (filter ?Qc ?inp ! n_i)"
    using nth_i at_i stab_Qc by simp
  have nj_A: "?A (filter ?Qc ?inp ! n_j)"
    using nth_j at_j stab_Qc by simp

  have cdc_all_A: "\<forall>x \<in> set (filter ?Qc ?cdc_part). ?A x"
    unfolding cdc_event_replays_def List.map_filter_def
    by (auto split: if_splits)
  have refresh_all_B: "\<forall>y \<in> set (filter ?Qc ?refresh_part). ?B y"
    unfolding chunk_read_refreshes_def List.map_filter_def
    by (auto split: option.splits)
  have disj: "?A z \<Longrightarrow> ?B z \<Longrightarrow> False" for z
    by (cases z) auto

  show False
    by (rule append_no_B_before_A
          [where xs = "filter ?Qc ?cdc_part"
             and ys = "filter ?Qc ?refresh_part"
             and zs = "filter ?Qc ?inp"
             and A = ?A and B = ?B
             and i = n_i and j = n_j])
       (use cdc_all_A refresh_all_B disj ni_lt_nj nj_lt_inp ni_B nj_A in auto)
qed


subsection \<open>Consequences of a latest Cdc event for a key\<close>

lemma latest_cdc_for_key_implies_chunk_read_strictly_before:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and i  :: nat
    and c  :: src_coord
    and e  :: "('k, 'v) source_event"
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and i_lt: "i < length (clean_prefix_of R)"
      and cp_i: "clean_prefix_of R ! i = Cdc c e"
      and key_e: "key_of e = k"
      and i_latest:
        "\<forall> j. i < j \<and> j < length (clean_prefix_of R)
              \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
  shows "\<exists>ch. responsible_chunk R k = Some ch
            \<and> src_lt (chunk_read_coordinate R ch) c"
proof -
  obtain m c_read where refresh_in:
    "Refresh k m c_read \<in> set (clean_prefix_of R)"
    using clean_prefix_of_in_scope_responsible_chunk_refresh_exists[OF wf k_scope]
    by blast
  then obtain i_r where
    i_r_lt: "i_r < length (clean_prefix_of R)" and
    i_r_at: "clean_prefix_of R ! i_r = Refresh k m c_read"
    by (auto simp: in_set_conv_nth)
  obtain ch where
    rc: "responsible_chunk R k = Some ch" and
    read_eq: "chunk_read_coordinate R ch = c_read"
    using clean_prefix_of_refresh_generated_by_responsible_chunk[OF wf refresh_in]
    by blast

  have i_r_key: "event_key (clean_prefix_of R ! i_r) = k"
    using i_r_at by simp
  have i_r_le_i: "i_r \<le> i"
  proof (rule ccontr)
    assume "\<not> i_r \<le> i"
    hence i_lt_ir: "i < i_r" by simp
    from i_latest i_lt_ir i_r_lt
    have "event_key (clean_prefix_of R ! i_r) \<noteq> k" by blast
    with i_r_key show False by simp
  qed
  have i_r_ne_i: "i_r \<noteq> i"
  proof
    assume "i_r = i"
    with i_r_at cp_i show False by simp
  qed
  have i_r_lt_i: "i_r < i"
    using i_r_le_i i_r_ne_i by linarith
  have coord_le: "src_le c_read c"
    using clean_prefix_of_order_respects_coordinate[OF wf i_r_lt_i i_lt]
          i_r_at cp_i
    by simp
  have c_read_ne_c: "c_read \<noteq> c"
  proof
    assume c_eq: "c_read = c"
    have "clean_prefix_of R ! i_r = Refresh k m c"
      using i_r_at c_eq by simp
    from clean_prefix_same_coord_refresh_before_cdc_false[OF i_r_lt_i i_lt this cp_i]
    show False .
  qed
  have read_lt: "src_lt (chunk_read_coordinate R ch) c"
    using coord_le c_read_ne_c read_eq
    unfolding src_lt_def by simp
  show ?thesis using rc read_lt by blast
qed


lemma latest_cdc_no_source_event_strictly_after_coord:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and ch :: "'chunk"
    and i  :: nat
    and c  :: src_coord
    and e  :: "('k, 'v) source_event"
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_scope: "k \<in> scope_of R"
      and rc: "responsible_chunk R k = Some ch"
      and read_lt_c: "src_lt (chunk_read_coordinate R ch) c"
      and i_lt: "i < length (clean_prefix_of R)"
      and cp_i: "clean_prefix_of R ! i = Cdc c e"
      and key_e: "key_of e = k"
      and i_latest:
        "\<forall> j. i < j \<and> j < length (clean_prefix_of R)
              \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
  shows "\<forall> j_src < length H.
           src_lt c (hist_coord (H ! j_src))
           \<and> src_le (hist_coord (H ! j_src)) (frontier_of R)
           \<longrightarrow> key_of (hist_event (H ! j_src)) \<noteq> k"
proof (intro allI impI)
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have src_hist_eq: "src_history_of R = H"
    by (elim conjE)
  from wf_body have wf2_cov_all:
    "\<forall> k \<in> scope_of R. covers_ordinary_cdc R k (frontier_of R)"
    by (elim conjE)
  from wf_body have wf7_fwd:
    "\<forall> p \<in> set (cdc_events_of R).
       key_of (hist_event p) \<in> scope_of R
       \<and> src_le (hist_coord p) (frontier_of R)
       \<longrightarrow> Cdc (hist_coord p) (hist_event p)
             \<in> set (clean_prefix_of R)"
    by (elim conjE)

  from wf2_cov_all k_scope
  have cov_k: "covers_ordinary_cdc R k (frontier_of R)" by blast
  then obtain ch_cov where
    rc_cov: "responsible_chunk R k = Some ch_cov" and
    cov_body:
      "\<forall> i. i < length (src_history_of R)
              \<longrightarrow> src_lt (chunk_read_coordinate R ch_cov)
                         (hist_coord (src_history_of R ! i))
              \<longrightarrow> src_le (hist_coord (src_history_of R ! i)) (frontier_of R)
              \<longrightarrow> key_of (hist_event (src_history_of R ! i)) = k
              \<longrightarrow> src_history_of R ! i \<in> set (cdc_events_of R)"
    unfolding covers_ordinary_cdc_def by blast
  have ch_cov_eq: "ch_cov = ch"
    using rc_cov rc by simp

  fix j_src
  assume j_lt: "j_src < length H"
  assume j_after_le_f:
    "src_lt c (hist_coord (H ! j_src))
     \<and> src_le (hist_coord (H ! j_src)) (frontier_of R)"
  hence j_after: "src_lt c (hist_coord (H ! j_src))"
    and j_le_f: "src_le (hist_coord (H ! j_src)) (frontier_of R)"
    by auto
  show "key_of (hist_event (H ! j_src)) \<noteq> k"
  proof (rule ccontr)
    assume "\<not> key_of (hist_event (H ! j_src)) \<noteq> k"
    hence j_key: "key_of (hist_event (H ! j_src)) = k" by simp

    have read_lt_j:
      "src_lt (chunk_read_coordinate R ch) (hist_coord (H ! j_src))"
    proof -
      have read_le_c: "src_le (chunk_read_coordinate R ch) c"
        using read_lt_c unfolding src_lt_def by simp
      have read_ne_c: "chunk_read_coordinate R ch \<noteq> c"
        using read_lt_c unfolding src_lt_def by simp
      have c_le_j: "src_le c (hist_coord (H ! j_src))"
        using j_after unfolding src_lt_def by simp
      have read_le_j: "src_le (chunk_read_coordinate R ch) (hist_coord (H ! j_src))"
        using read_le_c c_le_j src_le_trans by blast
      have read_ne_j: "chunk_read_coordinate R ch \<noteq> hist_coord (H ! j_src)"
      proof
        assume eq: "chunk_read_coordinate R ch = hist_coord (H ! j_src)"
        hence "src_le c (chunk_read_coordinate R ch)"
          using c_le_j by simp
        hence "chunk_read_coordinate R ch = c"
          using read_le_c src_le_antisym by blast
        with read_ne_c show False by simp
      qed
      show ?thesis unfolding src_lt_def using read_le_j read_ne_j by simp
    qed
    have j_lt_R: "j_src < length (src_history_of R)"
      using j_lt src_hist_eq by simp
    have j_after_R:
      "src_lt (chunk_read_coordinate R ch_cov)
              (hist_coord (src_history_of R ! j_src))"
      using read_lt_j ch_cov_eq src_hist_eq by simp
    have j_le_f_R:
      "src_le (hist_coord (src_history_of R ! j_src)) (frontier_of R)"
      using j_le_f src_hist_eq by simp
    have j_key_R:
      "key_of (hist_event (src_history_of R ! j_src)) = k"
      using j_key src_hist_eq by simp

    from cov_body j_lt_R j_after_R j_le_f_R j_key_R
    have hjs_in_cdc_R: "src_history_of R ! j_src \<in> set (cdc_events_of R)"
      by blast
    have hjs_in_cdc: "H ! j_src \<in> set (cdc_events_of R)"
      using hjs_in_cdc_R src_hist_eq by simp
    have key_in_scope_j: "key_of (hist_event (H ! j_src)) \<in> scope_of R"
      using j_key k_scope by simp
    from wf7_fwd hjs_in_cdc key_in_scope_j j_le_f
    have cdc_in_cp:
      "Cdc (hist_coord (H ! j_src)) (hist_event (H ! j_src))
         \<in> set (clean_prefix_of R)"
      by blast
    then obtain i_h where
      i_h_lt: "i_h < length (clean_prefix_of R)" and
      i_h_at:
        "clean_prefix_of R ! i_h
          = Cdc (hist_coord (H ! j_src)) (hist_event (H ! j_src))"
      by (auto simp: in_set_conv_nth)
    have i_h_key: "event_key (clean_prefix_of R ! i_h) = k"
      using i_h_at j_key by simp

    have i_h_le_i: "i_h \<le> i"
    proof (rule ccontr)
      assume "\<not> i_h \<le> i"
      hence i_lt_ih: "i < i_h" by simp
      from i_latest i_lt_ih i_h_lt
      have "event_key (clean_prefix_of R ! i_h) \<noteq> k" by blast
      with i_h_key show False by simp
    qed

    consider (eq) "i_h = i" | (lt) "i_h < i"
      using i_h_le_i by linarith
    thus False
    proof cases
      case eq
      have c_eq_j: "c = hist_coord (H ! j_src)"
        using cp_i i_h_at eq by simp
      with j_after show False
        unfolding src_lt_def by simp
    next
      case lt
      from clean_prefix_of_order_respects_coordinate[OF wf lt i_lt]
      have "src_le (cdc_coord (clean_prefix_of R ! i_h))
                   (cdc_coord (clean_prefix_of R ! i))" .
      hence "src_le (hist_coord (H ! j_src)) c"
        using i_h_at cp_i by simp
      with j_after show False
        unfolding src_lt_def
        using src_le_antisym by blast
    qed
  qed
qed


lemma latest_cdc_event_last_in_clean_prefix_key_coord_slice:
  fixes R :: "'run"
    and k :: 'k
    and i :: nat
    and c :: src_coord
    and e :: "('k, 'v) source_event"
  assumes i_lt: "i < length (clean_prefix_of R)"
      and cp_i: "clean_prefix_of R ! i = Cdc c e"
      and key_e: "key_of e = k"
      and i_latest:
        "\<forall> j. i < j \<and> j < length (clean_prefix_of R)
              \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
  shows "let slice =
           filter
             (\<lambda>x. case x of
                    Cdc c' e' \<Rightarrow> c' = c \<and> key_of e' = k
                  | Refresh _ _ _ \<Rightarrow> False)
             (clean_prefix_of R)
         in slice \<noteq> [] \<and> last slice = Cdc c e"
proof -
  let ?P = "\<lambda>x::('k, 'v) replay_event.
              case x of Cdc c' e' \<Rightarrow> c' = c \<and> key_of e' = k
                      | Refresh _ _ _ \<Rightarrow> False"
  have P_i: "?P (clean_prefix_of R ! i)"
    using cp_i key_e by simp
  have decomp:
    "clean_prefix_of R =
       take i (clean_prefix_of R)
       @ [clean_prefix_of R ! i]
       @ drop (Suc i) (clean_prefix_of R)"
    using i_lt
    by (metis Cons_nth_drop_Suc append_Cons append_Nil append_take_drop_id)
  have drop_no_P: "filter ?P (drop (Suc i) (clean_prefix_of R)) = []"
  proof -
    have "\<forall> x \<in> set (drop (Suc i) (clean_prefix_of R)). \<not> ?P x"
    proof
      fix x
      assume x_in: "x \<in> set (drop (Suc i) (clean_prefix_of R))"
      then obtain j where
        j_lt_drop: "j < length (drop (Suc i) (clean_prefix_of R))"
        and x_at: "drop (Suc i) (clean_prefix_of R) ! j = x"
        by (auto simp: in_set_conv_nth)
      let ?j' = "Suc (i + j)"
      have j'_lt: "?j' < length (clean_prefix_of R)"
        using j_lt_drop by simp
      have x_eq: "x = clean_prefix_of R ! ?j'"
        using x_at j_lt_drop by (simp add: add.commute)
      have i_lt_j': "i < ?j'" by simp
      from i_latest i_lt_j' j'_lt
      have later_not_k: "event_key (clean_prefix_of R ! ?j') \<noteq> k" by blast
      show "\<not> ?P x"
      proof
        assume Px: "?P x"
        hence "event_key x = k"
          by (cases x) auto
        hence "event_key (clean_prefix_of R ! ?j') = k"
          using x_eq by simp
        with later_not_k show False by simp
      qed
    qed
    thus ?thesis by (simp add: filter_empty_conv)
  qed
  have slice_eq:
    "filter ?P (clean_prefix_of R)
     = filter ?P (take i (clean_prefix_of R)) @ [Cdc c e]"
  proof -
    have "filter ?P (clean_prefix_of R)
        = filter ?P
            (take i (clean_prefix_of R)
             @ [clean_prefix_of R ! i]
             @ drop (Suc i) (clean_prefix_of R))"
      using decomp by simp
    also have "\<dots>
        = filter ?P (take i (clean_prefix_of R))
          @ filter ?P [clean_prefix_of R ! i]
          @ filter ?P (drop (Suc i) (clean_prefix_of R))"
      by simp
    also have "\<dots> = filter ?P (take i (clean_prefix_of R)) @ [Cdc c e]"
      using P_i cp_i drop_no_P by simp
    finally show ?thesis .
  qed
  show ?thesis
    using slice_eq by simp
qed


subsection \<open>Per-key replay equality: the Cdc case\<close>

lemma clean_prefix_of_per_key_replay_equals_source_cdc_case:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
    and i_max :: nat
    and c  :: src_coord
    and e  :: "('k, 'v) source_event"
  assumes wf: "wellformed_dblog_run b0 R H"
      and k_in_scope: "k \<in> scope_of R"
      and i_max_lt: "i_max < length (clean_prefix_of R)"
      and cp_at_imax: "clean_prefix_of R ! i_max = Cdc c e"
      and key_e: "key_of e = k"
      and i_max_latest:
        "\<forall>j. i_max < j \<and> j < length (clean_prefix_of R)
              \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k"
      and c_le_f: "src_le c (frontier_of R)"
  shows "Apply (clean_prefix_of R) k = Src b0 H (frontier_of R) k"
proof -
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have src_hist_eq: "src_history_of R = H"
    by (elim conjE)
  from wf_body have wf_h: "wellformed_src_history H"
    by (elim conjE)

  let ?E =
    "(case e of Insert _ v \<Rightarrow> Some v
              | Update _ v \<Rightarrow> Some v
              | Delete _   \<Rightarrow> None)"

  have ev_key_imax: "event_key (clean_prefix_of R ! i_max) = k"
    using cp_at_imax key_e by simp
  have apply_val: "Apply (clean_prefix_of R) k = ?E"
  proof -
    have "Apply (clean_prefix_of R) k =
            (case clean_prefix_of R ! i_max of
               Cdc _ (Insert _ v) \<Rightarrow> Some v
             | Cdc _ (Update _ v) \<Rightarrow> Some v
             | Cdc _ (Delete _)   \<Rightarrow> None
             | Refresh _ m_obs _  \<Rightarrow> m_obs)"
      by (rule apply_at_latest_k_event[OF i_max_lt ev_key_imax i_max_latest])
    also have "\<dots> = ?E"
      using cp_at_imax by (cases e) auto
    finally show ?thesis .
  qed

  obtain ch where
    rc: "responsible_chunk R k = Some ch" and
    read_lt_c: "src_lt (chunk_read_coordinate R ch) c"
    using latest_cdc_for_key_implies_chunk_read_strictly_before
            [OF wf k_in_scope i_max_lt cp_at_imax key_e i_max_latest]
    by blast

  have no_later_src:
    "\<forall>j < length H.
       src_lt c (hist_coord (H ! j))
       \<and> src_le (hist_coord (H ! j)) (frontier_of R)
       \<longrightarrow> key_of (hist_event (H ! j)) \<noteq> k"
    by (rule latest_cdc_no_source_event_strictly_after_coord
          [OF wf k_in_scope rc read_lt_c i_max_lt cp_at_imax key_e i_max_latest])

  have slice_eq_R:
    "source_key_coord_slice k c (cdc_events_of R)
     = source_key_coord_slice k c (src_history_of R)"
    by (rule cdc_events_key_coord_slice_eq_source_history_slice_from_wf
          [OF wf k_in_scope rc read_lt_c c_le_f])

  let ?cp_slice =
    "filter
       (\<lambda>x::('k, 'v) replay_event.
          case x of
            Cdc c' e' \<Rightarrow> c' = c \<and> key_of e' = k
          | Refresh _ _ _ \<Rightarrow> False)
       (clean_prefix_of R)"
  let ?cdc_slice = "source_key_coord_slice k c (cdc_events_of R)"
  let ?hist_R_slice = "source_key_coord_slice k c (src_history_of R)"
  let ?hist_H_slice = "source_key_coord_slice k c H"

  have cp_slice_nonempty: "?cp_slice \<noteq> []"
    and cp_slice_last: "last ?cp_slice = Cdc c e"
    using latest_cdc_event_last_in_clean_prefix_key_coord_slice
            [OF i_max_lt cp_at_imax key_e i_max_latest]
    by (simp_all add: Let_def)
  have cp_slice_map:
    "?cp_slice =
       map (\<lambda>p. Cdc (hist_coord p) (hist_event p)) ?cdc_slice"
    by (rule clean_prefix_cdc_key_coord_slice[OF k_in_scope c_le_f])
  have cdc_slice_nonempty: "?cdc_slice \<noteq> []"
    using cp_slice_nonempty cp_slice_map by auto
  have last_map:
    "last ?cp_slice =
       Cdc (hist_coord (last ?cdc_slice)) (hist_event (last ?cdc_slice))"
  proof -
    let ?f = "\<lambda>p. Cdc (hist_coord p) (hist_event p)"
    have cdc_decomp: "?cdc_slice = butlast ?cdc_slice @ [last ?cdc_slice]"
      using cdc_slice_nonempty by simp
    have map_decomp:
      "map ?f ?cdc_slice = map ?f (butlast ?cdc_slice) @ [?f (last ?cdc_slice)]"
      by (subst cdc_decomp, simp)
    have "last ?cp_slice = last (map ?f ?cdc_slice)"
      using cp_slice_map by simp
    also have "\<dots> = last (map ?f (butlast ?cdc_slice) @ [?f (last ?cdc_slice)])"
      using map_decomp by simp
    also have "\<dots> = ?f (last ?cdc_slice)"
      by simp
    finally show ?thesis .
  qed
  have last_cdc_slice: "last ?cdc_slice = (c, e)"
  proof -
    have coord_eq: "hist_coord (last ?cdc_slice) = c"
      and event_eq: "hist_event (last ?cdc_slice) = e"
      using last_map cp_slice_last by simp_all
    show ?thesis
      using coord_eq event_eq by (cases "last ?cdc_slice") simp
  qed

  have hist_R_nonempty: "?hist_R_slice \<noteq> []"
    using slice_eq_R cdc_slice_nonempty by simp
  have hist_R_last: "last ?hist_R_slice = (c, e)"
    using slice_eq_R last_cdc_slice by simp
  have hist_H_nonempty: "?hist_H_slice \<noteq> []"
    using hist_R_nonempty src_hist_eq by simp
  have hist_H_last: "last ?hist_H_slice = (c, e)"
    using hist_R_last src_hist_eq by simp

  have src_val: "Src b0 H (frontier_of R) k = ?E"
    by (rule src_frontier_eq_effect_of_last_key_coord_slice
          [OF wf_h c_le_f no_later_src hist_H_nonempty hist_H_last])

  show ?thesis using apply_val src_val by simp
qed


subsection \<open>Per-key replay equality: main lemma and the Refresh case\<close>

lemma clean_prefix_of_per_key_replay_equals_source:
  fixes b0 :: "'k :: linorder \<rightharpoonup> 'v"
    and H  :: "('k, 'v) src_history"
    and R  :: "'run"
    and k  :: 'k
  assumes wf:          "wellformed_dblog_run b0 R H"
      and k_in_scope:  "k \<in> scope_of R"
  shows "Apply (clean_prefix_of R) k = Src b0 H (frontier_of R) k"
proof -
  \<comment> \<open>Step 1: extract the WF body conjuncts this lemma consumes.
      Using the pattern @{text \<open>wf_body = wf[unfolded ...] + (elim conjE)\<close>},
      individual conjuncts are extracted one by one rather than as a
      compound --- a single @{text "elim conjE"} pass per conjunct
      suffices, since it also breaks inner conjunctions such as WF0's
      @{text \<open>src_history_of R = H \<and> wellformed_src_history H\<close>}.\<close>
  note wf_body = wf[unfolded wellformed_dblog_run_def]
  from wf_body have src_hist_eq: "src_history_of R = H"
    by (elim conjE)
  from wf_body have wf2_cov_all:
    "\<forall> k \<in> scope_of R. covers_ordinary_cdc R k (frontier_of R)"
    by (elim conjE)
  from wf_body have wf5:
    "\<forall> ch \<in> chunks R.
        src_le (chunk_read_coordinate R ch) (frontier_of R)"
    by (elim conjE)
  from wf_body have wf7_fwd:
    "\<forall> p \<in> set (cdc_events_of R).
       key_of (hist_event p) \<in> scope_of R
       \<and> src_le (hist_coord p) (frontier_of R)
       \<longrightarrow> Cdc (hist_coord p) (hist_event p)
             \<in> set (clean_prefix_of R)"
    by (elim conjE)

  \<comment> \<open>Extract @{text \<open>covers_ordinary_cdc R k (frontier_of R)\<close>} for \<^emph>\<open>this\<close> k.\<close>
  from wf2_cov_all k_in_scope
  have cov_k: "covers_ordinary_cdc R k (frontier_of R)" by blast
  then obtain ch_k where
    rc_k: "responsible_chunk R k = Some ch_k" and
    cov_k_body:
      "\<forall> i. i < length (src_history_of R)
              \<longrightarrow> src_lt (chunk_read_coordinate R ch_k)
                         (hist_coord (src_history_of R ! i))
              \<longrightarrow> src_le (hist_coord (src_history_of R ! i)) (frontier_of R)
              \<longrightarrow> key_of (hist_event (src_history_of R ! i)) = k
              \<longrightarrow> src_history_of R ! i \<in> set (cdc_events_of R)"
    unfolding covers_ordinary_cdc_def by blast

  \<comment> \<open>Step 2: invoke @{text clean_prefix_of_latest_replay_correspondence}
      to obtain the Cdc-or-Refresh disjunction at the latest k-event
      position in @{text \<open>clean_prefix_of(R)\<close>}.\<close>
  note latest_replay_disj = clean_prefix_of_latest_replay_correspondence[OF wf k_in_scope]

  \<comment> \<open>Step 3: case-split on the
      @{text clean_prefix_of_latest_replay_correspondence} disjunction.\<close>
  show ?thesis
  proof (rule disjE[OF latest_replay_disj])
    \<comment> \<open>\<^bold>\<open>Cdc case\<close>: latest k-event is a Cdc(c, e).\<close>
    assume cdc_disj:
      "\<exists> i c e. i < length (clean_prefix_of R)
              \<and> clean_prefix_of R ! i = Cdc c e
              \<and> key_of e = k
              \<and> (\<forall> j. i < j \<and> j < length (clean_prefix_of R)
                        \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k)
              \<and> (c, e) \<in> set (cdc_events_of R)
              \<and> src_le c (frontier_of R)"
    then obtain i_max c e where
      i_max_lt:    "i_max < length (clean_prefix_of R)" and
      cp_at_imax:  "clean_prefix_of R ! i_max = Cdc c e" and
      key_e:       "key_of e = k" and
      i_max_latest:
                   "\<forall> j. i_max < j \<and> j < length (clean_prefix_of R)
                          \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k" and
      ce_in_cdc:   "(c, e) \<in> set (cdc_events_of R)" and
      c_le_f:      "src_le c (frontier_of R)"
      by blast

    \<comment> \<open>Cdc case: delegated to the standalone helper lemma above.\<close>
    show "Apply (clean_prefix_of R) k = Src b0 H (frontier_of R) k"
      by (rule clean_prefix_of_per_key_replay_equals_source_cdc_case
            [OF wf k_in_scope i_max_lt cp_at_imax key_e i_max_latest
                c_le_f])
  next
    \<comment> \<open>\<^bold>\<open>Refresh case\<close>: latest k-event is a
        @{text \<open>Refresh(k, m, c_read)\<close>}.\<close>
    assume refresh_disj:
      "\<exists> i ch m c_read.
          i < length (clean_prefix_of R)
          \<and> clean_prefix_of R ! i = Refresh k m c_read
          \<and> (\<forall> j. i < j \<and> j < length (clean_prefix_of R)
                    \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k)
          \<and> responsible_chunk R k = Some ch
          \<and> chunk_read_result R ch k = Some m
          \<and> chunk_read_coordinate R ch = c_read"
    then obtain i_max ch m c_read where
      i_max_lt:    "i_max < length (clean_prefix_of R)" and
      cp_at_imax:  "clean_prefix_of R ! i_max = Refresh k m c_read" and
      i_max_latest:
                   "\<forall> j. i_max < j \<and> j < length (clean_prefix_of R)
                          \<longrightarrow> event_key (clean_prefix_of R ! j) \<noteq> k" and
      rc_eq:       "responsible_chunk R k = Some ch" and
      crr_res:     "chunk_read_result R ch k = Some m" and
      cr_eq:       "chunk_read_coordinate R ch = c_read"
      by blast

    \<comment> \<open>Refresh case Step 1: @{text \<open>ch_k = ch\<close>} (uniqueness via
        Some-injectivity).\<close>
    have ch_eq: "ch = ch_k"
      using rc_eq rc_k by simp

    \<comment> \<open>Refresh case Step 2: @{text \<open>ch \<in> chunks R\<close>} + @{text \<open>k \<in> chunk_domain R ch\<close>}
        via WF1 (d) (with the responsible-chunk fact from the case split).\<close>
    from wf_body have wf1d:
      "\<forall> k \<in> scope_of R. \<forall> ch.
         responsible_chunk R k = Some ch
           \<longleftrightarrow> ch \<in> chunks R \<and> owns R ch k"
      by (elim conjE)
    from wf1d k_in_scope rc_eq
    have ch_props: "ch \<in> chunks R \<and> owns R ch k" by blast
    hence ch_in_chunks: "ch \<in> chunks R" and k_in_dom: "k \<in> chunk_domain R ch"
      by auto

    \<comment> \<open>Refresh case Step 3: Apply value via
        @{text apply_at_latest_k_event}.\<close>
    have ev_key_imax: "event_key (clean_prefix_of R ! i_max) = k"
      using cp_at_imax by simp
    have apply_val: "Apply (clean_prefix_of R) k = m"
    proof -
      have "Apply (clean_prefix_of R) k =
              (case clean_prefix_of R ! i_max of
                 Cdc _ (Insert _ v) \<Rightarrow> Some v
               | Cdc _ (Update _ v) \<Rightarrow> Some v
               | Cdc _ (Delete _)   \<Rightarrow> None
               | Refresh _ m_obs _  \<Rightarrow> m_obs)"
        by (rule apply_at_latest_k_event[OF i_max_lt ev_key_imax i_max_latest])
      also have "\<dots> = m"
        using cp_at_imax by simp
      finally show ?thesis .
    qed

    \<comment> \<open>Refresh case Step 4: @{text \<open>m = Src b0 H c_read k\<close>} via
        @{text refresh_coordinate_match}.\<close>
    have m_eq_src_at_cr: "m = Src b0 H c_read k"
    proof -
      from refresh_coordinate_match[OF wf ch_in_chunks k_in_dom crr_res]
      have "m = Src b0 H (chunk_read_coordinate R ch) k" .
      thus ?thesis using cr_eq by simp
    qed

    \<comment> \<open>Refresh case Step 5: no source event for k in
        @{text \<open>(c_read, frontier]\<close>}.\<close>
    have no_later_src:
      "\<forall> j_src < length H. src_lt c_read (hist_coord (H ! j_src))
                            \<and> src_le (hist_coord (H ! j_src)) (frontier_of R)
                            \<longrightarrow> key_of (hist_event (H ! j_src)) \<noteq> k"
    proof (intro allI impI)
      fix j_src
      assume j_lt: "j_src < length H"
      assume j_after_le_f:
        "src_lt c_read (hist_coord (H ! j_src))
         \<and> src_le (hist_coord (H ! j_src)) (frontier_of R)"
      hence j_after: "src_lt c_read (hist_coord (H ! j_src))"
        and j_le_f: "src_le (hist_coord (H ! j_src)) (frontier_of R)"
        by auto
      show "key_of (hist_event (H ! j_src)) \<noteq> k"
      proof (rule ccontr)
        assume "\<not> key_of (hist_event (H ! j_src)) \<noteq> k"
        hence j_key: "key_of (hist_event (H ! j_src)) = k" by simp

        \<comment> \<open>@{text \<open>chunk_read_coordinate R ch_k = chunk_read_coordinate R ch\<close>}
            = @{text c_read}.\<close>
        have crk_eq: "chunk_read_coordinate R ch_k = c_read"
          using ch_eq cr_eq by simp
        have j_after_crk:
          "src_lt (chunk_read_coordinate R ch_k) (hist_coord (H ! j_src))"
          using crk_eq j_after by simp

        \<comment> \<open>Translate @{text j_src}'s H properties to @{text \<open>src_history_of R\<close>}
            via @{text src_hist_eq}.\<close>
        have j_lt_R: "j_src < length (src_history_of R)"
          using j_lt src_hist_eq by simp
        have j_after_R:
          "src_lt (chunk_read_coordinate R ch_k)
                  (hist_coord (src_history_of R ! j_src))"
          using j_after_crk src_hist_eq by simp
        have j_le_f_R:
          "src_le (hist_coord (src_history_of R ! j_src)) (frontier_of R)"
          using j_le_f src_hist_eq by simp
        have j_key_R:
          "key_of (hist_event (src_history_of R ! j_src)) = k"
          using j_key src_hist_eq by simp

        \<comment> \<open>@{text covers_ordinary_cdc}:
            @{text \<open>H!j_src \<in> cdc_events_of R\<close>}.\<close>
        from cov_k_body j_lt_R j_after_R j_le_f_R j_key_R
        have hjs_in_cdc_R:
          "src_history_of R ! j_src \<in> set (cdc_events_of R)" by blast
        have hjs_in_cdc: "H ! j_src \<in> set (cdc_events_of R)"
          using hjs_in_cdc_R src_hist_eq by simp

        \<comment> \<open>WF7 forward: @{text \<open>Cdc (hist_coord (H!j_src)) (hist_event (H!j_src))\<close>}
            @{text \<open>\<in> clean_prefix_of R\<close>}.\<close>
        have key_in_scope_j:
          "key_of (hist_event (H ! j_src)) \<in> scope_of R"
          using j_key k_in_scope by simp
        from wf7_fwd hjs_in_cdc key_in_scope_j j_le_f
        have cdc_in_cp:
          "Cdc (hist_coord (H ! j_src)) (hist_event (H ! j_src))
             \<in> set (clean_prefix_of R)"
          by blast
        then obtain i_h where
          i_h_lt: "i_h < length (clean_prefix_of R)" and
          i_h_at: "clean_prefix_of R ! i_h
                     = Cdc (hist_coord (H ! j_src)) (hist_event (H ! j_src))"
          by (auto simp: in_set_conv_nth)

        have i_h_key: "event_key (clean_prefix_of R ! i_h) = k"
          using i_h_at j_key by simp

        \<comment> \<open>@{text \<open>i_h \<le> i_max\<close>} (else contradicts @{text i_max_latest}).\<close>
        have i_h_le_imax: "i_h \<le> i_max"
        proof (rule ccontr)
          assume "\<not> i_h \<le> i_max"
          hence imax_lt_ih: "i_max < i_h" by simp
          from i_max_latest imax_lt_ih i_h_lt have "event_key (clean_prefix_of R ! i_h) \<noteq> k"
            by blast
          with i_h_key show False by simp
        qed

        \<comment> \<open>Three sub-cases on @{text i_h} vs @{text i_max}.\<close>
        consider (eq) "i_h = i_max" | (lt) "i_h < i_max"
          using i_h_le_imax by linarith
        thus False
        proof cases
          case eq
          \<comment> \<open>@{text \<open>clean_prefix_of R ! i_max = Refresh k m c_read\<close>} \<^emph>\<open>and\<close>
              @{text \<open>= Cdc (...)\<close>}. Distinct constructors, contradiction.\<close>
          from cp_at_imax i_h_at eq show False by simp
        next
          case lt
          \<comment> \<open>By @{text clean_prefix_of_order_respects_coordinate}
              + @{text cdc_coord}, @{text \<open>src_le (hist_coord (H!j_src)) c_read\<close>}.
              But @{text \<open>src_lt c_read (hist_coord (H!j_src))\<close>}. Antisymmetry.\<close>
          from clean_prefix_of_order_respects_coordinate[OF wf lt i_max_lt]
          have "src_le (cdc_coord (clean_prefix_of R ! i_h))
                       (cdc_coord (clean_prefix_of R ! i_max))" .
          hence "src_le (hist_coord (H ! j_src)) c_read"
            using i_h_at cp_at_imax by simp
          with j_after show False
            unfolding src_lt_def
            using src_le_antisym by blast
        qed
      qed
    qed

    \<comment> \<open>Refresh case Step 6: @{text \<open>c_read \<le> frontier\<close>} via WF5.\<close>
    have c_read_le_f: "src_le c_read (frontier_of R)"
    proof -
      from wf5 ch_in_chunks
      have "src_le (chunk_read_coordinate R ch) (frontier_of R)" by blast
      thus ?thesis using cr_eq by simp
    qed

    \<comment> \<open>Refresh case Step 7:
        @{text \<open>Src b0 H frontier k = Src b0 H c_read k\<close>}.\<close>
    have src_eq:
      "Src b0 H (frontier_of R) k = Src b0 H c_read k"
      by (rule src_eq_when_no_later_src_event_for_k[OF c_read_le_f no_later_src])

    \<comment> \<open>Refresh case Step 8: assemble
        @{text \<open>Apply = m = Src b0 H c_read k = Src b0 H frontier k\<close>}.\<close>
    show "Apply (clean_prefix_of R) k = Src b0 H (frontier_of R) k"
      using apply_val m_eq_src_at_cr src_eq by simp
  qed
qed


subsection \<open>Layer 2 run-side soundness (locale form of the paper's bridge lemma)\<close>

text \<open>
  The run-side instance of @{const core_virtual_cut_state}: a wellformed DBLog
  run replays its clean prefix to the source state at its frontier on its scope.
  The public theorem @{text "Virtual_Cut.wellformed_run_implies_virtual_cut"}
  is this theorem specialized through the canonical interpretation (its
  conclusion uses the public @{text "Virtual_Cut.virtual_cut_state"}, which
  coincides with the body-identical @{const core_virtual_cut_state} used
  here). Proved by
  unfolding @{const core_virtual_cut_state} and applying the locale per-key
  equality @{thm [source] clean_prefix_of_per_key_replay_equals_source}
  pointwise.
\<close>

theorem wellformed_run_implies_virtual_cut:
  assumes "wellformed_dblog_run b0 R H"
  shows
    "core_virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                       (frontier_of R) H"
  unfolding core_virtual_cut_state_def restrict_def
  by (intro ext)
     (auto intro: clean_prefix_of_per_key_replay_equals_source[OF assms])

end

end


==> anc/DBLog_Virtual_Cuts-2.1/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Andreas Andreakis

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Fixtures_Core.thy <==
(*  Title:   Layer01_Fixtures_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Fixtures_Core
  imports Source_Coordinates
begin

section \<open>Carrier-independent Layer 0/1 fixture data\<close>

text \<open>
  The carrier-independent data of the Layer 0/1 fixture family, used by the
  constructed fixture interpretation (@{text Layer01_Fixtures_Inst}) together
  with the concrete run models of @{text Layer01_Fixtures_Model}: the
  per-fixture base states @{text "b0_\<dots>"}, source histories @{text "H_\<dots>"},
  and the @{const latest_src_event} / @{const Src} computation lemmas (plus
  @{text wf_h_es}) they depend on. None of this mentions a run or chunk
  carrier, so this theory imports only
  @{theory DBLog_Virtual_Cuts.Source_Coordinates}, where the fixture source
  coordinates and their order lemmas also live.
\<close>

subsection \<open>WF1 (b): overlapping chunk domains (@{text fix_overlap})\<close>

definition b0_ov :: "nat \<rightharpoonup> nat" where
  "b0_ov = (\<lambda>k. None)"

definition H_ov :: "(nat, nat) src_history" where
  "H_ov = []"

subsection \<open>WF1 (c): chunk owns out-of-scope key (@{text fix_miss_cov})\<close>

definition b0_mc :: "nat \<rightharpoonup> nat" where
  "b0_mc = (\<lambda>k. None)"

definition H_mc :: "(nat, nat) src_history" where
  "H_mc = []"

subsection \<open>WF1 (f): infinite chunk domain (@{text fix_inf_dom})\<close>

definition b0_inf :: "nat \<rightharpoonup> nat" where
  "b0_inf = (\<lambda>k. None)"

definition H_inf :: "(nat, nat) src_history" where
  "H_inf = []"

subsection \<open>WF5: chunk read after frontier (@{text fix_after_f})\<close>

definition b0_caf :: "nat \<rightharpoonup> nat" where
  "b0_caf = (\<lambda>k. None)"

definition H_caf :: "(nat, nat) src_history" where
  "H_caf = []"

subsection \<open>WF6 main: wrong refresh value (@{text fix_wrong_r})\<close>

definition b0_wr :: "nat \<rightharpoonup> nat" where
  "b0_wr = (\<lambda>k. if k = 1 then Some 5 else None)"

definition H_wr :: "(nat, nat) src_history" where
  "H_wr = []"

lemma latest_src_event_H_wr_c0_1:
  "latest_src_event H_wr c0 (1::nat) = None"
  unfolding latest_src_event_def by (simp add: H_wr_def)

lemma Src_b0_wr_H_wr_c0_1: "Src b0_wr H_wr c0 (1::nat) = Some 5"
  unfolding Src_def using latest_src_event_H_wr_c0_1
  by (simp add: b0_wr_def)

subsection \<open>WF6 specialized: same-coord read/event ambiguity (@{text fix_same_c})\<close>

definition b0_sc :: "nat \<rightharpoonup> nat" where
  "b0_sc = (\<lambda>k. if k = 1 then Some 5 else None)"

definition H_sc :: "(nat, nat) src_history" where
  "H_sc = [(sc_c1, Update 1 7)]"

lemma length_H_sc: "length H_sc = 1" by (simp add: H_sc_def)

lemma H_sc_nth_0: "H_sc ! 0 = (sc_c1, Update 1 7)"
  by (simp add: H_sc_def)

lemma latest_src_event_H_sc_c1_1:
  "latest_src_event H_sc sc_c1 (1::nat) = Some 0"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_sc ! i)) sc_c1
                \<and> key_of (hist_event (H_sc ! i)) = (1::nat)"
  have "filter ?P [0] = [0]"
    using H_sc_nth_0 sc_c1_le_c1 by simp
  thus ?thesis
    unfolding latest_src_event_def
    using length_H_sc by simp
qed

lemma Src_b0_sc_H_sc_c1_1: "Src b0_sc H_sc sc_c1 (1::nat) = Some 7"
  unfolding Src_def
  using latest_src_event_H_sc_c1_1 H_sc_nth_0 by simp

subsection \<open>WF2 faithfulness: extra observed CDC (@{text fix_extra_cdc})\<close>

definition b0_ec :: "nat \<rightharpoonup> nat" where
  "b0_ec = (\<lambda>k. None)"

text \<open>The extra-CDC family carries no named history constant: its true
  history is the empty list (the observed CDC event is the hallucination),
  and the fixture statements pass @{text "[]"} directly.\<close>

subsection \<open>WF2 coverage: missing dominator (@{text fix_miss_dom})\<close>

definition b0_md :: "nat \<rightharpoonup> nat" where
  "b0_md = (\<lambda>k. None)"

definition H_md :: "(nat, nat) src_history" where
  "H_md = [(md_c1, Update 1 7)]"

lemma length_H_md: "length H_md = 1" by (simp add: H_md_def)

lemma H_md_nth_0: "H_md ! 0 = (md_c1, Update 1 7)"
  by (simp add: H_md_def)

subsection \<open>WF2 multiplicity: duplicate multiset gap (@{text fix_dup_mset})\<close>

definition b0_dm :: "nat \<rightharpoonup> nat" where
  "b0_dm = (\<lambda>k. None)"

definition H_dm :: "(nat, nat) src_history" where
  "H_dm =
     [(dm_c1, Update 1 5), (dm_c1, Update 1 6), (dm_c1, Update 1 5)]"

subsection \<open>WF2 order: duplicate order gap (@{text fix_dup_order})\<close>

definition b0_do :: "nat \<rightharpoonup> nat" where
  "b0_do = (\<lambda>k. None)"

definition H_do :: "(nat, nat) src_history" where
  "H_do =
     [(do_c1, Update 1 5), (do_c1, Update 1 6), (do_c1, Update 1 5)]"

subsection \<open>Boundary: empty scope (@{text boundary_empty_scope})\<close>

definition b0_es :: "nat \<rightharpoonup> nat" where
  "b0_es = (\<lambda>k. None)"

definition H_es :: "(nat, nat) src_history" where
  "H_es = []"

lemma wf_h_es: "wellformed_src_history H_es"
  unfolding wellformed_src_history_def by (simp add: H_es_def)

subsection \<open>WF1 (d): responsible-chunk vs chunk-domain mismatch (@{text fix_resp_dom})\<close>

definition b0_rd :: "nat \<rightharpoonup> nat" where
  "b0_rd = (\<lambda>k. None)"

definition H_rd :: "(nat, nat) src_history" where
  "H_rd = []"

subsection \<open>WF6 row-absence: absence-Refresh without empty source (@{text fix_row_abs})\<close>

definition b0_ra :: "nat \<rightharpoonup> nat" where
  "b0_ra = (\<lambda>k. if k = 1 then Some 99 else None)"

definition H_ra :: "(nat, nat) src_history" where
  "H_ra = []"

lemma latest_src_event_H_ra_c0_1:
  "latest_src_event H_ra c0 (1::nat) = None"
  unfolding latest_src_event_def by (simp add: H_ra_def)

lemma Src_b0_ra_H_ra_c0_1: "Src b0_ra H_ra c0 (1::nat) = Some 99"
  unfolding Src_def using latest_src_event_H_ra_c0_1
  by (simp add: b0_ra_def)

section \<open>Layer 0 source-history fixture\<close>

text \<open>The Layer-0 negative fixture (@{text fix_h_c0_rejected}: a source
  history with an event at the base coordinate is rejected) and its
  reader-facing existential. Both are purely over
  @{const wellformed_src_history} --- no run/chunk carrier is involved, so
  there is no constructed @{text Layer01_Fixtures_Inst} counterpart.\<close>

definition H_c0 :: "(nat, nat) src_history" where
  "H_c0 = [(c0, Update 1 7)]"

lemma length_H_c0: "length H_c0 = 1"
  by (simp add: H_c0_def)

lemma H_c0_nth_0: "H_c0 ! 0 = (c0, Update 1 7)"
  by (simp add: H_c0_def)

theorem fix_h_c0_rejected:
  "\<not> wellformed_src_history H_c0"
proof
  assume H: "wellformed_src_history H_c0"
  hence wfh2: "\<forall>i. i < length H_c0 \<longrightarrow> hist_coord (H_c0 ! i) \<noteq> c0"
    unfolding wellformed_src_history_def by blast
  have "(0::nat) < length H_c0" using length_H_c0 by simp
  with wfh2 have "hist_coord (H_c0 ! 0) \<noteq> c0" by blast
  thus False using H_c0_nth_0 by simp
qed

theorem layer0_negative_fixture_exists:
  "\<exists> (H :: (nat, nat) src_history). \<not> wellformed_src_history H"
proof (intro exI[where x = H_c0])
  show "\<not> wellformed_src_history H_c0" by (rule fix_h_c0_rejected)
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Fixtures_Inst.thy <==
(*  Title:   Layer01_Fixtures_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Fixtures_Inst
  imports Layer01_Fixtures_Model Layer01_Fixtures_Core DBLog_Run_Substrate
begin

section \<open>Constructed interpretations for the Layer 0/1 fixtures\<close>

text \<open>
  Constructs the twelve Layer 1 negative fixtures (each rejected) and the
  empty-scope boundary fixture (accepted) over a single interpretation of
  the Layer 1 locale @{locale dblog_run_substrate} at the concrete model of
  @{text Layer01_Fixtures_Model} (the shared @{type crun}
  record carrier, chunks modeled as @{typ nat}, and the per-fixture
  @{text "crun_\<dots>"} values), establishing every fixture fact with no axioms.

  Structure:

    \<^item> \<^bold>\<open>Constructed interpretation.\<close> We instantiate @{locale dblog_run_substrate}
        once at the @{type crun} carrier: the chunk set is
        @{term "\<lambda>r. set (cr_chunks_list r)"} and the enumeration is
        @{term "\<lambda>r. remdups (cr_chunks_list r)"} (the same
        set-plus-@{const remdups} realization as the concrete @{type run}
        carrier of @{text DBLog_Run}), so the two
        @{text chunks_list} obligations hold definitionally for \<^emph>\<open>every\<close>
        @{type crun} value and the interpretation discharges them with
        @{method simp} --- no axiom. Every fixture's @{text "crun_\<dots>"} value
        sets @{text cr_chunks_list} consistently with @{text cr_chunks}, so the
        interpreted chunk set agrees with the value the fixture pins.

    \<^item> \<^bold>\<open>Constructed rejections / acceptance.\<close> Each negative-fixture theorem
        isolates one wellformedness clause: it extracts that clause from the
        assumed wellformedness, evaluates the fixture's
        @{text "crun_\<dots>"} record value by @{method simp} (chunks appear as
        their @{typ nat} indices), and derives the contradiction; the
        empty-scope boundary theorem instead discharges every clause. The
        carrier-independent fixture data (the base states @{text "b0_\<dots>"},
        source histories @{text "H_\<dots>"}, and the @{const Src} /
        @{const latest_src_event} computation lemmas) lives in
        @{theory DBLog_Virtual_Cuts.Layer01_Fixtures_Core}; the fixture source
        coordinates (@{const caf_c1} / @{const sc_c1} / @{const ec_c1} /
        @{const md_c1} / @{const dm_c1} / @{const do_c1}) are
        @{const coord_of_nat} definitions in
        @{theory DBLog_Virtual_Cuts.Source_Coordinates}, with their order
        lemmas proved there.

  The fixtures fix the key/value
  carrier to concrete @{typ nat}; the @{type crun} carrier fixes
  @{text "'k = nat"}, so the constructed facts live in the global context over
  the interpretation, none resting on a run/chunk axiom.

  Layer 0 source fixture. @{thm [source] fix_h_c0_rejected}
  (in @{theory DBLog_Virtual_Cuts.Layer01_Fixtures_Core})
  rejects @{const H_c0}, a concrete source history over no run carrier;
  it involves no run/chunk interface and so has no counterpart here.
\<close>

subsection \<open>Constructed interpretation at the fixture model carrier\<close>

text \<open>
  Instantiate @{locale dblog_run_substrate} at the @{type crun} carrier of
  @{theory DBLog_Virtual_Cuts.Layer01_Fixtures_Model}, realizing the chunk set
  and enumeration from the single @{const cr_chunks_list} field.
  The two @{text chunks_list} obligations
  reduce to @{term "set (remdups (cr_chunks_list r)) = set (cr_chunks_list r)"}
  and @{term "distinct (remdups (cr_chunks_list r))"}, discharged by
  @{method simp} --- no axiom.
\<close>

global_interpretation cmodel: dblog_run_substrate
  cr_scope
  cr_frontier
  "\<lambda>r. set (cr_chunks_list r)"
  cr_src_history
  cr_rresult
  cr_cdc
  "\<lambda>r. remdups (cr_chunks_list r)"
  cr_dom
  cr_resp
  cr_lwm
  cr_uwm
  cr_rcoord
  by unfold_locales simp_all


subsection \<open>WF1 (b): overlapping chunk domains (@{text fix_overlap})\<close>

theorem fix_overlap_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_ov crun_ov H_ov"
proof
  assume H: "cmodel.wellformed_dblog_run b0_ov crun_ov H_ov"
  hence wf1b:
    "\<forall>ch1 \<in> set (cr_chunks_list crun_ov). \<forall>ch2 \<in> set (cr_chunks_list crun_ov).
        ch1 \<noteq> ch2 \<longrightarrow> cr_dom crun_ov ch1 \<inter> cr_dom crun_ov ch2 = {}"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have inA: "(0::nat) \<in> set (cr_chunks_list crun_ov)" by (simp add: crun_ov_def)
  have inB: "(1::nat) \<in> set (cr_chunks_list crun_ov)" by (simp add: crun_ov_def)
  have d01: "(0::nat) \<noteq> 1" by simp
  from wf1b inA inB d01
  have "cr_dom crun_ov 0 \<inter> cr_dom crun_ov 1 = {}" by blast
  thus False by (simp add: crun_ov_def)
qed


subsection \<open>WF1 (c): chunk owns out-of-scope key (@{text fix_miss_cov})\<close>

theorem fix_miss_cov_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_mc crun_mc H_mc"
proof
  assume H: "cmodel.wellformed_dblog_run b0_mc crun_mc H_mc"
  hence wf1c: "cmodel.canonical_chunk_ownership_domain crun_mc = cr_scope crun_mc"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have "cmodel.canonical_chunk_ownership_domain crun_mc = {1, 2}"
    unfolding cmodel.canonical_chunk_ownership_domain_def
    by (simp add: crun_mc_def)
  with wf1c have "({1, 2::nat}) = {1}" by (simp add: crun_mc_def)
  thus False by auto
qed


subsection \<open>WF1 (f): infinite chunk domain (@{text fix_inf_dom})\<close>

theorem fix_inf_dom_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_inf crun_inf H_inf"
proof
  assume H: "cmodel.wellformed_dblog_run b0_inf crun_inf H_inf"
  hence wf1f2: "\<forall>ch \<in> set (cr_chunks_list crun_inf). finite (cr_dom crun_inf ch)"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have "(0::nat) \<in> set (cr_chunks_list crun_inf)" by (simp add: crun_inf_def)
  with wf1f2 have "finite (cr_dom crun_inf 0)" by blast
  hence "finite (UNIV :: nat set)" by (simp add: crun_inf_def)
  thus False by simp
qed


subsection \<open>WF5: chunk read after frontier (@{text fix_after_f})\<close>

theorem fix_after_f_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_caf crun_caf H_caf"
proof
  assume H: "cmodel.wellformed_dblog_run b0_caf crun_caf H_caf"
  hence wf5: "\<forall>ch \<in> set (cr_chunks_list crun_caf).
                src_le (cr_rcoord crun_caf ch) (cr_frontier crun_caf)"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have "(0::nat) \<in> set (cr_chunks_list crun_caf)" by (simp add: crun_caf_def)
  with wf5 have "src_le (cr_rcoord crun_caf 0) (cr_frontier crun_caf)" by blast
  hence "src_le caf_c1 c0" by (simp add: crun_caf_def)
  with caf_not_src_le_c1_c0 show False by blast
qed


subsection \<open>WF6 main: wrong refresh value (@{text fix_wrong_r})\<close>

theorem fix_wrong_r_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_wr crun_wr H_wr"
proof
  assume H: "cmodel.wellformed_dblog_run b0_wr crun_wr H_wr"
  hence wf6:
    "\<forall>ch \<in> set (cr_chunks_list crun_wr). \<forall>k \<in> cr_dom crun_wr ch. \<forall>m.
        cr_rresult crun_wr ch k = Some m
          \<longrightarrow> m = Src b0_wr H_wr (cr_rcoord crun_wr ch) k"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have inCh: "(0::nat) \<in> set (cr_chunks_list crun_wr)" by (simp add: crun_wr_def)
  have inK: "(1::nat) \<in> cr_dom crun_wr 0" by (simp add: crun_wr_def)
  have crr: "cr_rresult crun_wr 0 1 = Some (Some 99)" by (simp add: crun_wr_def)
  from wf6 inCh inK crr
  have "Some 99 = Src b0_wr H_wr (cr_rcoord crun_wr 0) (1::nat)" by blast
  moreover have "cr_rcoord crun_wr 0 = c0" by (simp add: crun_wr_def)
  ultimately have "Some 99 = Src b0_wr H_wr c0 (1::nat)" by simp
  with Src_b0_wr_H_wr_c0_1 have "Some 99 = (Some (5::nat))" by simp
  thus False by simp
qed


subsection \<open>WF6 specialized: same-coord read/event ambiguity (@{text fix_same_c})\<close>

theorem fix_same_c_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_sc crun_sc H_sc"
proof
  assume H: "cmodel.wellformed_dblog_run b0_sc crun_sc H_sc"
  hence wf6:
    "\<forall>ch \<in> set (cr_chunks_list crun_sc). \<forall>k \<in> cr_dom crun_sc ch. \<forall>m.
        cr_rresult crun_sc ch k = Some m
          \<longrightarrow> m = Src b0_sc H_sc (cr_rcoord crun_sc ch) k"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have inCh: "(0::nat) \<in> set (cr_chunks_list crun_sc)" by (simp add: crun_sc_def)
  have inK: "(1::nat) \<in> cr_dom crun_sc 0" by (simp add: crun_sc_def)
  have crr: "cr_rresult crun_sc 0 1 = Some (Some 5)" by (simp add: crun_sc_def)
  from wf6 inCh inK crr
  have "Some 5 = Src b0_sc H_sc (cr_rcoord crun_sc 0) (1::nat)" by blast
  moreover have "cr_rcoord crun_sc 0 = sc_c1" by (simp add: crun_sc_def)
  ultimately have "Some 5 = Src b0_sc H_sc sc_c1 (1::nat)" by simp
  with Src_b0_sc_H_sc_c1_1 have "Some 5 = (Some (7::nat))" by simp
  thus False by simp
qed


subsection \<open>WF2 faithfulness: extra observed CDC (@{text fix_extra_cdc})\<close>

theorem fix_extra_cdc_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_ec crun_ec []"
proof
  assume H: "cmodel.wellformed_dblog_run b0_ec crun_ec []"
  hence wf2f:
    "\<forall>p \<in> set (cr_cdc crun_ec).
        key_of (hist_event p) \<in> cr_scope crun_ec
        \<and> src_le (hist_coord p) (cr_frontier crun_ec)
        \<longrightarrow> p \<in> set (cr_src_history crun_ec)"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have memSet: "(ec_c1, Insert 1 5) \<in> set (cr_cdc crun_ec)"
    by (simp add: crun_ec_def)
  have inScope: "key_of (hist_event ((ec_c1, Insert (1::nat) 5))) \<in> cr_scope crun_ec"
    by (simp add: crun_ec_def)
  have leF: "src_le (hist_coord ((ec_c1, Insert (1::nat) 5))) (cr_frontier crun_ec)"
    using ec_c1_le_c1 by (simp add: crun_ec_def)
  from wf2f memSet inScope leF
  have inSrc: "(ec_c1, Insert (1::nat) 5) \<in> set (cr_src_history crun_ec)" by blast
  thus False by (simp add: crun_ec_def)
qed


subsection \<open>WF2 coverage: missing dominator (@{text fix_miss_dom})\<close>

theorem fix_miss_dom_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_md crun_md H_md"
proof
  assume H: "cmodel.wellformed_dblog_run b0_md crun_md H_md"
  hence wf2c: "\<forall>k \<in> cr_scope crun_md.
                 cmodel.covers_ordinary_cdc crun_md k (cr_frontier crun_md)"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have k1: "(1::nat) \<in> cr_scope crun_md" by (simp add: crun_md_def)
  with wf2c have cov: "cmodel.covers_ordinary_cdc crun_md (1::nat) (cr_frontier crun_md)"
    by blast
  from cov obtain ch where
    ch_resp: "cr_resp crun_md 1 = Some ch" and
    ch_cov:  "\<forall>i. i < length (cr_src_history crun_md)
                  \<longrightarrow> src_lt (cr_rcoord crun_md ch)
                              (hist_coord (cr_src_history crun_md ! i))
                  \<longrightarrow> src_le (hist_coord (cr_src_history crun_md ! i)) (cr_frontier crun_md)
                  \<longrightarrow> key_of (hist_event (cr_src_history crun_md ! i)) = (1::nat)
                  \<longrightarrow> cr_src_history crun_md ! i \<in> set (cr_cdc crun_md)"
    unfolding cmodel.covers_ordinary_cdc_def by blast
  from ch_resp have ch_eq: "ch = 0" by (simp add: crun_md_def)
  have idx_lt: "(0::nat) < length (cr_src_history crun_md)"
    by (simp add: crun_md_def)
  have lt_premise: "src_lt (cr_rcoord crun_md 0)
                           (hist_coord (cr_src_history crun_md ! 0))"
    using md_c0_lt_c1 by (simp add: crun_md_def)
  have le_premise: "src_le (hist_coord (cr_src_history crun_md ! 0))
                           (cr_frontier crun_md)"
    using md_c1_le_c1 by (simp add: crun_md_def)
  have key_premise: "key_of (hist_event (cr_src_history crun_md ! 0)) = (1::nat)"
    by (simp add: crun_md_def)
  from ch_cov ch_eq idx_lt lt_premise le_premise key_premise
  have "cr_src_history crun_md ! 0 \<in> set (cr_cdc crun_md)" by blast
  thus False by (simp add: crun_md_def)
qed


subsection \<open>WF2 multiplicity: duplicate multiset gap (@{text fix_dup_mset})\<close>

theorem fix_dup_mset_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_dm crun_dm H_dm"
proof
  assume H: "cmodel.wellformed_dblog_run b0_dm crun_dm H_dm"
  hence wf2_mset:
    "\<forall>k\<in>cr_scope crun_dm. \<forall>ch c.
        cr_resp crun_dm k = Some ch
        \<and> src_lt (cr_rcoord crun_dm ch) c
        \<and> src_le c (cr_frontier crun_dm)
        \<longrightarrow>
          mset (source_key_coord_slice k c (cr_cdc crun_dm))
          = mset (source_key_coord_slice k c (cr_src_history crun_dm))"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have ms:
    "mset (source_key_coord_slice (1::nat) dm_c1 (cr_cdc crun_dm))
     = mset (source_key_coord_slice (1::nat) dm_c1 (cr_src_history crun_dm))"
  proof -
    have k_scope: "(1::nat) \<in> cr_scope crun_dm"
      by (simp add: crun_dm_def)
    from wf2_mset k_scope
    have inst:
      "\<forall>ch c.
        cr_resp crun_dm (1::nat) = Some ch
        \<and> src_lt (cr_rcoord crun_dm ch) c
        \<and> src_le c (cr_frontier crun_dm)
        \<longrightarrow>
          mset (source_key_coord_slice (1::nat) c (cr_cdc crun_dm))
          = mset (source_key_coord_slice (1::nat) c (cr_src_history crun_dm))"
      by blast
    have prem:
      "cr_resp crun_dm (1::nat) = Some 0
       \<and> src_lt (cr_rcoord crun_dm 0) dm_c1
       \<and> src_le dm_c1 (cr_frontier crun_dm)"
      using dm_c0_lt_c1 dm_c1_le_c1 by (simp add: crun_dm_def)
    show ?thesis using inst prem by blast
  qed
  have bad_mset:
    "mset [(dm_c1, Update (1::nat) (5::nat)), (dm_c1, Update 1 (6::nat))]
     = mset [(dm_c1, Update (1::nat) (5::nat)), (dm_c1, Update 1 (6::nat)),
             (dm_c1, Update 1 (5::nat))]"
    using ms by (simp add: source_key_coord_slice_def crun_dm_def)
  hence "length [(dm_c1, Update (1::nat) (5::nat)), (dm_c1, Update 1 (6::nat))]
       = length [(dm_c1, Update (1::nat) (5::nat)), (dm_c1, Update 1 (6::nat)),
                 (dm_c1, Update 1 (5::nat))]"
    by (rule mset_eq_length)
  thus False by simp
qed


subsection \<open>WF2 order: duplicate order gap (@{text fix_dup_order})\<close>

theorem fix_dup_order_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_do crun_do H_do"
proof
  assume H: "cmodel.wellformed_dblog_run b0_do crun_do H_do"
  hence wf2_order:
    "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
        \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cr_scope crun_do
                                 \<and> src_le (hist_coord p) (cr_frontier crun_do));
               cdc_in_slice  = filter in_slice (cr_cdc crun_do);
               hist_in_slice = filter in_slice (cr_src_history crun_do)
           in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                   \<iota> i < length hist_in_slice
                 \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  then obtain \<iota> :: "nat \<Rightarrow> nat" where
    iota_mono: "strict_mono \<iota>" and
    iota_hits:
      "(let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cr_scope crun_do
                              \<and> src_le (hist_coord p) (cr_frontier crun_do));
            cdc_in_slice  = filter in_slice (cr_cdc crun_do);
            hist_in_slice = filter in_slice (cr_src_history crun_do)
        in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                \<iota> i < length hist_in_slice
              \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
    by blast
  let ?in_slice =
    "\<lambda>p. key_of (hist_event p) \<in> cr_scope crun_do
          \<and> src_le (hist_coord p) (cr_frontier crun_do)"
  have sub:
    "subseq (filter ?in_slice (cr_cdc crun_do))
            (filter ?in_slice (cr_src_history crun_do))"
  proof (rule subseq_from_strict_mono_nth[OF iota_mono])
    fix i
    assume i_lt: "i < length (filter ?in_slice (cr_cdc crun_do))"
    show "\<iota> i < length (filter ?in_slice (cr_src_history crun_do))
          \<and> filter ?in_slice (cr_cdc crun_do) ! i
             = filter ?in_slice (cr_src_history crun_do) ! \<iota> i"
      using iota_hits i_lt by (simp add: Let_def)
  qed
  have impossible:
    "subseq [(do_c1, Update (1::nat) (5::nat)), (do_c1, Update 1 (5::nat)),
             (do_c1, Update 1 (6::nat))]
            [(do_c1, Update (1::nat) (5::nat)), (do_c1, Update 1 (6::nat)),
             (do_c1, Update 1 (5::nat))]"
    using sub do_c1_le_c1 by (simp add: crun_do_def)
  thus False by simp
qed


subsection \<open>WF1 (d): responsible-chunk vs chunk-domain mismatch (@{text fix_resp_dom})\<close>

theorem fix_resp_dom_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_rd crun_rd H_rd"
proof
  assume H: "cmodel.wellformed_dblog_run b0_rd crun_rd H_rd"
  hence wf1d:
    "\<forall>k \<in> cr_scope crun_rd. \<forall>ch.
        cr_resp crun_rd k = Some ch
          \<longleftrightarrow> ch \<in> set (cr_chunks_list crun_rd) \<and> k \<in> cr_dom crun_rd ch"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have inScope: "(1::nat) \<in> cr_scope crun_rd" by (simp add: crun_rd_def)
  with wf1d
  have iff_for_rd_ch:
    "cr_resp crun_rd 1 = Some 0
       \<longleftrightarrow> (0::nat) \<in> set (cr_chunks_list crun_rd) \<and> (1::nat) \<in> cr_dom crun_rd 0"
    by blast
  have rhs_holds: "(0::nat) \<in> set (cr_chunks_list crun_rd) \<and> (1::nat) \<in> cr_dom crun_rd 0"
    by (simp add: crun_rd_def)
  with iff_for_rd_ch have "cr_resp crun_rd 1 = Some 0" by simp
  thus False by (simp add: crun_rd_def)
qed


subsection \<open>WF6 row-absence: absence-Refresh without empty source (@{text fix_row_abs})\<close>

text \<open>The determinate clean prefix
  of the row-absence model run, derived from its pinned accessors: a single
  absence @{const Refresh} at the base coordinate.\<close>

lemma cm_ra_clean_prefix:
  "cmodel.clean_prefix_of crun_ra = [Refresh (1::nat) (None::nat option) c0]"
proof -
  have d1: "sorted_list_of_set {Suc 0} = [Suc 0]" by simp
  show ?thesis
    unfolding cmodel.clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: crun_ra_def d1 One_nat_def
                  List.map_filter_simps sort_key_def)
qed

lemma cm_refresh_in_ra_prefix:
  "Refresh (1::nat) (None::nat option) c0 \<in> set (cmodel.clean_prefix_of crun_ra)"
  using cm_ra_clean_prefix by simp

theorem fix_row_abs_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_ra crun_ra H_ra"
proof
  assume H: "cmodel.wellformed_dblog_run b0_ra crun_ra H_ra"
  hence wf6_ra:
    "\<forall>ch \<in> set (cr_chunks_list crun_ra). \<forall>k \<in> cr_dom crun_ra ch.
        cr_rresult crun_ra ch k = Some None
          \<longrightarrow> cmodel.row_absence_meaningful b0_ra H_ra crun_ra ch k"
    unfolding cmodel.wellformed_dblog_run_def by (elim conjE) (assumption | blast)
  have inCh: "(0::nat) \<in> set (cr_chunks_list crun_ra)" by (simp add: crun_ra_def)
  have inK: "(1::nat) \<in> cr_dom crun_ra 0" by (simp add: crun_ra_def)
  have crr: "cr_rresult crun_ra 0 1 = Some None" by (simp add: crun_ra_def)
  from wf6_ra inCh inK crr
  have ram: "cmodel.row_absence_meaningful b0_ra H_ra crun_ra 0 1" by blast
  have rcoord0: "cr_rcoord crun_ra 0 = c0" by (simp add: crun_ra_def)
  from ram have implication:
    "((1::nat) \<in> cr_dom crun_ra 0
      \<and> Refresh 1 None (cr_rcoord crun_ra 0)
            \<in> set (cmodel.clean_prefix_of crun_ra))
       \<longrightarrow> Src b0_ra H_ra (cr_rcoord crun_ra 0) 1 = None"
    unfolding cmodel.row_absence_meaningful_def by simp
  have antecedent:
    "(1::nat) \<in> cr_dom crun_ra 0
     \<and> Refresh 1 None (cr_rcoord crun_ra 0)
         \<in> set (cmodel.clean_prefix_of crun_ra)"
    using inK cm_refresh_in_ra_prefix rcoord0 by simp
  from implication antecedent
  have "Src b0_ra H_ra (cr_rcoord crun_ra 0) 1 = None" by blast
  with rcoord0 Src_b0_ra_H_ra_c0_1 have "(Some (99::nat)) = None" by simp
  thus False by simp
qed


subsection \<open>Boundary: empty scope, vacuously wellformed (@{text boundary_empty_scope})\<close>

text \<open>The empty-scope model run
  (@{const default_crun}) has no chunks and no observed CDC, so its clean prefix
  is empty.\<close>

lemma cm_es_clean_prefix: "cmodel.clean_prefix_of default_crun = []"
  unfolding cmodel.clean_prefix_of_def canonical_clean_prefix_def cdc_event_replays_def
  by (simp add: default_crun_def List.map_filter_simps)

lemma cm_es_canonical_partition:
  "cmodel.canonical_chunk_ownership_domain default_crun = {}"
  unfolding cmodel.canonical_chunk_ownership_domain_def
  by (simp add: default_crun_def)

theorem boundary_empty_scope_constructed:
  "cmodel.wellformed_dblog_run b0_es default_crun H_es"
  unfolding cmodel.wellformed_dblog_run_def
proof (intro conjI)
  show "cr_src_history default_crun = H_es"
    by (simp add: default_crun_def H_es_def)
next
  show "wellformed_src_history H_es" by (rule wf_h_es)
next
  show "\<forall>k\<in>cr_scope default_crun.
          \<exists>!ch. ch \<in> set (cr_chunks_list default_crun) \<and> k \<in> cr_dom default_crun ch"
    by (simp add: default_crun_def)
next
  show "\<forall>ch1\<in>set (cr_chunks_list default_crun). \<forall>ch2\<in>set (cr_chunks_list default_crun).
          ch1 \<noteq> ch2 \<longrightarrow> cr_dom default_crun ch1 \<inter> cr_dom default_crun ch2 = {}"
    by (simp add: default_crun_def)
next
  show "cmodel.canonical_chunk_ownership_domain default_crun = cr_scope default_crun"
    using cm_es_canonical_partition by (simp add: default_crun_def)
next
  show "\<forall>k\<in>cr_scope default_crun. \<forall>ch.
          cr_resp default_crun k = Some ch
            \<longleftrightarrow> ch \<in> set (cr_chunks_list default_crun) \<and> k \<in> cr_dom default_crun ch"
    by (simp add: default_crun_def)
next
  show "\<forall>k. k \<notin> cr_scope default_crun \<longrightarrow> cr_resp default_crun k = None"
    by (simp add: default_crun_def)
next
  show "finite (cr_scope default_crun)" by (simp add: default_crun_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun). finite (cr_dom default_crun ch)"
    by (simp add: default_crun_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun). cr_dom default_crun ch \<noteq> {}"
    by (simp add: default_crun_def)
next
  show "\<forall>k\<in>cr_scope default_crun.
          cmodel.covers_ordinary_cdc default_crun k (cr_frontier default_crun)"
    by (simp add: default_crun_def)
next
  show "\<forall>p\<in>set (cr_cdc default_crun).
          key_of (hist_event p) \<in> cr_scope default_crun
          \<and> src_le (hist_coord p) (cr_frontier default_crun)
          \<longrightarrow> p \<in> set (cr_src_history default_crun)"
    by (simp add: default_crun_def)
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cr_scope default_crun
                                   \<and> src_le (hist_coord p) (cr_frontier default_crun));
                 cdc_in_slice  = filter in_slice (cr_cdc default_crun);
                 hist_in_slice = filter in_slice (cr_src_history default_crun)
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x="\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cr_scope default_crun
                                \<and> src_le (hist_coord p) (cr_frontier default_crun));
              cdc_in_slice  = filter in_slice (cr_cdc default_crun);
              hist_in_slice = filter in_slice (cr_src_history default_crun)
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      by (simp add: default_crun_def Let_def)
  qed
next
  show "\<forall>k\<in>cr_scope default_crun. \<forall>ch c.
          cr_resp default_crun k = Some ch
          \<and> src_lt (cr_rcoord default_crun ch) c
          \<and> src_le c (cr_frontier default_crun)
          \<longrightarrow>
            mset (source_key_coord_slice k c (cr_cdc default_crun))
            = mset (source_key_coord_slice k c (cr_src_history default_crun))"
    by (simp add: default_crun_def source_key_coord_slice_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun).
          src_le (cr_lwm default_crun ch) (cr_rcoord default_crun ch)
        \<and> src_le (cr_rcoord default_crun ch) (cr_uwm default_crun ch)
        \<and> (\<forall>k\<in>cr_dom default_crun ch. \<exists>m. cr_rresult default_crun ch k = Some m)
        \<and> (\<forall>k\<in>cr_dom default_crun ch. \<forall>m.
             cr_rresult default_crun ch k = Some m
               \<longleftrightarrow> Refresh k m (cr_rcoord default_crun ch)
                    \<in> set (cmodel.clean_prefix_of default_crun))"
    by (simp add: default_crun_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun).
          src_le (cr_rcoord default_crun ch) (cr_frontier default_crun)"
    by (simp add: default_crun_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun). \<forall>k\<in>cr_dom default_crun ch. \<forall>m.
          cr_rresult default_crun ch k = Some m
            \<longrightarrow> m = Src b0_es H_es (cr_rcoord default_crun ch) k"
    by (simp add: default_crun_def)
next
  show "\<forall>ch\<in>set (cr_chunks_list default_crun). \<forall>k\<in>cr_dom default_crun ch.
          cr_rresult default_crun ch k = Some None
            \<longrightarrow> cmodel.row_absence_meaningful b0_es H_es default_crun ch k"
    by (simp add: default_crun_def)
next
  show "\<forall>p\<in>set (cr_cdc default_crun).
          key_of (hist_event p) \<in> cr_scope default_crun
          \<and> src_le (hist_coord p) (cr_frontier default_crun)
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (cmodel.clean_prefix_of default_crun)"
    by (simp add: default_crun_def)
next
  show "\<forall>e c. Cdc c e \<in> set (cmodel.clean_prefix_of default_crun)
                \<and> key_of e \<in> cr_scope default_crun
                \<and> src_le c (cr_frontier default_crun)
                \<longrightarrow> (c, e) \<in> set (cr_cdc default_crun)"
    using cm_es_clean_prefix by simp
qed


subsection \<open>Constructed existential bundles\<close>

text \<open>
  Reader-facing @{text \<exists>} bundles over the constructed
  @{type crun} carrier, with no run/chunk axiom: rejected runs exist, and a
  wellformed empty-scope run exists. The Layer 0 bundle
  (@{thm [source] layer0_negative_fixture_exists} in
  @{theory DBLog_Virtual_Cuts.Layer01_Fixtures_Core}) is over a
  concrete source history with no run carrier.
\<close>

theorem layer1_negative_fixtures_exist_constructed:
  "\<exists> (b0 :: nat \<rightharpoonup> nat) (R :: crun) (H :: (nat, nat) src_history).
        \<not> cmodel.wellformed_dblog_run b0 R H"
proof (intro exI[where x = b0_ov] exI[where x = crun_ov] exI[where x = H_ov])
  show "\<not> cmodel.wellformed_dblog_run b0_ov crun_ov H_ov"
    by (rule fix_overlap_rejected_constructed)
qed

theorem boundary_empty_scope_exists_constructed:
  "\<exists> (b0 :: nat \<rightharpoonup> nat) (R :: crun) (H :: (nat, nat) src_history).
        cmodel.wellformed_dblog_run b0 R H \<and> cr_scope R = {}"
proof (intro exI[where x = b0_es] exI[where x = default_crun] exI[where x = H_es]
             conjI)
  show "cmodel.wellformed_dblog_run b0_es default_crun H_es"
    by (rule boundary_empty_scope_constructed)
next
  show "cr_scope default_crun = {}" by (simp add: default_crun_def)
qed

text \<open>
  A model exists for the @{locale dblog_run_substrate} interface realizing every
  Layer 1 fixture run, so each fixture's rejection (or, for the empty-scope
  boundary, its acceptance) holds by construction --- consistency-by-construction,
  resting on no axiom.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Fixtures_Model.thy <==
(*  Title:   Layer01_Fixtures_Model.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Fixtures_Model
  imports Source_Coordinates
begin

section \<open>Concrete run models for the Layer 0/1 fixtures\<close>

text \<open>
  This theory exhibits the explicit run models of the Layer 0/1 fixture
  family. It gives one reusable concrete run carrier --- a record
  @{text crun} whose fields are the Layer 1 accessors, with chunks modeled
  as @{typ nat} --- and, for each fixture, a @{text crun} value realizing
  exactly the accessor values that fixture's targeted wellformedness clause
  references, plus the chunk-enumeration shape captured by
  @{text crun_wellshaped} (the chunk enumeration is a duplicate-free listing
  of the chunk set). Each @{text "*_model_values"} lemma is proved by
  @{method simp} and records those values in one place as a reader-facing
  accessor-value summary; no later proof consumes these lemmas --- the
  interpretation proofs in @{text Layer01_Fixtures_Inst} evaluate the model
  definitions directly.

  @{text Layer01_Fixtures_Inst} interprets the run-substrate locale
  (@{text dblog_run_substrate}) at the @{text crun} carrier and proves each
  negative fixture's rejection --- and the empty-scope boundary's acceptance
  --- over the corresponding value, so every fixture result is established
  constructively, with no axioms.

  Unconstrained accessors are left at their @{text default_crun} values: a
  fixture constrains only what its clause needs, so the model only needs to
  match those. Consequently an instance may violate clauses other than its
  documented target; each rejection proof in @{text Layer01_Fixtures_Inst}
  pivots on the documented clause alone. The source coordinates
  (@{const c0} and the fixtures' own
  @{text "*_c1"} coordinates) are @{const coord_of_nat} definitions from
  @{theory DBLog_Virtual_Cuts.Source_Coordinates}, which also proves their
  order lemmas (@{text "src_lt c0 *"}). The Layer 0 source fixture needs no
  run model: its history @{text H_c0} is a concrete @{command definition} in
  @{text Layer01_Fixtures_Core}, with no run carrier involved.
\<close>

subsection \<open>A reusable concrete run model\<close>

record crun =
  cr_scope        :: "nat set"
  cr_frontier     :: "src_coord"
  cr_chunks       :: "nat set"
  cr_chunks_list  :: "nat list"
  cr_dom          :: "nat \<Rightarrow> nat set"
  cr_resp         :: "nat \<Rightarrow> nat option"
  cr_rcoord       :: "nat \<Rightarrow> src_coord"
  cr_lwm          :: "nat \<Rightarrow> src_coord"
  cr_uwm          :: "nat \<Rightarrow> src_coord"
  cr_src_history  :: "(nat, nat) src_history"
  cr_cdc          :: "(nat, nat) src_history"
  cr_rresult      :: "nat \<Rightarrow> nat \<Rightarrow> nat option option"

definition default_crun :: crun where
  "default_crun =
     \<lparr> cr_scope = {}, cr_frontier = c0, cr_chunks = {}, cr_chunks_list = [],
       cr_dom = (\<lambda>_. {}), cr_resp = (\<lambda>_. None), cr_rcoord = (\<lambda>_. c0),
       cr_lwm = (\<lambda>_. c0), cr_uwm = (\<lambda>_. c0),
       cr_src_history = [], cr_cdc = [], cr_rresult = (\<lambda>_ _. None) \<rparr>"

text \<open>The only global constraint on the run interface: the chunk enumeration
  is a duplicate-free listing of the chunk set.\<close>

definition crun_wellshaped :: "crun \<Rightarrow> bool" where
  "crun_wellshaped r \<longleftrightarrow> set (cr_chunks_list r) = cr_chunks r \<and> distinct (cr_chunks_list r)"

lemmas crun_simps = default_crun_def crun_wellshaped_def

subsection \<open>WF1 (b): overlapping chunk domains (@{text fix_overlap})\<close>

definition crun_ov :: crun where
  "crun_ov = default_crun
     \<lparr> cr_chunks := {0, 1}, cr_chunks_list := [0, 1],
       cr_dom := (\<lambda>n. if n = 0 then {1, 2} else if n = 1 then {2, 3} else {}) \<rparr>"

lemma ov_fixture_model_values:
  "(0::nat) \<noteq> 1
   \<and> cr_chunks crun_ov = {0, 1}
   \<and> cr_dom crun_ov 0 = {1, 2}
   \<and> cr_dom crun_ov 1 = {2, 3}
   \<and> crun_wellshaped crun_ov"
  by (simp add: crun_simps crun_ov_def)

subsection \<open>WF1 (c): chunk owns out-of-scope key (@{text fix_miss_cov})\<close>

definition crun_mc :: crun where
  "crun_mc = default_crun
     \<lparr> cr_scope := {1}, cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then {1, 2} else {}) \<rparr>"

lemma mc_fixture_model_values:
  "cr_scope crun_mc = {1}
   \<and> cr_chunks crun_mc = {0}
   \<and> cr_dom crun_mc 0 = {1, 2}
   \<and> crun_wellshaped crun_mc"
  by (simp add: crun_simps crun_mc_def)

subsection \<open>WF1 (f): infinite chunk domain (@{text fix_inf_dom})\<close>

definition crun_inf :: crun where
  "crun_inf = default_crun
     \<lparr> cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then UNIV else {}) \<rparr>"

lemma inf_fixture_model_values:
  "cr_chunks crun_inf = {0}
   \<and> cr_dom crun_inf 0 = (UNIV :: nat set)
   \<and> crun_wellshaped crun_inf"
  by (simp add: crun_simps crun_inf_def)

subsection \<open>WF5: chunk read after frontier (@{text fix_after_f})\<close>

definition crun_caf :: crun where
  "crun_caf = default_crun
     \<lparr> cr_chunks := {0}, cr_chunks_list := [0], cr_frontier := c0,
       cr_rcoord := (\<lambda>n. if n = 0 then caf_c1 else c0) \<rparr>"

lemma caf_fixture_model_values:
  "cr_chunks crun_caf = {0}
   \<and> cr_frontier crun_caf = c0
   \<and> cr_rcoord crun_caf 0 = caf_c1
   \<and> crun_wellshaped crun_caf"
  by (simp add: crun_simps crun_caf_def)

subsection \<open>WF6 main: wrong refresh value (@{text fix_wrong_r})\<close>

definition crun_wr :: crun where
  "crun_wr = default_crun
     \<lparr> cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then {1} else {}),
       cr_rcoord := (\<lambda>_. c0),
       cr_rresult := (\<lambda>ch k. if ch = 0 \<and> k = 1 then Some (Some 99) else None) \<rparr>"

lemma wr_fixture_model_values:
  "cr_chunks crun_wr = {0}
   \<and> cr_dom crun_wr 0 = {1}
   \<and> cr_rcoord crun_wr 0 = c0
   \<and> cr_rresult crun_wr 0 1 = Some (Some 99)
   \<and> crun_wellshaped crun_wr"
  by (simp add: crun_simps crun_wr_def)

subsection \<open>WF6 specialized: same-coord read/event ambiguity (@{text fix_same_c})\<close>

definition crun_sc :: crun where
  "crun_sc = default_crun
     \<lparr> cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then {1} else {}),
       cr_rcoord := (\<lambda>n. if n = 0 then sc_c1 else c0),
       cr_rresult := (\<lambda>ch k. if ch = 0 \<and> k = 1 then Some (Some 5) else None) \<rparr>"

lemma sc_fixture_model_values:
  "cr_chunks crun_sc = {0}
   \<and> cr_dom crun_sc 0 = {1}
   \<and> cr_rcoord crun_sc 0 = sc_c1
   \<and> cr_rresult crun_sc 0 1 = Some (Some 5)
   \<and> crun_wellshaped crun_sc"
  by (simp add: crun_simps crun_sc_def)

subsection \<open>WF2 faithfulness: extra observed CDC (@{text fix_extra_cdc})\<close>

definition crun_ec :: crun where
  "crun_ec = default_crun
     \<lparr> cr_scope := {1}, cr_chunks := {0}, cr_chunks_list := [0],
       cr_frontier := ec_c1, cr_src_history := [],
       cr_cdc := [(ec_c1, Insert 1 5)] \<rparr>"

lemma ec_fixture_model_values:
  "cr_scope crun_ec = {1}
   \<and> cr_frontier crun_ec = ec_c1
   \<and> cr_src_history crun_ec = []
   \<and> cr_cdc crun_ec = [(ec_c1, Insert 1 5)]
   \<and> crun_wellshaped crun_ec"
  by (simp add: crun_simps crun_ec_def)

subsection \<open>WF2 coverage: missing dominator (@{text fix_miss_dom})\<close>

definition crun_md :: crun where
  "crun_md = default_crun
     \<lparr> cr_scope := {1}, cr_chunks := {0}, cr_chunks_list := [0],
       cr_frontier := md_c1, cr_dom := (\<lambda>n. if n = 0 then {1} else {}),
       cr_resp := (\<lambda>k. if k = 1 then Some 0 else None),
       cr_rcoord := (\<lambda>_. c0),
       cr_src_history := [(md_c1, Update 1 7)], cr_cdc := [] \<rparr>"

lemma md_fixture_model_values:
  "cr_scope crun_md = {1}
   \<and> cr_frontier crun_md = md_c1
   \<and> cr_dom crun_md 0 = {1}
   \<and> cr_resp crun_md 1 = Some 0
   \<and> cr_rcoord crun_md 0 = c0
   \<and> cr_src_history crun_md = [(md_c1, Update 1 7)]
   \<and> cr_cdc crun_md = []
   \<and> crun_wellshaped crun_md"
  by (simp add: crun_simps crun_md_def)

subsection \<open>WF2 multiplicity: duplicate multiset gap (@{text fix_dup_mset})\<close>

definition crun_dm :: crun where
  "crun_dm = default_crun
     \<lparr> cr_scope := {1}, cr_chunks := {0}, cr_chunks_list := [0],
       cr_frontier := dm_c1, cr_resp := (\<lambda>k. if k = 1 then Some 0 else None),
       cr_rcoord := (\<lambda>_. c0),
       cr_src_history := [(dm_c1, Update 1 5), (dm_c1, Update 1 6), (dm_c1, Update 1 5)],
       cr_cdc := [(dm_c1, Update 1 5), (dm_c1, Update 1 6)] \<rparr>"

lemma dm_fixture_model_values:
  "cr_scope crun_dm = {1}
   \<and> cr_frontier crun_dm = dm_c1
   \<and> cr_resp crun_dm 1 = Some 0
   \<and> cr_rcoord crun_dm 0 = c0
   \<and> cr_src_history crun_dm = [(dm_c1, Update 1 5), (dm_c1, Update 1 6), (dm_c1, Update 1 5)]
   \<and> cr_cdc crun_dm = [(dm_c1, Update 1 5), (dm_c1, Update 1 6)]
   \<and> crun_wellshaped crun_dm"
  by (simp add: crun_simps crun_dm_def)

subsection \<open>WF2 order: duplicate order gap (@{text fix_dup_order})\<close>

definition crun_do :: crun where
  "crun_do = default_crun
     \<lparr> cr_scope := {1}, cr_frontier := do_c1,
       cr_src_history := [(do_c1, Update 1 5), (do_c1, Update 1 6), (do_c1, Update 1 5)],
       cr_cdc := [(do_c1, Update 1 5), (do_c1, Update 1 5), (do_c1, Update 1 6)] \<rparr>"

lemma do_fixture_model_values:
  "cr_scope crun_do = {1}
   \<and> cr_frontier crun_do = do_c1
   \<and> cr_src_history crun_do = [(do_c1, Update 1 5), (do_c1, Update 1 6), (do_c1, Update 1 5)]
   \<and> cr_cdc crun_do = [(do_c1, Update 1 5), (do_c1, Update 1 5), (do_c1, Update 1 6)]
   \<and> crun_wellshaped crun_do"
  by (simp add: crun_simps crun_do_def)

subsection \<open>WF1 (d): responsible-chunk vs chunk-domain mismatch (@{text fix_resp_dom})\<close>

definition crun_rd :: crun where
  "crun_rd = default_crun
     \<lparr> cr_scope := {1}, cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then {1} else {}), cr_resp := (\<lambda>_. None) \<rparr>"

lemma rd_fixture_model_values:
  "cr_scope crun_rd = {1}
   \<and> cr_chunks crun_rd = {0}
   \<and> cr_dom crun_rd 0 = {1}
   \<and> cr_resp crun_rd 1 = None
   \<and> crun_wellshaped crun_rd"
  by (simp add: crun_simps crun_rd_def)

subsection \<open>WF6 row-absence: absence-Refresh without empty source (@{text fix_row_abs})\<close>

definition crun_ra :: crun where
  "crun_ra = default_crun
     \<lparr> cr_chunks := {0}, cr_chunks_list := [0],
       cr_dom := (\<lambda>n. if n = 0 then {1} else {}), cr_rcoord := (\<lambda>_. c0),
       cr_rresult := (\<lambda>ch k. if ch = 0 \<and> k = 1 then Some None else None),
       cr_cdc := [] \<rparr>"

lemma ra_fixture_model_values:
  "cr_chunks crun_ra = {0}
   \<and> cr_dom crun_ra 0 = {1}
   \<and> cr_rcoord crun_ra 0 = c0
   \<and> cr_rresult crun_ra 0 1 = Some None
   \<and> cr_cdc crun_ra = []
   \<and> crun_wellshaped crun_ra"
  by (simp add: crun_simps crun_ra_def)

subsection \<open>Boundary: empty scope, vacuously wellformed (@{text boundary_empty_scope})\<close>

text \<open>The empty-scope boundary run has every component empty;
  @{const default_crun} already realizes it.\<close>

lemma es_fixture_model_values:
  "cr_scope default_crun = {}
   \<and> cr_chunks default_crun = {}
   \<and> cr_frontier default_crun = c0
   \<and> cr_src_history default_crun = []
   \<and> cr_cdc default_crun = []
   \<and> (\<forall>k. cr_resp default_crun k = None)
   \<and> crun_wellshaped default_crun"
  by (simp add: crun_simps)

text \<open>
  \<^bold>\<open>Outcome.\<close> Every Layer 0/1 fixture run is an explicit @{type crun} value
  realizing exactly the accessor values its wellformedness clause references
  (plus the chunk-enumeration shape @{text crun_wellshaped}).
  @{text Layer01_Fixtures_Inst} interprets the run-substrate locale at this
  carrier and proves each negative fixture rejected --- and the empty-scope
  boundary run wellformed --- over these values, so the fixture results are
  established constructively, not as artifacts of any assumption.
\<close>

text \<open>
  \<^emph>\<open>Deliberate coverage gaps.\<close> Not every wellformedness clause has a
  dedicated discriminating fixture. No fixture \<^emph>\<open>can\<close> isolate WF1 (a)
  (existence of a responsible chunk follows from WF1 (c) --- ownership
  union equals scope --- and uniqueness from WF1 (b) disjointness), the
  scope half of WF1 (f) (implied by WF1 (c), the chunk-domain half, and
  global chunk-set finiteness), the @{text Refresh}-iff half of WF4
  (automatic under the canonical clean-prefix construction together with
  WF1 (b) and the WF1 (f) finite chunk domains ---
  @{text wf4_refresh_agreement_redundant}), or WF7
  (@{text wf7_clean_prefix_cdc_coherence_redundant}
  proves it for every run). The clauses left untargeted by choice are
  WF0 (a) recorded-history binding and WF4 watermark bracketing /
  read-result totality (each violated only collaterally by fixtures aimed
  at other clauses), WF1 (e) out-of-scope responsible chunks (violated by
  no fixture), and WF1 (g) non-empty chunk domains (documented
  headline-inessential at its clause site in @{text DBLog_Run}).
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Virtual_Cut_Example_Core.thy <==
(*  Title:   Layer01_Virtual_Cut_Example_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Virtual_Cut_Example_Core
  imports Source_Coordinates
begin

section \<open>Running-example data (carrier-independent)\<close>

text \<open>
  Carrier-independent core of the running-example virtual cut.

  Holds the example data shared by the family's constructed
  model @{text Layer01_Virtual_Cut_Example_Model} and interpretation
  @{text Layer01_Virtual_Cut_Example_Inst}, and reused throughout the
  Layer 3 / Layer 4 and continuation witness and fixture theories: the
  example base state
  @{text b0_ex} and source history @{text H_ex}, the source-coordinate ordering
  facts, the @{const Src} / @{const latest_src_event} computation lemmas, and
  the source-history wellformedness @{text wf_h_ex}. None of this mentions a
  run or chunk carrier, so the theory imports only
  @{theory DBLog_Virtual_Cuts.Source_Coordinates} (home of the example
  coordinates @{const ec1} @{text \<open>\<dots>\<close>} @{const ec4} and their order lemmas).
\<close>

subsection \<open>Witness source-coordinate ordering facts\<close>

lemma ec1_neq_ec4: "ec1 \<noteq> ec4"
proof -
  have "src_lt ec1 ec4" using ec1_lt_ec2 ec2_le_ec4
    by (metis src_lt_def src_le_antisym src_le_trans ec1_le_ec4)
  thus ?thesis by (simp add: src_lt_def)
qed

lemma ec2_neq_ec4: "ec2 \<noteq> ec4"
proof -
  have "src_lt ec2 ec4" using ec2_lt_ec3 ec3_le_ec4
    by (metis src_lt_def src_le_antisym src_le_trans ec2_le_ec4)
  thus ?thesis by (simp add: src_lt_def)
qed

text \<open>
  Negative orderings used by the WF discharge and by Src
  computations below: @{text "ec_i"} is \<^emph>\<open>not\<close> @{text "src_le"} below
  @{text c0}, and the @{text src_lt} chain rules out backwards
  comparisons.
\<close>

lemma not_src_le_ec1_c0: "\<not> src_le ec1 c0"
  using c0_le_ec1 c0_neq_ec1 src_le_antisym by blast

lemma not_src_le_ec2_c0: "\<not> src_le ec2 c0"
  using c0_le_ec2 c0_neq_ec2 src_le_antisym by blast

lemma not_src_le_ec3_c0: "\<not> src_le ec3 c0"
  using c0_le_ec3 c0_neq_ec3 src_le_antisym by blast

lemma not_src_le_ec4_c0: "\<not> src_le ec4 c0"
  using c0_le_ec4 c0_neq_ec4 src_le_antisym by blast

lemma not_src_le_ec2_ec1: "\<not> src_le ec2 ec1"
  using ec1_le_ec2 ec1_neq_ec2 src_le_antisym by blast

lemma not_src_le_ec3_ec1: "\<not> src_le ec3 ec1"
  using ec1_le_ec3 ec1_neq_ec3 src_le_antisym by blast

lemma not_src_le_ec4_ec1: "\<not> src_le ec4 ec1"
  using ec1_le_ec4 ec1_neq_ec4 src_le_antisym by blast

lemma not_src_le_ec3_ec2: "\<not> src_le ec3 ec2"
  using ec2_le_ec3 ec2_neq_ec3 src_le_antisym by blast

lemma not_src_le_ec4_ec2: "\<not> src_le ec4 ec2"
  using ec2_le_ec4 ec2_neq_ec4 src_le_antisym by blast

lemma not_src_le_ec4_ec3: "\<not> src_le ec4 ec3"
  using ec3_le_ec4 ec3_neq_ec4 src_le_antisym by blast

lemma not_src_lt_ec1_ec1: "\<not> src_lt ec1 ec1" by (simp add: src_lt_def)
lemma not_src_lt_ec3_ec1: "\<not> src_lt ec3 ec1"
  using not_src_le_ec3_ec1 by (simp add: src_lt_def)
lemma not_src_lt_ec3_ec2: "\<not> src_lt ec3 ec2"
  using not_src_le_ec3_ec2 by (simp add: src_lt_def)
lemma not_src_lt_ec3_ec3: "\<not> src_lt ec3 ec3" by (simp add: src_lt_def)

subsection \<open>Witness base state and source history\<close>

definition b0_ex :: "nat \<rightharpoonup> nat" where
  "b0_ex = (\<lambda>k. if k = 100 then Some 5000
               else if k = 200 then Some 10000
               else None)"

definition H_ex :: "(nat, nat) src_history" where
  "H_ex = [ (ec1, Update 100 3000),
            (ec2, Insert 300 2500),
            (ec3, Update 200 12000),
            (ec4, Update 300 3500) ]"

lemma length_H_ex: "length H_ex = 4"
  by (simp add: H_ex_def)

lemma H_ex_nth_0: "H_ex ! 0 = (ec1, Update 100 3000)"
  by (simp add: H_ex_def)

lemma H_ex_nth_1: "H_ex ! 1 = (ec2, Insert 300 2500)"
  by (simp add: H_ex_def)

lemma H_ex_nth_2: "H_ex ! 2 = (ec3, Update 200 12000)"
  by (simp add: H_ex_def)

lemma H_ex_nth_3: "H_ex ! 3 = (ec4, Update 300 3500)"
  by (simp add: H_ex_def)

lemma set_H_ex:
  "set H_ex = { (ec1, Update 100 3000),
                (ec2, Insert 300 2500),
                (ec3, Update 200 12000),
                (ec4, Update 300 3500) }"
  by (simp add: H_ex_def)

subsection \<open>Source-state computations on the example\<close>

lemma upt_length_H_ex: "[0..<length H_ex] = [0, 1, 2, 3]"
proof -
  have "length H_ex = 4" by (rule length_H_ex)
  thus ?thesis by (simp add: upt_rec)
qed

lemma latest_src_event_H_ex_ec1_100:
  "latest_src_event H_ex ec1 100 = Some 0"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec1
                \<and> key_of (hist_event (H_ex ! i)) = (100::nat)"
  have "filter ?P [0, 1, 2, 3] = [0]"
    using src_le_refl[where c=ec1] not_src_le_ec2_ec1
          not_src_le_ec3_ec1 not_src_le_ec4_ec1
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma latest_src_event_H_ex_ec1_200:
  "latest_src_event H_ex ec1 200 = None"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec1
                \<and> key_of (hist_event (H_ex ! i)) = (200::nat)"
  have "filter ?P [0, 1, 2, 3] = []"
    using src_le_refl[where c=ec1] not_src_le_ec2_ec1
          not_src_le_ec3_ec1 not_src_le_ec4_ec1
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma latest_src_event_H_ex_ec3_300:
  "latest_src_event H_ex ec3 300 = Some 1"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec3
                \<and> key_of (hist_event (H_ex ! i)) = (300::nat)"
  have "filter ?P [0, 1, 2, 3] = [1]"
    using ec2_le_ec3 src_le_refl[where c=ec3] not_src_le_ec4_ec3
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma latest_src_event_H_ex_ec4_100:
  "latest_src_event H_ex ec4 100 = Some 0"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec4
                \<and> key_of (hist_event (H_ex ! i)) = (100::nat)"
  have "filter ?P [0, 1, 2, 3] = [0]"
    using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma latest_src_event_H_ex_ec4_200:
  "latest_src_event H_ex ec4 200 = Some 2"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec4
                \<and> key_of (hist_event (H_ex ! i)) = (200::nat)"
  have "filter ?P [0, 1, 2, 3] = [2]"
    using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma latest_src_event_H_ex_ec4_300:
  "latest_src_event H_ex ec4 300 = Some 3"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec4
                \<and> key_of (hist_event (H_ex ! i)) = (300::nat)"
  have "filter ?P [0, 1, 2, 3] = [1, 3]"
    using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

text \<open>
  @{const Src} values at the chunk-read coordinates and at the
  frontier. WF6 uses the chunk-read-coordinate values; the final
  virtual-cut equality uses the frontier values.
\<close>

lemma Src_b0_ex_H_ex_ec1_100:
  "Src b0_ex H_ex ec1 100 = Some 3000"
  unfolding Src_def using latest_src_event_H_ex_ec1_100 H_ex_nth_0
  by simp

lemma Src_b0_ex_H_ex_ec1_200:
  "Src b0_ex H_ex ec1 200 = Some 10000"
  unfolding Src_def using latest_src_event_H_ex_ec1_200
  by (simp add: b0_ex_def)

lemma Src_b0_ex_H_ex_ec3_300:
  "Src b0_ex H_ex ec3 300 = Some 2500"
  unfolding Src_def using latest_src_event_H_ex_ec3_300 H_ex_nth_1
  by simp

lemma Src_b0_ex_H_ex_ec4_100:
  "Src b0_ex H_ex ec4 100 = Some 3000"
  unfolding Src_def using latest_src_event_H_ex_ec4_100 H_ex_nth_0
  by simp

lemma Src_b0_ex_H_ex_ec4_200:
  "Src b0_ex H_ex ec4 200 = Some 12000"
  unfolding Src_def using latest_src_event_H_ex_ec4_200 H_ex_nth_2
  by simp

lemma Src_b0_ex_H_ex_ec4_300:
  "Src b0_ex H_ex ec4 300 = Some 3500"
  unfolding Src_def using latest_src_event_H_ex_ec4_300 H_ex_nth_3
  by simp

subsection \<open>Wellformedness of the example source history\<close>

lemma less_4_cases: "(i :: nat) < 4 \<Longrightarrow> i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
  by linarith

lemma wf_h_ex_WFH1:
  "\<forall>i. Suc i < length H_ex
         \<longrightarrow> src_le (hist_coord (H_ex ! i))
                     (hist_coord (H_ex ! Suc i))"
proof (intro allI impI)
  fix i assume "Suc i < length H_ex"
  hence si_lt: "Suc i < 4" by (simp add: length_H_ex)
  hence i_lt: "i < 3" by linarith
  hence i_cases: "i = 0 \<or> i = 1 \<or> i = 2" by linarith
  consider (a) "i = 0" | (b) "i = 1" | (c) "i = 2" using i_cases by blast
  thus "src_le (hist_coord (H_ex ! i)) (hist_coord (H_ex ! Suc i))"
  proof cases
    case a thus ?thesis using ec1_le_ec2 by (simp add: H_ex_def)
  next
    case b thus ?thesis using ec2_le_ec3 by (simp add: H_ex_def)
  next
    case c thus ?thesis using ec3_le_ec4 by (simp add: H_ex_def)
  qed
qed

lemma wf_h_ex_WFH2:
  "\<forall>i. i < length H_ex \<longrightarrow> hist_coord (H_ex ! i) \<noteq> c0"
proof (intro allI impI)
  fix i assume "i < length H_ex"
  hence i_lt: "i < 4" by (simp add: length_H_ex)
  hence i_cases: "i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
    by (rule less_4_cases)
  consider (a) "i = 0" | (b) "i = 1" | (c) "i = 2" | (d) "i = 3"
    using i_cases by blast
  thus "hist_coord (H_ex ! i) \<noteq> c0"
  proof cases
    case a thus ?thesis using c0_neq_ec1 by (simp add: H_ex_def)
  next
    case b thus ?thesis using c0_neq_ec2 by (simp add: H_ex_def)
  next
    case c thus ?thesis using c0_neq_ec3 by (simp add: H_ex_def)
  next
    case d thus ?thesis using c0_neq_ec4 by (simp add: H_ex_def)
  qed
qed

lemma wf_h_ex_WFH3:
  "\<forall>i j. i < length H_ex \<and> j < length H_ex \<and> i \<noteq> j
            \<longrightarrow> source_pos_order H_ex i j \<or> source_pos_order H_ex j i"
proof (intro allI impI)
  fix i j
  assume A: "i < length H_ex \<and> j < length H_ex \<and> i \<noteq> j"
  hence i_lt: "i < 4" and j_lt: "j < 4" and ij_ne: "i \<noteq> j"
    by (auto simp: length_H_ex)
  have i_cases: "i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
    using i_lt by (rule less_4_cases)
  have j_cases: "j = 0 \<or> j = 1 \<or> j = 2 \<or> j = 3"
    using j_lt by (rule less_4_cases)
  \<comment> \<open>For each (i, j) pair with @{text \<open>i \<noteq> j\<close>} we either have i < j (and the
      coords are @{text src_lt}-related forward) or j < i (the reverse).\<close>
  show "source_pos_order H_ex i j \<or> source_pos_order H_ex j i"
  proof (cases "i < j")
    case True
    \<comment> \<open>i < j: @{text \<open>hist_coord(H_ex ! i)\<close>} @{text src_lt}-precedes
        @{text \<open>hist_coord(H_ex ! j)\<close>}.\<close>
    show ?thesis
    proof (rule disjI1)
      show "source_pos_order H_ex i j"
        unfolding source_pos_order_def
      proof (rule disjI1)
        show "src_lt (hist_coord (H_ex ! i)) (hist_coord (H_ex ! j))"
          using i_cases j_cases True
                H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
                ec1_lt_ec2 ec2_lt_ec3 ec3_lt_ec4
                ec1_le_ec3 ec1_le_ec4 ec2_le_ec4
                ec1_neq_ec3 ec1_neq_ec4 ec2_neq_ec4
                src_lt_def
          by auto
      qed
    qed
  next
    case False
    hence j_lt_i: "j < i" using ij_ne by linarith
    show ?thesis
    proof (rule disjI2)
      show "source_pos_order H_ex j i"
        unfolding source_pos_order_def
      proof (rule disjI1)
        show "src_lt (hist_coord (H_ex ! j)) (hist_coord (H_ex ! i))"
          using i_cases j_cases j_lt_i
                H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
                ec1_lt_ec2 ec2_lt_ec3 ec3_lt_ec4
                ec1_le_ec3 ec1_le_ec4 ec2_le_ec4
                ec1_neq_ec3 ec1_neq_ec4 ec2_neq_ec4
                src_lt_def
          by auto
      qed
    qed
  qed
qed

lemma wf_h_ex: "wellformed_src_history H_ex"
  unfolding wellformed_src_history_def
  using wf_h_ex_WFH1 wf_h_ex_WFH2 wf_h_ex_WFH3
  by blast

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Virtual_Cut_Example_Inst.thy <==
(*  Title:   Layer01_Virtual_Cut_Example_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Virtual_Cut_Example_Inst
  imports Layer01_Virtual_Cut_Example_Model DBLog_Run_Substrate_Layer2
begin

section \<open>Constructed interpretation for the running-example virtual cut\<close>

text \<open>
  Constructs the paper's running example (the accounts-table
  backfill: three in-scope keys, two chunks, four CDC events, a seven-event
  clean prefix, and the full per-key replay equality) as an explicit
  interpretation of the Layer 1 locale @{locale dblog_run_substrate} at the
  concrete model of
  @{theory DBLog_Virtual_Cuts.Layer01_Virtual_Cut_Example_Model} (the @{typ unit}
  run carrier, the @{type cchunk} two-element chunk datatype, the @{text "c\<dots>"}
  definitional accessors), establishing the example facts with no axioms.

  Method (the @{text Layer01_Witnesses_Inst} pattern): instantiate
  @{locale dblog_run_substrate} at the model carrier (the two inherited
  @{text chunks_list} obligations discharge by @{method simp}, no axiom); read
  off the model's definitional accessor values pointwise as the
  @{text "exm_\<dots>"} lemmas (the conjuncts of
  @{thm [source] running_example_model_accessor_values}); and prove
  the determinate seven-event clean-prefix shape, the @{const Apply}
  computation, the seven-clause wellformedness, and the virtual-cut
  replay equality from those rewrite facts. As in @{text Layer01_Witnesses_Inst} the
  concrete-@{typ nat} wellformedness is proved at the interpretation in the
  global context (the locale type parameter @{typ "'k"} is rigid inside the
  locale context).

  The example source coordinates @{text "ec1..ec4"} are @{const coord_of_nat}
  definitions from @{theory DBLog_Virtual_Cuts.Source_Coordinates}, with their
  order facts proved there; the carrier-independent example data
  (@{const b0_ex}, @{const H_ex}, the @{const Src} / @{const latest_src_event}
  computation lemmas, @{thm [source] wf_h_ex}, and further coordinate order
  lemmas) lives in
  @{theory DBLog_Virtual_Cuts.Layer01_Virtual_Cut_Example_Core}.
\<close>

subsection \<open>Constructed interpretation at the running-example model\<close>

global_interpretation ex_model: dblog_run_substrate
  cscope_of
  cfrontier_of
  cchunks
  csrc_history_of
  cchunk_read_result
  ccdc_events_of
  cchunks_list
  cchunk_domain
  cresponsible_chunk
  cchunk_lower_watermark
  cchunk_upper_watermark
  cchunk_read_coordinate
  by unfold_locales (simp_all add: cchunks_def cchunks_list_def)

subsection \<open>Model accessor-value lemmas\<close>

lemma exm_distinct: "ChA \<noteq> ChB" by simp
lemma exm_scope: "cscope_of () = {100, 200, 300}" by (simp add: cscope_of_def)
lemma exm_frontier: "cfrontier_of () = ec4" by (simp add: cfrontier_of_def)
lemma exm_chunks: "cchunks () = {ChA, ChB}" by (simp add: cchunks_def)
lemma exm_dom_A: "cchunk_domain () ChA = {100, 200}"
  by (simp add: cchunk_domain_def)
lemma exm_dom_B: "cchunk_domain () ChB = {300}"
  by (simp add: cchunk_domain_def)
lemma exm_resp_100: "cresponsible_chunk () 100 = Some ChA"
  by (simp add: cresponsible_chunk_def)
lemma exm_resp_200: "cresponsible_chunk () 200 = Some ChA"
  by (simp add: cresponsible_chunk_def)
lemma exm_resp_300: "cresponsible_chunk () 300 = Some ChB"
  by (simp add: cresponsible_chunk_def)
lemma exm_resp_else:
  "k \<noteq> 100 \<Longrightarrow> k \<noteq> 200 \<Longrightarrow> k \<noteq> 300
     \<Longrightarrow> cresponsible_chunk () k = None"
  by (simp add: cresponsible_chunk_def)
lemma exm_rcoord_A: "cchunk_read_coordinate () ChA = ec1"
  by (simp add: cchunk_read_coordinate_def)
lemma exm_rcoord_B: "cchunk_read_coordinate () ChB = ec3"
  by (simp add: cchunk_read_coordinate_def)
lemma exm_lwm_A: "cchunk_lower_watermark () ChA = ec1"
  by (simp add: cchunk_lower_watermark_def)
lemma exm_uwm_A: "cchunk_upper_watermark () ChA = ec1"
  by (simp add: cchunk_upper_watermark_def)
lemma exm_lwm_B: "cchunk_lower_watermark () ChB = ec3"
  by (simp add: cchunk_lower_watermark_def)
lemma exm_uwm_B: "cchunk_upper_watermark () ChB = ec3"
  by (simp add: cchunk_upper_watermark_def)
lemma exm_src_history: "csrc_history_of () = H_ex"
  by (simp add: csrc_history_of_def)
lemma exm_crr_A_100: "cchunk_read_result () ChA 100 = Some (Some 3000)"
  by (simp add: cchunk_read_result_def)
lemma exm_crr_A_200: "cchunk_read_result () ChA 200 = Some (Some 10000)"
  by (simp add: cchunk_read_result_def)
lemma exm_crr_B_300: "cchunk_read_result () ChB 300 = Some (Some 2500)"
  by (simp add: cchunk_read_result_def)
lemma exm_cdc: "ccdc_events_of () = H_ex"
  by (simp add: ccdc_events_of_def)
lemma exm_chunks_list: "cchunks_list () = [ChA, ChB]"
  by (simp add: cchunks_list_def)

lemma exm_chunks_eq:
  "(ch \<in> cchunks ()) \<longleftrightarrow> (ch = ChA \<or> ch = ChB)"
  using exm_chunks by simp

subsection \<open>Determinate clean prefix and Apply over the model\<close>

lemma exm_clean_prefix:
  "ex_model.clean_prefix_of ()
     = [ Cdc ec1 (Update 100 3000),
         Refresh (100::nat) (Some (3000::nat))  ec1,
         Refresh 200 (Some 10000) ec1,
         Cdc ec2 (Insert 300 2500),
         Cdc ec3 (Update 200 12000),
         Refresh 300 (Some 2500) ec3,
         Cdc ec4 (Update 300 3500) ]"
proof -
  have dA: "sorted_list_of_set {100::nat, 200} = [100, 200]" by simp
  have dB: "sorted_list_of_set {300::nat} = [300]" by simp
  show ?thesis
    unfolding ex_model.clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: exm_chunks_list exm_dom_A exm_dom_B
                  exm_rcoord_A exm_rcoord_B
                  exm_crr_A_100 exm_crr_A_200
                  exm_crr_B_300
                  exm_cdc exm_scope exm_frontier H_ex_def dA dB
                  List.map_filter_simps sort_key_def
                  ec1_le_ec2[unfolded src_le_eq_less_eq]
                  ec1_le_ec3[unfolded src_le_eq_less_eq]
                  ec1_le_ec4[unfolded src_le_eq_less_eq]
                  ec2_le_ec3[unfolded src_le_eq_less_eq]
                  ec2_le_ec4[unfolded src_le_eq_less_eq]
                  ec3_le_ec4[unfolded src_le_eq_less_eq]
                  not_src_le_ec2_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec3[unfolded src_le_eq_less_eq])
qed

lemma exm_apply:
  "Apply (ex_model.clean_prefix_of ())
     = (\<lambda>k. if k = (100::nat) then Some (3000::nat)
            else if k = 200 then Some 12000
            else if k = 300 then Some 3500
            else None)"
proof -
  have step:
    "Apply (ex_model.clean_prefix_of ())
       = foldl apply_step (\<lambda>_. None)
           [ Cdc ec1 (Update 100 3000),
             Refresh (100::nat) (Some (3000::nat)) ec1,
             Refresh 200 (Some 10000) ec1,
             Cdc ec2 (Insert 300 2500),
             Cdc ec3 (Update 200 12000),
             Refresh 300 (Some 2500) ec3,
             Cdc ec4 (Update 300 3500) ]"
    unfolding Apply_def exm_clean_prefix by (rule refl)
  show ?thesis
    unfolding step by (auto simp: fun_eq_iff fun_upd_def)
qed

subsection \<open>Constructed wellformed-run fact\<close>

theorem ex_model_wellformed:
  "ex_model.wellformed_dblog_run b0_ex () H_ex"
  unfolding ex_model.wellformed_dblog_run_def
proof (intro conjI)
  show "csrc_history_of () = H_ex" by (rule exm_src_history)
next
  show "wellformed_src_history H_ex" by (rule wf_h_ex)
next
  show "\<forall>k\<in>cscope_of (). \<exists>!ch. ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
  proof
    fix k :: nat assume "k \<in> cscope_of ()"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exm_scope by simp
    show "\<exists>!ch. ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
    proof (cases "k = 100")
      case True
      have "ChA \<in> cchunks () \<and> k \<in> cchunk_domain () ChA"
        using exm_chunks exm_dom_A True by simp
      moreover have "\<And>ch. ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch
                            \<Longrightarrow> ch = ChA"
        using exm_chunks_eq exm_dom_A exm_dom_B True by auto
      ultimately show ?thesis by blast
    next
      case False
      hence k_or: "k = 200 \<or> k = 300" using k_cases by simp
      show ?thesis
      proof (cases "k = 200")
        case True
        have "ChA \<in> cchunks () \<and> k \<in> cchunk_domain () ChA"
          using exm_chunks exm_dom_A True by simp
        moreover have "\<And>ch. ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch
                              \<Longrightarrow> ch = ChA"
          using exm_chunks_eq exm_dom_A exm_dom_B True by auto
        ultimately show ?thesis by blast
      next
        case False
        hence k300: "k = 300" using k_or by simp
        have "ChB \<in> cchunks () \<and> k \<in> cchunk_domain () ChB"
          using exm_chunks exm_dom_B k300 by simp
        moreover have "\<And>ch. ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch
                              \<Longrightarrow> ch = ChB"
          using exm_chunks_eq exm_dom_A exm_dom_B k300 by auto
        ultimately show ?thesis by blast
      qed
    qed
  qed
next
  show "\<forall>ch1\<in>cchunks (). \<forall>ch2\<in>cchunks ().
          ch1 \<noteq> ch2
            \<longrightarrow> cchunk_domain () ch1 \<inter> cchunk_domain () ch2 = {}"
    using exm_chunks_eq exm_dom_A exm_dom_B by auto
next
  show "ex_model.canonical_chunk_ownership_domain () = cscope_of ()"
    unfolding ex_model.canonical_chunk_ownership_domain_def
    using exm_chunks exm_dom_A exm_dom_B exm_scope by auto
next
  show "\<forall>k\<in>cscope_of (). \<forall>ch.
          cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: cchunk
    assume "k \<in> cscope_of ()"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exm_scope by simp
    show "cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
    proof (cases "k = 100")
      case True
      then have rc: "cresponsible_chunk () k = Some ChA"
        using exm_resp_100 by simp
      show ?thesis
      proof
        assume "cresponsible_chunk () k = Some ch"
        with rc have "ch = ChA" by simp
        thus "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
          using exm_chunks exm_dom_A True by simp
      next
        assume A: "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
        have "ch = ChA"
          using A exm_chunks_eq exm_dom_A exm_dom_B True by auto
        with rc show "cresponsible_chunk () k = Some ch" by simp
      qed
    next
      case False
      hence k_or: "k = 200 \<or> k = 300" using k_cases by simp
      show ?thesis
      proof (cases "k = 200")
        case True
        then have rc: "cresponsible_chunk () k = Some ChA"
          using exm_resp_200 by simp
        show ?thesis
        proof
          assume "cresponsible_chunk () k = Some ch"
          with rc have "ch = ChA" by simp
          thus "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
            using exm_chunks exm_dom_A True by simp
        next
          assume A: "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
          have "ch = ChA"
            using A exm_chunks_eq exm_dom_A exm_dom_B True by auto
          with rc show "cresponsible_chunk () k = Some ch" by simp
        qed
      next
        case False
        hence k300: "k = 300" using k_or by simp
        then have rc: "cresponsible_chunk () k = Some ChB"
          using exm_resp_300 by simp
        show ?thesis
        proof
          assume "cresponsible_chunk () k = Some ch"
          with rc have "ch = ChB" by simp
          thus "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
            using exm_chunks exm_dom_B k300 by simp
        next
          assume A: "ch \<in> cchunks () \<and> k \<in> cchunk_domain () ch"
          have "ch = ChB"
            using A exm_chunks_eq exm_dom_A exm_dom_B k300 by auto
          with rc show "cresponsible_chunk () k = Some ch" by simp
        qed
      qed
    qed
  qed
next
  show "\<forall>k. k \<notin> cscope_of () \<longrightarrow> cresponsible_chunk () k = None"
    using exm_scope exm_resp_else by auto
next
  show "finite (cscope_of ())" using exm_scope by simp
next
  show "\<forall>ch\<in>cchunks (). finite (cchunk_domain () ch)"
    using exm_chunks_eq exm_dom_A exm_dom_B by auto
next
  show "\<forall>ch\<in>cchunks (). cchunk_domain () ch \<noteq> {}"
    using exm_chunks_eq exm_dom_A exm_dom_B by auto
next
  show "\<forall>k\<in>cscope_of ().
          ex_model.covers_ordinary_cdc () k (cfrontier_of ())"
  proof
    fix k :: nat assume "k \<in> cscope_of ()"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exm_scope by simp
    show "ex_model.covers_ordinary_cdc () k (cfrontier_of ())"
    proof (cases "k = 100")
      case True
      show ?thesis
        unfolding ex_model.covers_ordinary_cdc_def
      proof (intro exI[where x = ChA] conjI allI impI)
        show "cresponsible_chunk () k = Some ChA"
          using exm_resp_100 True by simp
      next
        fix i
        assume i_lt: "i < length (csrc_history_of ())"
           and chunk_lt: "src_lt (cchunk_read_coordinate () ChA)
                                  (hist_coord (csrc_history_of () ! i))"
           and to_f: "src_le (hist_coord (csrc_history_of () ! i))
                              (cfrontier_of ())"
           and key_eq: "key_of (hist_event (csrc_history_of () ! i)) = k"
        have i_lt4: "i < 4"
          using i_lt exm_src_history length_H_ex by simp
        have i_cases: "i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
          using i_lt4 by (rule less_4_cases)
        have False
        proof -
          consider (a) "i = 0" | (b) "i = 1"
                 | (c) "i = 2" | (d) "i = 3"
            using i_cases by blast
          thus False
          proof cases
            case a
            then show False using chunk_lt exm_src_history
                                  exm_rcoord_A H_ex_nth_0
                                  not_src_lt_ec1_ec1 by simp
          next
            case b
            then show False using key_eq exm_src_history
                                  H_ex_nth_1 True by simp
          next
            case c
            then show False using key_eq exm_src_history
                                  H_ex_nth_2 True by simp
          next
            case d
            then show False using key_eq exm_src_history
                                  H_ex_nth_3 True by simp
          qed
        qed
        thus "csrc_history_of () ! i \<in> set (ccdc_events_of ())"
          ..
      qed
    next
      case False
      hence k_or: "k = 200 \<or> k = 300" using k_cases by simp
      show ?thesis
      proof (cases "k = 200")
        case True
        show ?thesis
          unfolding ex_model.covers_ordinary_cdc_def
        proof (intro exI[where x = ChA] conjI allI impI)
          show "cresponsible_chunk () k = Some ChA"
            using exm_resp_200 True by simp
        next
          fix i
          assume i_lt: "i < length (csrc_history_of ())"
             and chunk_lt: "src_lt (cchunk_read_coordinate () ChA)
                                    (hist_coord (csrc_history_of () ! i))"
             and to_f: "src_le (hist_coord (csrc_history_of () ! i))
                                (cfrontier_of ())"
             and key_eq: "key_of (hist_event (csrc_history_of () ! i)) = k"
          have i_lt4: "i < 4"
            using i_lt exm_src_history length_H_ex by simp
          have i_cases: "i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
            using i_lt4 by (rule less_4_cases)
          consider (a) "i = 0" | (b) "i = 1"
                 | (c) "i = 2" | (d) "i = 3"
            using i_cases by blast
          thus "csrc_history_of () ! i \<in> set (ccdc_events_of ())"
          proof cases
            case a
            then show ?thesis using chunk_lt exm_src_history
                                    exm_rcoord_A H_ex_nth_0
                                    not_src_lt_ec1_ec1 by simp
          next
            case b
            then show ?thesis using key_eq exm_src_history
                                    H_ex_nth_1 True by simp
          next
            case c
            then show ?thesis using exm_src_history exm_cdc
                                    H_ex_nth_2 set_H_ex c by simp
          next
            case d
            then show ?thesis using key_eq exm_src_history
                                    H_ex_nth_3 True by simp
          qed
        qed
      next
        case False
        hence k300: "k = 300" using k_or by simp
        show ?thesis
          unfolding ex_model.covers_ordinary_cdc_def
        proof (intro exI[where x = ChB] conjI allI impI)
          show "cresponsible_chunk () k = Some ChB"
            using exm_resp_300 k300 by simp
        next
          fix i
          assume i_lt: "i < length (csrc_history_of ())"
             and chunk_lt: "src_lt (cchunk_read_coordinate () ChB)
                                    (hist_coord (csrc_history_of () ! i))"
             and to_f: "src_le (hist_coord (csrc_history_of () ! i))
                                (cfrontier_of ())"
             and key_eq: "key_of (hist_event (csrc_history_of () ! i)) = k"
          have i_lt4: "i < 4"
            using i_lt exm_src_history length_H_ex by simp
          have i_cases: "i = 0 \<or> i = 1 \<or> i = 2 \<or> i = 3"
            using i_lt4 by (rule less_4_cases)
          consider (a) "i = 0" | (b) "i = 1"
                 | (c) "i = 2" | (d) "i = 3"
            using i_cases by blast
          thus "csrc_history_of () ! i \<in> set (ccdc_events_of ())"
          proof cases
            case a
            then show ?thesis using key_eq exm_src_history
                                    H_ex_nth_0 k300 by simp
          next
            case b
            then show ?thesis using chunk_lt exm_src_history
                                    exm_rcoord_B H_ex_nth_1
                                    not_src_lt_ec3_ec2 by simp
          next
            case c
            then show ?thesis using chunk_lt exm_src_history
                                    exm_rcoord_B H_ex_nth_2
                                    not_src_lt_ec3_ec3 by simp
          next
            case d
            then show ?thesis using exm_src_history exm_cdc
                                    H_ex_nth_3 set_H_ex d by simp
          qed
        qed
      qed
    qed
  qed
next
  show "\<forall>p\<in>set (ccdc_events_of ()).
          key_of (hist_event p) \<in> cscope_of ()
          \<and> src_le (hist_coord p) (cfrontier_of ())
          \<longrightarrow> p \<in> set (csrc_history_of ())"
    using exm_cdc exm_src_history by auto
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cscope_of ()
                                   \<and> src_le (hist_coord p) (cfrontier_of ()));
                 cdc_in_slice  = filter in_slice (ccdc_events_of ());
                 hist_in_slice = filter in_slice (csrc_history_of ())
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x="\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    have eq: "ccdc_events_of () = csrc_history_of ()"
      using exm_cdc exm_src_history by simp
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> cscope_of ()
                                \<and> src_le (hist_coord p) (cfrontier_of ()));
              cdc_in_slice  = filter in_slice (ccdc_events_of ());
              hist_in_slice = filter in_slice (csrc_history_of ())
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      using eq by (simp add: Let_def)
  qed
next
  show "\<forall>k\<in>cscope_of (). \<forall>ch c.
          cresponsible_chunk () k = Some ch
          \<and> src_lt (cchunk_read_coordinate () ch) c
          \<and> src_le c (cfrontier_of ())
          \<longrightarrow>
            mset (source_key_coord_slice k c (ccdc_events_of ()))
            = mset (source_key_coord_slice k c (csrc_history_of ()))"
  proof (intro ballI allI impI)
    fix k :: nat and ch :: cchunk and c :: src_coord
    have eq: "ccdc_events_of () = csrc_history_of ()"
      using exm_cdc exm_src_history by simp
    show "mset (source_key_coord_slice k c (ccdc_events_of ()))
          = mset (source_key_coord_slice k c (csrc_history_of ()))"
      using eq by simp
  qed
next
  show "\<forall>ch\<in>cchunks ().
          src_le (cchunk_lower_watermark () ch)
                  (cchunk_read_coordinate () ch)
        \<and> src_le (cchunk_read_coordinate () ch)
                  (cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>cchunk_domain () ch.
             \<exists>m. cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>cchunk_domain () ch. \<forall>m.
             cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (cchunk_read_coordinate () ch)
                    \<in> set (ex_model.clean_prefix_of ()))"
  proof
    fix ch :: cchunk
    assume ch_in: "ch \<in> cchunks ()"
    hence ch_cases: "ch = ChA \<or> ch = ChB"
      using exm_chunks_eq by simp
    show "src_le (cchunk_lower_watermark () ch)
                  (cchunk_read_coordinate () ch)
        \<and> src_le (cchunk_read_coordinate () ch)
                  (cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>cchunk_domain () ch.
             \<exists>m. cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>cchunk_domain () ch. \<forall>m.
             cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (cchunk_read_coordinate () ch)
                    \<in> set (ex_model.clean_prefix_of ()))"
    proof (cases "ch = ChA")
      case True
      show ?thesis
        using True exm_lwm_A exm_uwm_A exm_rcoord_A
              src_le_refl
              exm_dom_A
              exm_crr_A_100
              exm_crr_A_200
              exm_clean_prefix
        by auto
    next
      case False
      hence ch_B: "ch = ChB" using ch_cases by simp
      show ?thesis
        using ch_B exm_lwm_B exm_uwm_B exm_rcoord_B
              src_le_refl
              exm_dom_B
              exm_crr_B_300
              exm_clean_prefix
              ec1_neq_ec3 ec1_neq_ec2 ec2_neq_ec3
        by auto
    qed
  qed
next
  show "\<forall>ch\<in>cchunks ().
          src_le (cchunk_read_coordinate () ch) (cfrontier_of ())"
    using exm_chunks_eq exm_rcoord_A exm_rcoord_B
          exm_frontier ec1_le_ec4 ec3_le_ec4
    by auto
next
  show "\<forall>ch\<in>cchunks (). \<forall>k\<in>cchunk_domain () ch. \<forall>m.
          cchunk_read_result () ch k = Some m
            \<longrightarrow> m = Src b0_ex H_ex (cchunk_read_coordinate () ch) k"
  proof
    fix ch :: cchunk
    assume ch_in: "ch \<in> cchunks ()"
    hence ch_cases: "ch = ChA \<or> ch = ChB"
      using exm_chunks_eq by simp
    show "\<forall>k\<in>cchunk_domain () ch. \<forall>m.
            cchunk_read_result () ch k = Some m
              \<longrightarrow> m = Src b0_ex H_ex (cchunk_read_coordinate () ch) k"
    proof (cases "ch = ChA")
      case True
      show ?thesis
        using True exm_dom_A
              exm_crr_A_100
              exm_crr_A_200
              exm_rcoord_A
              Src_b0_ex_H_ex_ec1_100
              Src_b0_ex_H_ex_ec1_200
        by auto
    next
      case False
      hence ch_B: "ch = ChB" using ch_cases by simp
      show ?thesis
        using ch_B exm_dom_B
              exm_crr_B_300
              exm_rcoord_B
              Src_b0_ex_H_ex_ec3_300
        by auto
    qed
  qed
next
  show "\<forall>ch\<in>cchunks (). \<forall>k\<in>cchunk_domain () ch.
          cchunk_read_result () ch k = Some None
            \<longrightarrow> ex_model.row_absence_meaningful b0_ex H_ex () ch k"
  proof (intro ballI impI)
    fix ch :: cchunk and k :: nat
    assume ch_in: "ch \<in> cchunks ()"
       and k_in: "k \<in> cchunk_domain () ch"
       and crr: "cchunk_read_result () ch k = Some None"
    from ch_in exm_chunks_eq
      have ch_cases: "ch = ChA \<or> ch = ChB" by simp
    have False
    proof (cases "ch = ChA")
      case True
      with k_in exm_dom_A have "k = 100 \<or> k = 200" by simp
      with True crr exm_crr_A_100
            exm_crr_A_200 show False by auto
    next
      case False
      with ch_cases have ch_B: "ch = ChB" by simp
      with k_in exm_dom_B have "k = 300" by simp
      with ch_B crr exm_crr_B_300 show False by simp
    qed
    thus "ex_model.row_absence_meaningful b0_ex H_ex () ch k" ..
  qed
next
  show "\<forall>p \<in> set (ccdc_events_of ()).
          key_of (hist_event p) \<in> cscope_of ()
          \<and> src_le (hist_coord p) (cfrontier_of ())
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (ex_model.clean_prefix_of ())"
  proof (intro ballI impI)
    fix p :: "src_coord \<times> (nat, nat) source_event"
    assume p_in: "p \<in> set (ccdc_events_of ())"
    hence p_cases: "p = (ec1, Update 100 3000)
                    \<or> p = (ec2, Insert 300 2500)
                    \<or> p = (ec3, Update 200 12000)
                    \<or> p = (ec4, Update 300 3500)"
      using exm_cdc set_H_ex by simp
    show "Cdc (hist_coord p) (hist_event p)
            \<in> set (ex_model.clean_prefix_of ())"
      using p_cases exm_clean_prefix by fastforce
  qed
next
  show "\<forall>e c. Cdc c e \<in> set (ex_model.clean_prefix_of ())
                 \<and> key_of e \<in> cscope_of ()
                 \<and> src_le c (cfrontier_of ())
                 \<longrightarrow> (c, e) \<in> set (ccdc_events_of ())"
  proof (intro allI impI)
    fix e :: "(nat, nat) source_event" and c :: src_coord
    assume "Cdc c e \<in> set (ex_model.clean_prefix_of ())
              \<and> key_of e \<in> cscope_of ()
              \<and> src_le c (cfrontier_of ())"
    hence cdc_in: "Cdc c e \<in> set (ex_model.clean_prefix_of ())" by simp
    have list_eq: "Cdc c e \<in> set [ Cdc ec1 (Update 100 3000),
                                    Refresh (100::nat) (Some (3000::nat)) ec1,
                                    Refresh 200 (Some 10000) ec1,
                                    Cdc ec2 (Insert 300 2500),
                                    Cdc ec3 (Update 200 12000),
                                    Refresh 300 (Some 2500) ec3,
                                    Cdc ec4 (Update 300 3500) ]"
      using cdc_in exm_clean_prefix by simp
    hence "(c = ec1 \<and> e = Update 100 3000)
            \<or> (c = ec2 \<and> e = Insert 300 2500)
            \<or> (c = ec3 \<and> e = Update 200 12000)
            \<or> (c = ec4 \<and> e = Update 300 3500)"
      by auto
    thus "(c, e) \<in> set (ccdc_events_of ())"
      using exm_cdc set_H_ex by auto
  qed
qed

subsection \<open>Constructed virtual-cut replay equality\<close>

theorem ex_model_virtual_cut_holds:
  "restrict (Apply (ex_model.clean_prefix_of ())) (cscope_of ())
     = restrict (Src b0_ex H_ex (cfrontier_of ())) (cscope_of ())"
proof
  fix k :: nat
  show "restrict (Apply (ex_model.clean_prefix_of ())) (cscope_of ()) k
          = restrict (Src b0_ex H_ex (cfrontier_of ())) (cscope_of ()) k"
  proof (cases "k \<in> cscope_of ()")
    case True
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exm_scope by simp
    show ?thesis
    proof (cases "k = 100")
      case True
      then show ?thesis
        unfolding restrict_def
        using \<open>k \<in> cscope_of ()\<close>
              exm_apply
              Src_b0_ex_H_ex_ec4_100
              exm_frontier
        by simp
    next
      case False
      hence "k = 200 \<or> k = 300" using k_cases by simp
      show ?thesis
      proof (cases "k = 200")
        case True
        then show ?thesis
          unfolding restrict_def
          using \<open>k \<in> cscope_of ()\<close>
                exm_apply
                Src_b0_ex_H_ex_ec4_200
                exm_frontier
          by simp
      next
        case False
        hence k300: "k = 300" using \<open>k = 200 \<or> k = 300\<close> by simp
        then show ?thesis
          unfolding restrict_def
          using \<open>k \<in> cscope_of ()\<close>
                exm_apply
                Src_b0_ex_H_ex_ec4_300
                exm_frontier
          by simp
      qed
    qed
  next
    case False
    show ?thesis
      unfolding restrict_def using False by simp
  qed
qed

text \<open>
  Composite constructed result: the running example, realized by a concrete
  interpretation of @{locale dblog_run_substrate}, is wellformed and its
  assembled replay equals the source state at the frontier on the chunk-covered
  scope --- the Layer 2 source-side soundness conclusion (the paper's
  bridge lemma) on the running-example instance, backed by construction
  and resting on no axiom.
\<close>

theorem ex_model_wellformed_and_virtual_cut:
  "ex_model.wellformed_dblog_run b0_ex () H_ex
    \<and> restrict (Apply (ex_model.clean_prefix_of ())) (cscope_of ())
        = restrict (Src b0_ex H_ex (cfrontier_of ())) (cscope_of ())"
  using ex_model_wellformed ex_model_virtual_cut_holds by blast

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Virtual_Cut_Example_Model.thy <==
(*  Title:   Layer01_Virtual_Cut_Example_Model.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Virtual_Cut_Example_Model
  imports Layer01_Virtual_Cut_Example_Core
begin

section \<open>Constructed model for the running-example run configuration\<close>

text \<open>
  \<^bold>\<open>Purpose.\<close> This theory exhibits the explicit model of the running
  example's run configuration: a one-point run carrier (@{typ unit}), a
  two-element chunk type, and concrete accessor functions giving the
  example's Layer 1 accessor values (scope, frontier, chunk domains,
  responsible chunk, watermarks, read coordinates, read results, source
  history, observed CDC events, chunk enumeration).

  @{text Layer01_Virtual_Cut_Example_Inst} interprets the run-substrate
  locale (@{text dblog_run_substrate}) at this model and proves, over it,
  that the example run is wellformed (@{text ex_model_wellformed}) and
  satisfies the virtual-cut equality (@{text ex_model_virtual_cut_holds})
  --- so the running example is established constructively, with no axioms.
  The constructed Layer 3 / Layer 4 witness interpretation
  (@{text Layer3_Witnesses_Inst}) reuses the same model as its run side.

  The carrier-independent example data this model realizes (@{const b0_ex},
  @{const H_ex}, the @{const Src} / @{const latest_src_event} computation
  lemmas, @{thm [source] wf_h_ex}) comes from the imported
  @{theory DBLog_Virtual_Cuts.Layer01_Virtual_Cut_Example_Core}.
\<close>

subsection \<open>Concrete carriers and accessor functions\<close>

text \<open>
  A two-element chunk type. Datatype distinctness gives @{text "ChA \<noteq> ChB"}
  for free, so the chunk enumeration @{text "[ChA, ChB]"} is duplicate-free
  --- the shape the run-substrate locale's chunk-enumeration assumptions
  require.
\<close>

datatype cchunk = ChA | ChB

text \<open>
  The run carrier is a single point (@{typ unit}); the example concerns one
  run only, so one inhabitant suffices. Each accessor is a total function
  returning the example's intended value.
\<close>

definition cscope_of :: "unit \<Rightarrow> nat set" where
  "cscope_of _ = {100, 200, 300}"

definition cfrontier_of :: "unit \<Rightarrow> frontier" where
  "cfrontier_of _ = ec4"

definition cchunks :: "unit \<Rightarrow> cchunk set" where
  "cchunks _ = {ChA, ChB}"

definition cchunks_list :: "unit \<Rightarrow> cchunk list" where
  "cchunks_list _ = [ChA, ChB]"

definition cchunk_domain :: "unit \<Rightarrow> cchunk \<Rightarrow> nat set" where
  "cchunk_domain _ ch = (case ch of ChA \<Rightarrow> {100, 200} | ChB \<Rightarrow> {300})"

definition cresponsible_chunk :: "unit \<Rightarrow> nat \<Rightarrow> cchunk option" where
  "cresponsible_chunk _ k =
     (if k = 100 \<or> k = 200 then Some ChA
      else if k = 300 then Some ChB else None)"

definition cchunk_read_coordinate :: "unit \<Rightarrow> cchunk \<Rightarrow> src_coord" where
  "cchunk_read_coordinate _ ch = (case ch of ChA \<Rightarrow> ec1 | ChB \<Rightarrow> ec3)"

definition cchunk_lower_watermark :: "unit \<Rightarrow> cchunk \<Rightarrow> src_coord" where
  "cchunk_lower_watermark _ ch = (case ch of ChA \<Rightarrow> ec1 | ChB \<Rightarrow> ec3)"

definition cchunk_upper_watermark :: "unit \<Rightarrow> cchunk \<Rightarrow> src_coord" where
  "cchunk_upper_watermark _ ch = (case ch of ChA \<Rightarrow> ec1 | ChB \<Rightarrow> ec3)"

definition csrc_history_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "csrc_history_of _ = H_ex"

definition ccdc_events_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "ccdc_events_of _ = H_ex"

definition cchunk_read_result :: "unit \<Rightarrow> cchunk \<Rightarrow> nat \<Rightarrow> nat option option" where
  "cchunk_read_result _ ch k =
     (if ch = ChA \<and> k = 100 then Some (Some 3000)
      else if ch = ChA \<and> k = 200 then Some (Some 10000)
      else if ch = ChB \<and> k = 300 then Some (Some 2500)
      else None)"

subsection \<open>The model realizes the example's accessor values\<close>

text \<open>
  Each conjunct below records one accessor value of the constructed model,
  ending with the two chunk-enumeration facts
  (@{text "set (cchunks_list ()) = cchunks ()"} and
  @{text "distinct (cchunks_list ())"}) that the run-substrate locale
  assumes. @{text Layer01_Virtual_Cut_Example_Inst} re-derives these
  equations as its per-accessor lemmas when interpreting the locale at this
  model.
\<close>

theorem running_example_model_accessor_values:
  "ChA \<noteq> ChB
   \<and> cscope_of () = {100, 200, 300}
   \<and> cfrontier_of () = ec4
   \<and> cchunks () = {ChA, ChB}
   \<and> cchunk_domain () ChA = {100, 200}
   \<and> cchunk_domain () ChB = {300}
   \<and> cresponsible_chunk () 100 = Some ChA
   \<and> cresponsible_chunk () 200 = Some ChA
   \<and> cresponsible_chunk () 300 = Some ChB
   \<and> (\<forall>k. k \<noteq> 100 \<longrightarrow> k \<noteq> 200 \<longrightarrow> k \<noteq> 300 \<longrightarrow> cresponsible_chunk () k = None)
   \<and> cchunk_read_coordinate () ChA = ec1
   \<and> cchunk_read_coordinate () ChB = ec3
   \<and> cchunk_lower_watermark () ChA = ec1
   \<and> cchunk_upper_watermark () ChA = ec1
   \<and> cchunk_lower_watermark () ChB = ec3
   \<and> cchunk_upper_watermark () ChB = ec3
   \<and> csrc_history_of () = H_ex
   \<and> cchunk_read_result () ChA 100 = Some (Some 3000)
   \<and> cchunk_read_result () ChA 200 = Some (Some 10000)
   \<and> cchunk_read_result () ChB 300 = Some (Some 2500)
   \<and> ccdc_events_of () = H_ex
   \<and> cchunks_list () = [ChA, ChB]
   \<and> set (cchunks_list ()) = cchunks ()
   \<and> distinct (cchunks_list ())"
  by (auto simp: cscope_of_def cfrontier_of_def cchunks_def cchunks_list_def
                 cchunk_domain_def cresponsible_chunk_def
                 cchunk_read_coordinate_def cchunk_lower_watermark_def
                 cchunk_upper_watermark_def csrc_history_of_def
                 ccdc_events_of_def cchunk_read_result_def)

text \<open>
  \<^bold>\<open>Conclusion.\<close> The running example's accessor values are jointly
  realized by an explicit construction: a concrete run with exactly these
  values exists. @{text Layer01_Virtual_Cut_Example_Inst} interprets the
  run-substrate locale at this model and proves the example's
  wellformedness (@{text ex_model_wellformed}) and virtual-cut equality
  (@{text ex_model_virtual_cut_holds}) for it.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witness_Topics_Core.thy <==
(*  Title:   Layer01_Witness_Topics_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witness_Topics_Core
  imports Source_Coordinates
begin

section \<open>Topic 1 and Topic 2 witness data (carrier-independent)\<close>

text \<open>
  Carrier-independent core of the Topic 1 and Topic 2 positive witnesses.

  Holds the witness data shared by the family's constructed
  models (@{text Layer01_Witness_Topics_Model}) and interpretations
  (@{text Layer01_Witness_Topics_Inst}): the per-topic base states and
  source histories (@{text b0_t1} / @{text H_t1}, @{text b0_t2} / @{text H_t2}),
  the @{const Src} / @{const latest_src_event} computation lemmas on that data,
  and the source-history wellformedness lemmas. None of this mentions a run or
  chunk carrier, so the theory imports only
  @{theory DBLog_Virtual_Cuts.Source_Coordinates} (home of the Topic 1
  coordinate @{const ct1} and its order lemmas).
\<close>

section \<open>Topic 1 witness data\<close>

subsection \<open>Topic 1 base state and source history\<close>

definition b0_t1 :: "nat \<rightharpoonup> nat" where
  "b0_t1 = (\<lambda>k. if k = 1 then Some 5 else None)"

definition H_t1 :: "(nat, nat) src_history" where
  "H_t1 = [(ct1, Update 1 7)]"

lemma length_H_t1: "length H_t1 = 1"
  by (simp add: H_t1_def)

lemma H_t1_nth_0: "H_t1 ! 0 = (ct1, Update 1 7)"
  by (simp add: H_t1_def)

lemma set_H_t1: "set H_t1 = {(ct1, Update 1 7)}"
  by (simp add: H_t1_def)

subsection \<open>Source-state computations on the Topic 1 instance\<close>

lemma upt_length_H_t1: "[0..<length H_t1] = [0]"
  by (simp add: length_H_t1)

lemma latest_src_event_H_t1_c0_1:
  "latest_src_event H_t1 c0 (1::nat) = None"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_t1 ! i)) c0
                \<and> key_of (hist_event (H_t1 ! i)) = (1::nat)"
  have "filter ?P [0] = []"
    using H_t1_nth_0 not_src_le_ct1_c0 by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_t1 by simp
qed

lemma latest_src_event_H_t1_ct1_1:
  "latest_src_event H_t1 ct1 (1::nat) = Some 0"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_t1 ! i)) ct1
                \<and> key_of (hist_event (H_t1 ! i)) = (1::nat)"
  have "filter ?P [0] = [0]"
    using H_t1_nth_0 src_le_ct1_ct1 by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_t1 by simp
qed

lemma Src_b0_t1_H_t1_c0_1: "Src b0_t1 H_t1 c0 (1::nat) = Some 5"
  unfolding Src_def using latest_src_event_H_t1_c0_1
  by (simp add: b0_t1_def)

lemma Src_b0_t1_H_t1_ct1_1: "Src b0_t1 H_t1 ct1 (1::nat) = Some 7"
  unfolding Src_def using latest_src_event_H_t1_ct1_1 H_t1_nth_0
  by simp

subsection \<open>Wellformedness of the Topic 1 source history\<close>

lemma wf_h_t1: "wellformed_src_history H_t1"
  unfolding wellformed_src_history_def
  using length_H_t1 H_t1_nth_0 c0_neq_ct1
  by (auto simp: source_pos_order_def)

section \<open>Topic 2 witness data\<close>

subsection \<open>Topic 2 base state and source history\<close>

definition b0_t2 :: "nat \<rightharpoonup> nat" where
  "b0_t2 = (\<lambda>k. if k = 10 then Some 100
                else if k = 20 then Some 200 else None)"

definition H_t2 :: "(nat, nat) src_history" where
  "H_t2 = []"

lemma length_H_t2: "length H_t2 = 0" by (simp add: H_t2_def)

lemma set_H_t2: "set H_t2 = {}" by (simp add: H_t2_def)

subsection \<open>Source-state computations on the Topic 2 instance\<close>

lemma latest_src_event_H_t2_c0_any:
  "latest_src_event H_t2 c0 (k :: nat) = None"
  unfolding latest_src_event_def by (simp add: H_t2_def)

lemma Src_b0_t2_H_t2_c0_10: "Src b0_t2 H_t2 c0 (10::nat) = Some 100"
  unfolding Src_def using latest_src_event_H_t2_c0_any
  by (simp add: b0_t2_def)

lemma Src_b0_t2_H_t2_c0_20: "Src b0_t2 H_t2 c0 (20::nat) = Some 200"
  unfolding Src_def using latest_src_event_H_t2_c0_any
  by (simp add: b0_t2_def)

subsection \<open>Wellformedness of the Topic 2 source history\<close>

lemma wf_h_t2: "wellformed_src_history H_t2"
  unfolding wellformed_src_history_def by (simp add: H_t2_def)

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witness_Topics_Inst.thy <==
(*  Title:   Layer01_Witness_Topics_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witness_Topics_Inst
  imports Layer01_Witness_Topics_Model DBLog_Run_Substrate_Layer2
begin

section \<open>Constructed interpretations for the Topic 1 and Topic 2 witnesses\<close>

text \<open>
  Constructs the Topic 1 (clean-prefix-carrier) and Topic 2 (multi-chunk
  partition) positive witnesses as explicit interpretations of the Layer 1
  locale @{locale dblog_run_substrate} at the concrete models of
  @{theory DBLog_Virtual_Cuts.Layer01_Witness_Topics_Model}
  (the @{typ unit} run carriers, the @{type t1_cchunk} / @{type t2_cchunk} chunk
  datatypes, and the definitional accessors), establishing both witness facts
  with no axioms.

  Method (the @{text Layer01_Witnesses_Inst} pattern,
  applied to both topics). For each topic: instantiate
  @{locale dblog_run_substrate} at the model carrier (the two inherited
  @{text chunks_list} obligations discharge by @{method simp}, no axiom); read
  off the model's definitional accessor values pointwise as the
  @{text "t1m_\<dots>"} / @{text "t2m_\<dots>"} lemmas (the conjuncts of
  @{thm [source] t1_model_accessor_values} /
  @{thm [source] t2_model_accessor_values}); and prove the
  determinate clean-prefix shape, the wellformedness, and the topic's
  positive-witness statement from those rewrite facts plus the
  carrier-independent topic data of
  @{theory DBLog_Virtual_Cuts.Layer01_Witness_Topics_Core} (the base states,
  the source histories, and the @{const Src} / @{const latest_src_event}
  computation lemmas). As in @{text Layer01_Witnesses_Inst} the
  concrete-@{typ nat}
  wellformedness is proved at the interpretation in the global context (the
  locale type parameter @{typ "'k"} is rigid inside the locale context), not as
  an in-locale lemma.

  The Topic 1 source coordinate @{const ct1} is a @{const coord_of_nat}
  definition from @{theory DBLog_Virtual_Cuts.Source_Coordinates}, with its
  order facts proved there; Topic 2 uses only the base coordinate @{const c0}.
\<close>


section \<open>Topic 1: constructed interpretation\<close>

text \<open>
  Instantiate @{locale dblog_run_substrate} at the Topic 1 model carrier
  (@{typ unit} run, the single-constructor @{type t1_cchunk}); the two
  @{text chunks_list} obligations reduce to @{term "set [T1Ch] = {T1Ch}"} and
  @{term "distinct [T1Ch]"}, discharged by @{method simp} --- no axiom.
\<close>

global_interpretation t1_model: dblog_run_substrate
  t1_cscope
  t1_cfrontier
  t1_cchunks
  t1_csrc_history_of
  t1_cchunk_read_result
  t1_ccdc_events_of
  t1_cchunks_list
  t1_cchunk_domain
  t1_cresponsible_chunk
  t1_cchunk_lower_watermark
  t1_cchunk_upper_watermark
  t1_cchunk_read_coordinate
  by unfold_locales (simp_all add: t1_cchunks_def t1_cchunks_list_def)

subsection \<open>Topic 1 model accessor-value lemmas\<close>

lemma t1m_scope: "t1_cscope () = {1}" by (simp add: t1_cscope_def)
lemma t1m_frontier: "t1_cfrontier () = ct1" by (simp add: t1_cfrontier_def)
lemma t1m_chunks: "t1_cchunks () = {T1Ch}" by (simp add: t1_cchunks_def)
lemma t1m_dom: "t1_cchunk_domain () T1Ch = {1}"
  by (simp add: t1_cchunk_domain_def)
lemma t1m_resp_1: "t1_cresponsible_chunk () 1 = Some T1Ch"
  by (simp add: t1_cresponsible_chunk_def)
lemma t1m_resp_else: "k \<noteq> 1 \<Longrightarrow> t1_cresponsible_chunk () k = None"
  by (simp add: t1_cresponsible_chunk_def)
lemma t1m_rcoord: "t1_cchunk_read_coordinate () T1Ch = c0"
  by (simp add: t1_cchunk_read_coordinate_def)
lemma t1m_lwm: "t1_cchunk_lower_watermark () T1Ch = c0"
  by (simp add: t1_cchunk_lower_watermark_def)
lemma t1m_uwm: "t1_cchunk_upper_watermark () T1Ch = c0"
  by (simp add: t1_cchunk_upper_watermark_def)
lemma t1m_src_history: "t1_csrc_history_of () = H_t1"
  by (simp add: t1_csrc_history_of_def)
lemma t1m_crr_1: "t1_cchunk_read_result () T1Ch 1 = Some (Some 5)"
  by (simp add: t1_cchunk_read_result_def)
lemma t1m_cdc: "t1_ccdc_events_of () = [(ct1, Update 1 7)]"
  by (simp add: t1_ccdc_events_of_def H_t1_def)
lemma t1m_chunks_list: "t1_cchunks_list () = [T1Ch]"
  by (simp add: t1_cchunks_list_def)

lemma t1m_chunks_eq:
  "(ch \<in> t1_cchunks ()) \<longleftrightarrow> (ch = T1Ch)"
  using t1m_chunks by simp

subsection \<open>Topic 1 determinate clean prefix and Apply over the model\<close>

lemma t1m_clean_prefix:
  "t1_model.clean_prefix_of ()
     = [ Refresh (1::nat) (Some (5::nat)) c0,
         Cdc ct1 (Update 1 7) ]"
proof -
  have d1: "sorted_list_of_set {Suc 0} = [Suc 0]" by simp
  show ?thesis
    unfolding t1_model.clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: t1m_chunks_list t1m_dom t1m_rcoord
                  t1m_crr_1[unfolded One_nat_def]
                  t1m_cdc t1m_scope t1m_frontier d1 One_nat_def
                  List.map_filter_simps sort_key_def
                  c0_le_ct1[unfolded src_le_eq_less_eq]
                  not_src_le_ct1_c0[unfolded src_le_eq_less_eq])
qed

lemma t1m_apply:
  "Apply (t1_model.clean_prefix_of ())
     = (\<lambda>k. if k = (1::nat) then Some (7::nat) else None)"
proof -
  have "Apply (t1_model.clean_prefix_of ())
          = foldl apply_step (\<lambda>_. None)
              [ Refresh (1::nat) (Some (5::nat)) c0,
                Cdc ct1 (Update 1 7) ]"
    unfolding Apply_def t1m_clean_prefix by (rule refl)
  also have "\<dots> = (\<lambda>k. if k = (1::nat) then Some (7::nat) else None)"
    by (auto simp: fun_eq_iff fun_upd_def)
  finally show ?thesis .
qed

subsection \<open>Topic 1 constructed wellformed-run fact\<close>

theorem t1_model_wellformed:
  "t1_model.wellformed_dblog_run b0_t1 () H_t1"
  unfolding t1_model.wellformed_dblog_run_def
proof (intro conjI)
  show "t1_csrc_history_of () = H_t1" by (rule t1m_src_history)
next
  show "wellformed_src_history H_t1" by (rule wf_h_t1)
next
  show "\<forall>k\<in>t1_cscope (). \<exists>!ch. ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
  proof
    fix k :: nat assume "k \<in> t1_cscope ()"
    hence k1: "k = 1" using t1m_scope by simp
    show "\<exists>!ch. ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
    proof
      show "T1Ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () T1Ch"
        using t1m_chunks t1m_dom k1 by simp
    next
      fix ch assume "ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
      thus "ch = T1Ch" using t1m_chunks_eq by blast
    qed
  qed
next
  show "\<forall>ch1\<in>t1_cchunks (). \<forall>ch2\<in>t1_cchunks ().
          ch1 \<noteq> ch2 \<longrightarrow> t1_cchunk_domain () ch1 \<inter> t1_cchunk_domain () ch2 = {}"
    using t1m_chunks_eq by auto
next
  show "t1_model.canonical_chunk_ownership_domain () = t1_cscope ()"
    unfolding t1_model.canonical_chunk_ownership_domain_def
    using t1m_chunks t1m_dom t1m_scope by auto
next
  show "\<forall>k\<in>t1_cscope (). \<forall>ch.
          t1_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: t1_cchunk
    assume "k \<in> t1_cscope ()"
    hence k1: "k = 1" using t1m_scope by simp
    show "t1_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
    proof
      assume "t1_cresponsible_chunk () k = Some ch"
      with t1m_resp_1 k1 have "ch = T1Ch" by simp
      thus "ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
        using t1m_chunks t1m_dom k1 by simp
    next
      assume A: "ch \<in> t1_cchunks () \<and> k \<in> t1_cchunk_domain () ch"
      have "ch = T1Ch" using A t1m_chunks_eq by blast
      with t1m_resp_1 k1 show "t1_cresponsible_chunk () k = Some ch" by simp
    qed
  qed
next
  show "\<forall>k. k \<notin> t1_cscope () \<longrightarrow> t1_cresponsible_chunk () k = None"
    using t1m_scope t1m_resp_else by auto
next
  show "finite (t1_cscope ())" using t1m_scope by simp
next
  show "\<forall>ch\<in>t1_cchunks (). finite (t1_cchunk_domain () ch)"
    using t1m_chunks_eq t1m_dom by auto
next
  show "\<forall>ch\<in>t1_cchunks (). t1_cchunk_domain () ch \<noteq> {}"
    using t1m_chunks_eq t1m_dom by auto
next
  show "\<forall>k\<in>t1_cscope (). t1_model.covers_ordinary_cdc () k (t1_cfrontier ())"
  proof
    fix k :: nat assume "k \<in> t1_cscope ()"
    hence k1: "k = 1" using t1m_scope by simp
    show "t1_model.covers_ordinary_cdc () k (t1_cfrontier ())"
      unfolding t1_model.covers_ordinary_cdc_def
    proof (intro exI[where x = T1Ch] conjI allI impI)
      show "t1_cresponsible_chunk () k = Some T1Ch"
        using t1m_resp_1 k1 by simp
    next
      fix i assume i_lt: "i < length (t1_csrc_history_of ())"
        and chunk_lt: "src_lt (t1_cchunk_read_coordinate () T1Ch)
                              (hist_coord (t1_csrc_history_of () ! i))"
        and to_f: "src_le (hist_coord (t1_csrc_history_of () ! i))
                          (t1_cfrontier ())"
        and key_eq: "key_of (hist_event (t1_csrc_history_of () ! i)) = k"
      have i0: "i = 0"
        using i_lt t1m_src_history length_H_t1 by simp
      show "t1_csrc_history_of () ! i \<in> set (t1_ccdc_events_of ())"
        using i0 t1m_src_history t1m_cdc H_t1_nth_0
        by (simp add: H_t1_def)
    qed
  qed
next
  show "\<forall>p\<in>set (t1_ccdc_events_of ()).
          key_of (hist_event p) \<in> t1_cscope ()
          \<and> src_le (hist_coord p) (t1_cfrontier ())
          \<longrightarrow> p \<in> set (t1_csrc_history_of ())"
    using t1m_cdc t1m_src_history set_H_t1 H_t1_def by auto
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> t1_cscope ()
                                   \<and> src_le (hist_coord p) (t1_cfrontier ()));
                 cdc_in_slice  = filter in_slice (t1_ccdc_events_of ());
                 hist_in_slice = filter in_slice (t1_csrc_history_of ())
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x="\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    have eq: "t1_ccdc_events_of () = t1_csrc_history_of ()"
      using t1m_cdc t1m_src_history H_t1_def by simp
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> t1_cscope ()
                                \<and> src_le (hist_coord p) (t1_cfrontier ()));
              cdc_in_slice  = filter in_slice (t1_ccdc_events_of ());
              hist_in_slice = filter in_slice (t1_csrc_history_of ())
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      using eq by (simp add: Let_def)
  qed
next
  show "\<forall>k\<in>t1_cscope (). \<forall>ch c.
          t1_cresponsible_chunk () k = Some ch
          \<and> src_lt (t1_cchunk_read_coordinate () ch) c
          \<and> src_le c (t1_cfrontier ())
          \<longrightarrow>
            mset (source_key_coord_slice k c (t1_ccdc_events_of ()))
            = mset (source_key_coord_slice k c (t1_csrc_history_of ()))"
  proof (intro ballI allI impI)
    fix k :: nat and ch :: t1_cchunk and c :: src_coord
    have eq: "t1_ccdc_events_of () = t1_csrc_history_of ()"
      using t1m_cdc t1m_src_history H_t1_def by simp
    show "mset (source_key_coord_slice k c (t1_ccdc_events_of ()))
          = mset (source_key_coord_slice k c (t1_csrc_history_of ()))"
      using eq by simp
  qed
next
  show "\<forall>ch\<in>t1_cchunks ().
          src_le (t1_cchunk_lower_watermark () ch) (t1_cchunk_read_coordinate () ch)
        \<and> src_le (t1_cchunk_read_coordinate () ch) (t1_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>t1_cchunk_domain () ch. \<exists>m. t1_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>t1_cchunk_domain () ch. \<forall>m.
             t1_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (t1_cchunk_read_coordinate () ch)
                    \<in> set (t1_model.clean_prefix_of ()))"
  proof
    fix ch :: t1_cchunk assume "ch \<in> t1_cchunks ()"
    hence ch_eq: "ch = T1Ch" using t1m_chunks_eq by simp
    show "src_le (t1_cchunk_lower_watermark () ch) (t1_cchunk_read_coordinate () ch)
        \<and> src_le (t1_cchunk_read_coordinate () ch) (t1_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>t1_cchunk_domain () ch. \<exists>m. t1_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>t1_cchunk_domain () ch. \<forall>m.
             t1_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (t1_cchunk_read_coordinate () ch)
                    \<in> set (t1_model.clean_prefix_of ()))"
      using ch_eq t1m_lwm t1m_uwm t1m_rcoord src_le_refl
            t1m_dom t1m_crr_1 t1m_clean_prefix
      by auto
  qed
next
  show "\<forall>ch\<in>t1_cchunks ().
          src_le (t1_cchunk_read_coordinate () ch) (t1_cfrontier ())"
    using t1m_chunks_eq t1m_rcoord t1m_frontier c0_le_ct1 by auto
next
  show "\<forall>ch\<in>t1_cchunks (). \<forall>k\<in>t1_cchunk_domain () ch. \<forall>m.
          t1_cchunk_read_result () ch k = Some m
            \<longrightarrow> m = Src b0_t1 H_t1 (t1_cchunk_read_coordinate () ch) k"
  proof
    fix ch :: t1_cchunk assume "ch \<in> t1_cchunks ()"
    hence ch_eq: "ch = T1Ch" using t1m_chunks_eq by simp
    show "\<forall>k\<in>t1_cchunk_domain () ch. \<forall>m.
            t1_cchunk_read_result () ch k = Some m
              \<longrightarrow> m = Src b0_t1 H_t1 (t1_cchunk_read_coordinate () ch) k"
      using ch_eq t1m_dom t1m_crr_1 t1m_rcoord
            Src_b0_t1_H_t1_c0_1
      by auto
  qed
next
  show "\<forall>ch\<in>t1_cchunks (). \<forall>k\<in>t1_cchunk_domain () ch.
          t1_cchunk_read_result () ch k = Some None
            \<longrightarrow> t1_model.row_absence_meaningful b0_t1 H_t1 () ch k"
  proof (intro ballI impI)
    fix ch :: t1_cchunk and k :: nat
    assume ch_in: "ch \<in> t1_cchunks ()"
       and k_in: "k \<in> t1_cchunk_domain () ch"
       and crr: "t1_cchunk_read_result () ch k = Some None"
    from ch_in t1m_chunks_eq have ch_eq: "ch = T1Ch" by simp
    with k_in t1m_dom have k1: "k = 1" by simp
    from ch_eq k1 crr t1m_crr_1 have False by simp
    thus "t1_model.row_absence_meaningful b0_t1 H_t1 () ch k" ..
  qed
next
  show "\<forall>p \<in> set (t1_ccdc_events_of ()).
          key_of (hist_event p) \<in> t1_cscope ()
          \<and> src_le (hist_coord p) (t1_cfrontier ())
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (t1_model.clean_prefix_of ())"
  proof (intro ballI impI)
    fix p :: "src_coord \<times> (nat, nat) source_event"
    assume p_in: "p \<in> set (t1_ccdc_events_of ())"
    hence "p = (ct1, Update 1 7)" using t1m_cdc by simp
    thus "Cdc (hist_coord p) (hist_event p)
            \<in> set (t1_model.clean_prefix_of ())"
      using t1m_clean_prefix by simp
  qed
next
  show "\<forall>e c. Cdc c e \<in> set (t1_model.clean_prefix_of ())
                 \<and> key_of e \<in> t1_cscope ()
                 \<and> src_le c (t1_cfrontier ())
                 \<longrightarrow> (c, e) \<in> set (t1_ccdc_events_of ())"
  proof (intro allI impI)
    fix e :: "(nat, nat) source_event" and c :: src_coord
    assume "Cdc c e \<in> set (t1_model.clean_prefix_of ())
              \<and> key_of e \<in> t1_cscope ()
              \<and> src_le c (t1_cfrontier ())"
    hence cdc_in: "Cdc c e \<in> set (t1_model.clean_prefix_of ())" by simp
    have "Cdc c e \<in> set [Refresh (1::nat) (Some (5::nat)) c0,
                          Cdc ct1 (Update 1 7)]"
      using cdc_in t1m_clean_prefix by simp
    hence "c = ct1 \<and> e = Update 1 7" by auto
    thus "(c, e) \<in> set (t1_ccdc_events_of ())"
      using t1m_cdc by simp
  qed
qed

subsection \<open>Topic 1 constructed replay-equality conclusion (non-trivial)\<close>

lemma t1_model_virtual_cut_holds:
  "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ())
     = restrict (Src b0_t1 H_t1 (t1_cfrontier ())) (t1_cscope ())"
proof
  fix k :: nat
  show "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ()) k
          = restrict (Src b0_t1 H_t1 (t1_cfrontier ())) (t1_cscope ()) k"
  proof (cases "k \<in> t1_cscope ()")
    case True
    hence k1: "k = 1" using t1m_scope by simp
    then show ?thesis
      unfolding restrict_def
      using \<open>k \<in> t1_cscope ()\<close>
            t1m_apply Src_b0_t1_H_t1_ct1_1 t1m_frontier
      by simp
  next
    case False
    show ?thesis
      unfolding restrict_def using False by simp
  qed
qed

lemma t1_model_virtual_cut_non_trivial:
  "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ())
     \<noteq> restrict b0_t1 (t1_cscope ())"
proof
  assume H: "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ())
              = restrict b0_t1 (t1_cscope ())"
  hence "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ()) 1
           = restrict b0_t1 (t1_cscope ()) 1" by simp
  moreover have "(1::nat) \<in> t1_cscope ()" using t1m_scope by simp
  ultimately have "Apply (t1_model.clean_prefix_of ()) 1 = b0_t1 1"
    unfolding restrict_def by simp
  thus False
    using t1m_apply unfolding b0_t1_def by simp
qed

subsection \<open>Topic 1 constructed positive witness\<close>

theorem topic1_positive_witness_constructed:
  "\<exists> (b0 :: nat \<rightharpoonup> nat) (R :: unit) (H :: (nat, nat) src_history).
        t1_model.wellformed_dblog_run b0 R H
      \<and> t1_cchunks R \<noteq> {}
      \<and> (\<exists> c e. Cdc c e \<in> set (t1_model.clean_prefix_of R))
      \<and> restrict (Apply (t1_model.clean_prefix_of R)) (t1_cscope R)
          = restrict (Src b0 H (t1_cfrontier R)) (t1_cscope R)
      \<and> restrict (Apply (t1_model.clean_prefix_of R)) (t1_cscope R)
          \<noteq> restrict b0 (t1_cscope R)"
proof (intro exI[where x = b0_t1] exI[where x = "()"] exI[where x = H_t1] conjI)
  show "t1_model.wellformed_dblog_run b0_t1 () H_t1"
    by (rule t1_model_wellformed)
next
  show "t1_cchunks () \<noteq> {}" using t1m_chunks by simp
next
  show "\<exists> c e. Cdc c e \<in> set (t1_model.clean_prefix_of ())"
    using t1m_clean_prefix by auto
next
  show "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ())
          = restrict (Src b0_t1 H_t1 (t1_cfrontier ())) (t1_cscope ())"
    by (rule t1_model_virtual_cut_holds)
next
  show "restrict (Apply (t1_model.clean_prefix_of ())) (t1_cscope ())
          \<noteq> restrict b0_t1 (t1_cscope ())"
    by (rule t1_model_virtual_cut_non_trivial)
qed


section \<open>Topic 2: constructed interpretation\<close>

text \<open>
  Instantiate @{locale dblog_run_substrate} at the Topic 2 model carrier
  (@{typ unit} run, the two-constructor @{type t2_cchunk}); the two
  @{text chunks_list} obligations reduce to
  @{term "set [T2ChA, T2ChB] = {T2ChA, T2ChB}"} and
  @{term "distinct [T2ChA, T2ChB]"}, discharged by @{method simp} --- no axiom.
\<close>

global_interpretation t2_model: dblog_run_substrate
  t2_cscope
  t2_cfrontier
  t2_cchunks
  t2_csrc_history_of
  t2_cchunk_read_result
  t2_ccdc_events_of
  t2_cchunks_list
  t2_cchunk_domain
  t2_cresponsible_chunk
  t2_cchunk_lower_watermark
  t2_cchunk_upper_watermark
  t2_cchunk_read_coordinate
  by unfold_locales (simp_all add: t2_cchunks_def t2_cchunks_list_def)

subsection \<open>Topic 2 model accessor-value lemmas\<close>

lemma t2m_distinct: "T2ChA \<noteq> T2ChB" by simp
lemma t2m_scope: "t2_cscope () = {10, 20}" by (simp add: t2_cscope_def)
lemma t2m_frontier: "t2_cfrontier () = c0" by (simp add: t2_cfrontier_def)
lemma t2m_chunks: "t2_cchunks () = {T2ChA, T2ChB}" by (simp add: t2_cchunks_def)
lemma t2m_dom_A: "t2_cchunk_domain () T2ChA = {10}"
  by (simp add: t2_cchunk_domain_def)
lemma t2m_dom_B: "t2_cchunk_domain () T2ChB = {20}"
  by (simp add: t2_cchunk_domain_def)
lemma t2m_resp_10: "t2_cresponsible_chunk () 10 = Some T2ChA"
  by (simp add: t2_cresponsible_chunk_def)
lemma t2m_resp_20: "t2_cresponsible_chunk () 20 = Some T2ChB"
  by (simp add: t2_cresponsible_chunk_def)
lemma t2m_resp_else:
  "k \<noteq> 10 \<Longrightarrow> k \<noteq> 20 \<Longrightarrow> t2_cresponsible_chunk () k = None"
  by (simp add: t2_cresponsible_chunk_def)
lemma t2m_rcoord_A: "t2_cchunk_read_coordinate () T2ChA = c0"
  by (simp add: t2_cchunk_read_coordinate_def)
lemma t2m_rcoord_B: "t2_cchunk_read_coordinate () T2ChB = c0"
  by (simp add: t2_cchunk_read_coordinate_def)
lemma t2m_lwm_A: "t2_cchunk_lower_watermark () T2ChA = c0"
  by (simp add: t2_cchunk_lower_watermark_def)
lemma t2m_uwm_A: "t2_cchunk_upper_watermark () T2ChA = c0"
  by (simp add: t2_cchunk_upper_watermark_def)
lemma t2m_lwm_B: "t2_cchunk_lower_watermark () T2ChB = c0"
  by (simp add: t2_cchunk_lower_watermark_def)
lemma t2m_uwm_B: "t2_cchunk_upper_watermark () T2ChB = c0"
  by (simp add: t2_cchunk_upper_watermark_def)
lemma t2m_src_history: "t2_csrc_history_of () = H_t2"
  by (simp add: t2_csrc_history_of_def)
lemma t2m_crr_A_10: "t2_cchunk_read_result () T2ChA 10 = Some (Some 100)"
  by (simp add: t2_cchunk_read_result_def)
lemma t2m_crr_B_20: "t2_cchunk_read_result () T2ChB 20 = Some (Some 200)"
  by (simp add: t2_cchunk_read_result_def)
lemma t2m_cdc: "t2_ccdc_events_of () = []"
  by (simp add: t2_ccdc_events_of_def H_t2_def)
lemma t2m_chunks_list: "t2_cchunks_list () = [T2ChA, T2ChB]"
  by (simp add: t2_cchunks_list_def)

lemma t2m_chunks_eq:
  "(ch \<in> t2_cchunks ()) \<longleftrightarrow> (ch = T2ChA \<or> ch = T2ChB)"
  using t2m_chunks by simp

subsection \<open>Topic 2 determinate clean prefix over the model\<close>

lemma t2m_clean_prefix:
  "t2_model.clean_prefix_of ()
     = [ Refresh (10::nat) (Some (100::nat)) c0,
         Refresh 20 (Some 200) c0 ]"
proof -
  have dA: "sorted_list_of_set {10::nat} = [10]" by simp
  have dB: "sorted_list_of_set {20::nat} = [20]" by simp
  show ?thesis
    unfolding t2_model.clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: t2m_chunks_list t2m_dom_A t2m_dom_B
                  t2m_rcoord_A t2m_rcoord_B
                  t2m_crr_A_10 t2m_crr_B_20
                  t2m_cdc t2m_scope t2m_frontier dA dB
                  List.map_filter_simps sort_key_def)
qed

subsection \<open>Topic 2 constructed wellformed-run fact\<close>

theorem t2_model_wellformed:
  "t2_model.wellformed_dblog_run b0_t2 () H_t2"
  unfolding t2_model.wellformed_dblog_run_def
proof (intro conjI)
  show "t2_csrc_history_of () = H_t2" by (rule t2m_src_history)
next
  show "wellformed_src_history H_t2" by (rule wf_h_t2)
next
  show "\<forall>k\<in>t2_cscope (). \<exists>!ch. ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
  proof
    fix k :: nat assume "k \<in> t2_cscope ()"
    hence k_cases: "k = 10 \<or> k = 20" using t2m_scope by simp
    show "\<exists>!ch. ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
    proof (cases "k = 10")
      case True
      have "T2ChA \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () T2ChA"
        using t2m_chunks t2m_dom_A True by simp
      moreover have "\<And>ch. ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch \<Longrightarrow> ch = T2ChA"
        using t2m_chunks_eq t2m_dom_A t2m_dom_B True by auto
      ultimately show ?thesis by blast
    next
      case False
      hence k20: "k = 20" using k_cases by simp
      have "T2ChB \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () T2ChB"
        using t2m_chunks t2m_dom_B k20 by simp
      moreover have "\<And>ch. ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch \<Longrightarrow> ch = T2ChB"
        using t2m_chunks_eq t2m_dom_A t2m_dom_B k20 by auto
      ultimately show ?thesis by blast
    qed
  qed
next
  show "\<forall>ch1\<in>t2_cchunks (). \<forall>ch2\<in>t2_cchunks ().
          ch1 \<noteq> ch2 \<longrightarrow> t2_cchunk_domain () ch1 \<inter> t2_cchunk_domain () ch2 = {}"
    using t2m_chunks_eq t2m_dom_A t2m_dom_B by auto
next
  show "t2_model.canonical_chunk_ownership_domain () = t2_cscope ()"
    unfolding t2_model.canonical_chunk_ownership_domain_def
    using t2m_chunks t2m_dom_A t2m_dom_B t2m_scope by auto
next
  show "\<forall>k\<in>t2_cscope (). \<forall>ch.
          t2_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: t2_cchunk
    assume "k \<in> t2_cscope ()"
    hence k_cases: "k = 10 \<or> k = 20" using t2m_scope by simp
    show "t2_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
    proof (cases "k = 10")
      case True
      then have rc: "t2_cresponsible_chunk () k = Some T2ChA"
        using t2m_resp_10 by simp
      show ?thesis
      proof
        assume "t2_cresponsible_chunk () k = Some ch"
        with rc have "ch = T2ChA" by simp
        thus "ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
          using t2m_chunks t2m_dom_A True by simp
      next
        assume A: "ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
        have "ch = T2ChA"
          using A t2m_chunks_eq t2m_dom_A t2m_dom_B True by auto
        with rc show "t2_cresponsible_chunk () k = Some ch" by simp
      qed
    next
      case False
      hence k20: "k = 20" using k_cases by simp
      then have rc: "t2_cresponsible_chunk () k = Some T2ChB"
        using t2m_resp_20 by simp
      show ?thesis
      proof
        assume "t2_cresponsible_chunk () k = Some ch"
        with rc have "ch = T2ChB" by simp
        thus "ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
          using t2m_chunks t2m_dom_B k20 by simp
      next
        assume A: "ch \<in> t2_cchunks () \<and> k \<in> t2_cchunk_domain () ch"
        have "ch = T2ChB"
          using A t2m_chunks_eq t2m_dom_A t2m_dom_B k20 by auto
        with rc show "t2_cresponsible_chunk () k = Some ch" by simp
      qed
    qed
  qed
next
  show "\<forall>k. k \<notin> t2_cscope () \<longrightarrow> t2_cresponsible_chunk () k = None"
    using t2m_scope t2m_resp_else by auto
next
  show "finite (t2_cscope ())" using t2m_scope by simp
next
  show "\<forall>ch\<in>t2_cchunks (). finite (t2_cchunk_domain () ch)"
    using t2m_chunks_eq t2m_dom_A t2m_dom_B by auto
next
  show "\<forall>ch\<in>t2_cchunks (). t2_cchunk_domain () ch \<noteq> {}"
    using t2m_chunks_eq t2m_dom_A t2m_dom_B by auto
next
  show "\<forall>k\<in>t2_cscope (). t2_model.covers_ordinary_cdc () k (t2_cfrontier ())"
  proof
    fix k :: nat assume "k \<in> t2_cscope ()"
    hence k_cases: "k = 10 \<or> k = 20" using t2m_scope by simp
    show "t2_model.covers_ordinary_cdc () k (t2_cfrontier ())"
    proof (cases "k = 10")
      case True
      show ?thesis
        unfolding t2_model.covers_ordinary_cdc_def
      proof (intro exI[where x = T2ChA] conjI allI impI)
        show "t2_cresponsible_chunk () k = Some T2ChA"
          using t2m_resp_10 True by simp
      next
        fix i assume "i < length (t2_csrc_history_of ())"
        with t2m_src_history length_H_t2 have False by simp
        thus "t2_csrc_history_of () ! i \<in> set (t2_ccdc_events_of ())" ..
      qed
    next
      case False
      hence k20: "k = 20" using k_cases by simp
      show ?thesis
        unfolding t2_model.covers_ordinary_cdc_def
      proof (intro exI[where x = T2ChB] conjI allI impI)
        show "t2_cresponsible_chunk () k = Some T2ChB"
          using t2m_resp_20 k20 by simp
      next
        fix i assume "i < length (t2_csrc_history_of ())"
        with t2m_src_history length_H_t2 have False by simp
        thus "t2_csrc_history_of () ! i \<in> set (t2_ccdc_events_of ())" ..
      qed
    qed
  qed
next
  show "\<forall>p\<in>set (t2_ccdc_events_of ()).
          key_of (hist_event p) \<in> t2_cscope ()
          \<and> src_le (hist_coord p) (t2_cfrontier ())
          \<longrightarrow> p \<in> set (t2_csrc_history_of ())"
    using t2m_cdc by simp
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> t2_cscope ()
                                   \<and> src_le (hist_coord p) (t2_cfrontier ()));
                 cdc_in_slice  = filter in_slice (t2_ccdc_events_of ());
                 hist_in_slice = filter in_slice (t2_csrc_history_of ())
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x="\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> t2_cscope ()
                                \<and> src_le (hist_coord p) (t2_cfrontier ()));
              cdc_in_slice  = filter in_slice (t2_ccdc_events_of ());
              hist_in_slice = filter in_slice (t2_csrc_history_of ())
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      using t2m_cdc by (simp add: Let_def)
  qed
next
  show "\<forall>k\<in>t2_cscope (). \<forall>ch c.
          t2_cresponsible_chunk () k = Some ch
          \<and> src_lt (t2_cchunk_read_coordinate () ch) c
          \<and> src_le c (t2_cfrontier ())
          \<longrightarrow>
            mset (source_key_coord_slice k c (t2_ccdc_events_of ()))
            = mset (source_key_coord_slice k c (t2_csrc_history_of ()))"
    using t2m_cdc t2m_src_history H_t2_def
    by (simp add: source_key_coord_slice_def)
next
  show "\<forall>ch\<in>t2_cchunks ().
          src_le (t2_cchunk_lower_watermark () ch) (t2_cchunk_read_coordinate () ch)
        \<and> src_le (t2_cchunk_read_coordinate () ch) (t2_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>t2_cchunk_domain () ch. \<exists>m. t2_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>t2_cchunk_domain () ch. \<forall>m.
             t2_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (t2_cchunk_read_coordinate () ch)
                    \<in> set (t2_model.clean_prefix_of ()))"
  proof
    fix ch :: t2_cchunk assume "ch \<in> t2_cchunks ()"
    hence ch_cases: "ch = T2ChA \<or> ch = T2ChB"
      using t2m_chunks_eq by simp
    show "src_le (t2_cchunk_lower_watermark () ch) (t2_cchunk_read_coordinate () ch)
        \<and> src_le (t2_cchunk_read_coordinate () ch) (t2_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>t2_cchunk_domain () ch. \<exists>m. t2_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>t2_cchunk_domain () ch. \<forall>m.
             t2_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (t2_cchunk_read_coordinate () ch)
                    \<in> set (t2_model.clean_prefix_of ()))"
    proof (cases "ch = T2ChA")
      case True
      show ?thesis
        using True t2m_lwm_A t2m_uwm_A t2m_rcoord_A src_le_refl
              t2m_dom_A t2m_crr_A_10 t2m_clean_prefix
        by auto
    next
      case False
      hence "ch = T2ChB" using ch_cases by simp
      show ?thesis
        using \<open>ch = T2ChB\<close> t2m_lwm_B t2m_uwm_B t2m_rcoord_B src_le_refl
              t2m_dom_B t2m_crr_B_20 t2m_clean_prefix
        by auto
    qed
  qed
next
  show "\<forall>ch\<in>t2_cchunks ().
          src_le (t2_cchunk_read_coordinate () ch) (t2_cfrontier ())"
    using t2m_chunks_eq t2m_rcoord_A t2m_rcoord_B
          t2m_frontier src_le_refl
    by auto
next
  show "\<forall>ch\<in>t2_cchunks (). \<forall>k\<in>t2_cchunk_domain () ch. \<forall>m.
          t2_cchunk_read_result () ch k = Some m
            \<longrightarrow> m = Src b0_t2 H_t2 (t2_cchunk_read_coordinate () ch) k"
  proof
    fix ch :: t2_cchunk assume "ch \<in> t2_cchunks ()"
    hence ch_cases: "ch = T2ChA \<or> ch = T2ChB"
      using t2m_chunks_eq by simp
    show "\<forall>k\<in>t2_cchunk_domain () ch. \<forall>m.
            t2_cchunk_read_result () ch k = Some m
              \<longrightarrow> m = Src b0_t2 H_t2 (t2_cchunk_read_coordinate () ch) k"
    proof (cases "ch = T2ChA")
      case True
      show ?thesis
        using True t2m_dom_A t2m_crr_A_10
              t2m_rcoord_A Src_b0_t2_H_t2_c0_10
        by auto
    next
      case False
      hence "ch = T2ChB" using ch_cases by simp
      show ?thesis
        using \<open>ch = T2ChB\<close> t2m_dom_B t2m_crr_B_20
              t2m_rcoord_B Src_b0_t2_H_t2_c0_20
        by auto
    qed
  qed
next
  show "\<forall>ch\<in>t2_cchunks (). \<forall>k\<in>t2_cchunk_domain () ch.
          t2_cchunk_read_result () ch k = Some None
            \<longrightarrow> t2_model.row_absence_meaningful b0_t2 H_t2 () ch k"
  proof (intro ballI impI)
    fix ch :: t2_cchunk and k :: nat
    assume ch_in: "ch \<in> t2_cchunks ()"
       and k_in: "k \<in> t2_cchunk_domain () ch"
       and crr: "t2_cchunk_read_result () ch k = Some None"
    from ch_in t2m_chunks_eq
      have ch_cases: "ch = T2ChA \<or> ch = T2ChB" by simp
    have False
    proof (cases "ch = T2ChA")
      case True
      with k_in t2m_dom_A have "k = 10" by simp
      with True crr t2m_crr_A_10 show False by simp
    next
      case False
      with ch_cases have ch_B: "ch = T2ChB" by simp
      with k_in t2m_dom_B have "k = 20" by simp
      with ch_B crr t2m_crr_B_20 show False by simp
    qed
    thus "t2_model.row_absence_meaningful b0_t2 H_t2 () ch k" ..
  qed
next
  show "\<forall>p \<in> set (t2_ccdc_events_of ()).
          key_of (hist_event p) \<in> t2_cscope ()
          \<and> src_le (hist_coord p) (t2_cfrontier ())
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (t2_model.clean_prefix_of ())"
    using t2m_cdc by simp
next
  show "\<forall>e c. Cdc c e \<in> set (t2_model.clean_prefix_of ())
                 \<and> key_of e \<in> t2_cscope ()
                 \<and> src_le c (t2_cfrontier ())
                 \<longrightarrow> (c, e) \<in> set (t2_ccdc_events_of ())"
  proof (intro allI impI)
    fix e :: "(nat, nat) source_event" and c :: src_coord
    assume "Cdc c e \<in> set (t2_model.clean_prefix_of ())
              \<and> key_of e \<in> t2_cscope ()
              \<and> src_le c (t2_cfrontier ())"
    hence cdc_in: "Cdc c e \<in> set (t2_model.clean_prefix_of ())" by simp
    have "Cdc c e \<in> set [Refresh (10::nat) (Some (100::nat)) c0,
                          Refresh 20 (Some 200) c0]"
      using cdc_in t2m_clean_prefix by simp
    hence False by simp
    thus "(c, e) \<in> set (t2_ccdc_events_of ())" ..
  qed
qed

subsection \<open>Topic 2 constructed positive witness\<close>

theorem topic2_positive_witness_constructed:
  "\<exists> (b0 :: nat \<rightharpoonup> nat) (R :: unit) (H :: (nat, nat) src_history).
        t2_model.wellformed_dblog_run b0 R H
      \<and> t2_cscope R \<noteq> {}
      \<and> 2 \<le> card (t2_cchunks R)
      \<and> (\<forall> ch1 \<in> t2_cchunks R. \<forall> ch2 \<in> t2_cchunks R.
            ch1 \<noteq> ch2 \<longrightarrow> t2_cchunk_domain R ch1 \<inter> t2_cchunk_domain R ch2 = {})
      \<and> t2_model.canonical_chunk_ownership_domain R = t2_cscope R"
proof (intro exI[where x = b0_t2] exI[where x = "()"] exI[where x = H_t2] conjI)
  show "t2_model.wellformed_dblog_run b0_t2 () H_t2"
    by (rule t2_model_wellformed)
next
  show "t2_cscope () \<noteq> {}" using t2m_scope by simp
next
  show "2 \<le> card (t2_cchunks ())" using t2m_chunks t2m_distinct by simp
next
  show "\<forall> ch1 \<in> t2_cchunks (). \<forall> ch2 \<in> t2_cchunks ().
          ch1 \<noteq> ch2 \<longrightarrow> t2_cchunk_domain () ch1 \<inter> t2_cchunk_domain () ch2 = {}"
    using t2m_chunks_eq t2m_dom_A t2m_dom_B by auto
next
  show "t2_model.canonical_chunk_ownership_domain () = t2_cscope ()"
    unfolding t2_model.canonical_chunk_ownership_domain_def
    using t2m_chunks t2m_dom_A t2m_dom_B t2m_scope by auto
qed

text \<open>
  Models exist for the @{locale dblog_run_substrate} interface realizing the
  Topic 1 (clean-prefix-carrier) and Topic 2 (multi-chunk partition) witnesses,
  so both Layer 1 positive-witness results hold by construction, resting on no
  axiom.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witness_Topics_Model.thy <==
(*  Title:   Layer01_Witness_Topics_Model.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witness_Topics_Model
  imports Layer01_Witness_Topics_Core
begin

section \<open>Constructed models for the Topic 1 and Topic 2 witnesses\<close>

text \<open>
  Each section exhibits the explicit model of one topic's witness data: a
  one-point run carrier (@{typ unit}), a small chunk datatype, and concrete
  accessor functions returning the intended witness values.
  @{text Layer01_Witness_Topics_Inst} interprets the run-substrate locale
  (@{text dblog_run_substrate}) at these models, so the per-topic
  positive-witness theorems (@{text topic1_positive_witness_constructed},
  @{text topic2_positive_witness_constructed}) are established
  constructively, with no axioms. The carrier-independent witness data
  (@{const b0_t1} / @{const H_t1}, @{const b0_t2} / @{const H_t2}, and their
  computation lemmas) comes from the imported
  @{text Layer01_Witness_Topics_Core}.
\<close>

subsection \<open>Topic 1: single chunk, one CDC event\<close>

datatype t1_cchunk = T1Ch

definition t1_cscope :: "unit \<Rightarrow> nat set" where
  "t1_cscope _ = {1}"

definition t1_cfrontier :: "unit \<Rightarrow> frontier" where
  "t1_cfrontier _ = ct1"

definition t1_cchunks :: "unit \<Rightarrow> t1_cchunk set" where
  "t1_cchunks _ = {T1Ch}"

definition t1_cchunks_list :: "unit \<Rightarrow> t1_cchunk list" where
  "t1_cchunks_list _ = [T1Ch]"

definition t1_cchunk_domain :: "unit \<Rightarrow> t1_cchunk \<Rightarrow> nat set" where
  "t1_cchunk_domain _ _ = {1}"

definition t1_cresponsible_chunk :: "unit \<Rightarrow> nat \<Rightarrow> t1_cchunk option" where
  "t1_cresponsible_chunk _ k = (if k = 1 then Some T1Ch else None)"

definition t1_cchunk_read_coordinate :: "unit \<Rightarrow> t1_cchunk \<Rightarrow> src_coord" where
  "t1_cchunk_read_coordinate _ _ = c0"

definition t1_cchunk_lower_watermark :: "unit \<Rightarrow> t1_cchunk \<Rightarrow> src_coord" where
  "t1_cchunk_lower_watermark _ _ = c0"

definition t1_cchunk_upper_watermark :: "unit \<Rightarrow> t1_cchunk \<Rightarrow> src_coord" where
  "t1_cchunk_upper_watermark _ _ = c0"

definition t1_csrc_history_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "t1_csrc_history_of _ = H_t1"

definition t1_ccdc_events_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "t1_ccdc_events_of _ = H_t1"

definition t1_cchunk_read_result :: "unit \<Rightarrow> t1_cchunk \<Rightarrow> nat \<Rightarrow> nat option option" where
  "t1_cchunk_read_result _ ch k = (if ch = T1Ch \<and> k = 1 then Some (Some 5) else None)"

theorem t1_model_accessor_values:
  "t1_cscope () = {1}
   \<and> t1_cfrontier () = ct1
   \<and> t1_cchunks () = {T1Ch}
   \<and> t1_cchunk_domain () T1Ch = {1}
   \<and> t1_cresponsible_chunk () 1 = Some T1Ch
   \<and> (\<forall>k. k \<noteq> 1 \<longrightarrow> t1_cresponsible_chunk () k = None)
   \<and> t1_cchunk_read_coordinate () T1Ch = c0
   \<and> t1_cchunk_lower_watermark () T1Ch = c0
   \<and> t1_cchunk_upper_watermark () T1Ch = c0
   \<and> t1_csrc_history_of () = H_t1
   \<and> t1_cchunk_read_result () T1Ch 1 = Some (Some 5)
   \<and> t1_ccdc_events_of () = H_t1
   \<and> t1_cchunks_list () = [T1Ch]
   \<and> set (t1_cchunks_list ()) = t1_cchunks ()
   \<and> distinct (t1_cchunks_list ())"
  by (auto simp: t1_cscope_def t1_cfrontier_def t1_cchunks_def
                 t1_cchunks_list_def t1_cchunk_domain_def
                 t1_cresponsible_chunk_def t1_cchunk_read_coordinate_def
                 t1_cchunk_lower_watermark_def t1_cchunk_upper_watermark_def
                 t1_csrc_history_of_def t1_ccdc_events_of_def
                 t1_cchunk_read_result_def)

subsection \<open>Topic 2: two chunks partitioning the scope, empty history\<close>

datatype t2_cchunk = T2ChA | T2ChB

definition t2_cscope :: "unit \<Rightarrow> nat set" where
  "t2_cscope _ = {10, 20}"

definition t2_cfrontier :: "unit \<Rightarrow> frontier" where
  "t2_cfrontier _ = c0"

definition t2_cchunks :: "unit \<Rightarrow> t2_cchunk set" where
  "t2_cchunks _ = {T2ChA, T2ChB}"

definition t2_cchunks_list :: "unit \<Rightarrow> t2_cchunk list" where
  "t2_cchunks_list _ = [T2ChA, T2ChB]"

definition t2_cchunk_domain :: "unit \<Rightarrow> t2_cchunk \<Rightarrow> nat set" where
  "t2_cchunk_domain _ ch = (case ch of T2ChA \<Rightarrow> {10} | T2ChB \<Rightarrow> {20})"

definition t2_cresponsible_chunk :: "unit \<Rightarrow> nat \<Rightarrow> t2_cchunk option" where
  "t2_cresponsible_chunk _ k =
     (if k = 10 then Some T2ChA else if k = 20 then Some T2ChB else None)"

definition t2_cchunk_read_coordinate :: "unit \<Rightarrow> t2_cchunk \<Rightarrow> src_coord" where
  "t2_cchunk_read_coordinate _ _ = c0"

definition t2_cchunk_lower_watermark :: "unit \<Rightarrow> t2_cchunk \<Rightarrow> src_coord" where
  "t2_cchunk_lower_watermark _ _ = c0"

definition t2_cchunk_upper_watermark :: "unit \<Rightarrow> t2_cchunk \<Rightarrow> src_coord" where
  "t2_cchunk_upper_watermark _ _ = c0"

definition t2_csrc_history_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "t2_csrc_history_of _ = H_t2"

definition t2_ccdc_events_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "t2_ccdc_events_of _ = H_t2"

definition t2_cchunk_read_result :: "unit \<Rightarrow> t2_cchunk \<Rightarrow> nat \<Rightarrow> nat option option" where
  "t2_cchunk_read_result _ ch k =
     (if ch = T2ChA \<and> k = 10 then Some (Some 100)
      else if ch = T2ChB \<and> k = 20 then Some (Some 200)
      else None)"

theorem t2_model_accessor_values:
  "T2ChA \<noteq> T2ChB
   \<and> t2_cscope () = {10, 20}
   \<and> t2_cfrontier () = c0
   \<and> t2_cchunks () = {T2ChA, T2ChB}
   \<and> t2_cchunk_domain () T2ChA = {10}
   \<and> t2_cchunk_domain () T2ChB = {20}
   \<and> t2_cresponsible_chunk () 10 = Some T2ChA
   \<and> t2_cresponsible_chunk () 20 = Some T2ChB
   \<and> (\<forall>k. k \<noteq> 10 \<longrightarrow> k \<noteq> 20 \<longrightarrow> t2_cresponsible_chunk () k = None)
   \<and> t2_cchunk_read_coordinate () T2ChA = c0
   \<and> t2_cchunk_read_coordinate () T2ChB = c0
   \<and> t2_cchunk_lower_watermark () T2ChA = c0
   \<and> t2_cchunk_upper_watermark () T2ChA = c0
   \<and> t2_cchunk_lower_watermark () T2ChB = c0
   \<and> t2_cchunk_upper_watermark () T2ChB = c0
   \<and> t2_csrc_history_of () = H_t2
   \<and> t2_cchunk_read_result () T2ChA 10 = Some (Some 100)
   \<and> t2_cchunk_read_result () T2ChB 20 = Some (Some 200)
   \<and> t2_ccdc_events_of () = H_t2
   \<and> t2_cchunks_list () = [T2ChA, T2ChB]
   \<and> set (t2_cchunks_list ()) = t2_cchunks ()
   \<and> distinct (t2_cchunks_list ())"
  by (auto simp: t2_cscope_def t2_cfrontier_def t2_cchunks_def
                 t2_cchunks_list_def t2_cchunk_domain_def
                 t2_cresponsible_chunk_def t2_cchunk_read_coordinate_def
                 t2_cchunk_lower_watermark_def t2_cchunk_upper_watermark_def
                 t2_csrc_history_of_def t2_ccdc_events_of_def
                 t2_cchunk_read_result_def)

text \<open>
  Both topic configurations are realized by explicit constructions.
  @{text Layer01_Witness_Topics_Inst} interprets the run-substrate locale at
  each model and establishes the corresponding positive-witness theorem over
  it.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witnesses_Core.thy <==
(*  Title:   Layer01_Witnesses_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witnesses_Core
  imports Source_Coordinates
begin

section \<open>Minimum-viable wellformed-run witness data (carrier-independent)\<close>

text \<open>
  Carrier-independent core of the minimum-viable wellformed-run positive
  witness.

  This theory holds the witness data shared by the family's constructed model
  (@{text Layer01_Witnesses_Model}) and interpretation
  (@{text Layer01_Witnesses_Inst}): the witness base state @{text b0_w}
  and source history @{text H_w}, the source-coordinate ordering facts, the
  @{const Src} / @{const latest_src_event} computation lemmas on the witness
  data, and the source-history wellformedness @{text wf_h_w}. None of this
  mentions a run or chunk carrier, so the theory imports only
  @{theory DBLog_Virtual_Cuts.Source_Coordinates} (home of the witness
  coordinates @{const c1_w} / @{const c2_w} and their order lemmas).
\<close>

subsection \<open>Witness base state and source history\<close>

definition b0_w :: "nat \<rightharpoonup> nat" where
  "b0_w = (\<lambda>k. if k = 7 then Some 100 else None)"

definition H_w :: "(nat, nat) src_history" where
  "H_w = [(c1_w, Insert 0 42), (c2_w, Delete 1)]"

subsection \<open>Helper computation lemmas for the WF discharge\<close>

text \<open>
  Auxiliary facts about source-coordinate ordering and
  @{const Src} / @{const latest_src_event} on the witness data, used by the
  source-history wellformedness proof below and by the wellformed-run
  discharge over the constructed model in @{text Layer01_Witnesses_Inst}.
\<close>

lemma src_le_c0_c2_w: "src_le c0 c2_w"
  using c0_least by simp

lemma src_le_c1_w_c2_w: "src_le c1_w c2_w"
  using c1_w_lt_c2_w by (simp add: src_lt_def)

lemma not_src_le_c1_w_c0: "\<not> src_le c1_w c0"
  using c0_le_c1_w c0_neq_c1_w src_le_antisym by blast

lemma not_src_le_c2_w_c0: "\<not> src_le c2_w c0"
  using src_le_c0_c2_w c0_neq_c2_w src_le_antisym by blast

lemma not_src_lt_c2_w_c1_w: "\<not> src_lt c2_w c1_w"
proof
  assume H: "src_lt c2_w c1_w"
  hence "src_le c2_w c1_w" "c2_w \<noteq> c1_w" by (simp_all add: src_lt_def)
  with src_le_c1_w_c2_w have "c1_w = c2_w"
    using src_le_antisym by blast
  with \<open>c2_w \<noteq> c1_w\<close> show False by simp
qed

lemma not_src_lt_c2_w_c2_w: "\<not> src_lt c2_w c2_w"
  by (simp add: src_lt_def)

lemma length_H_w: "length H_w = 2"
  by (simp add: H_w_def)

lemma H_w_nth_0: "H_w ! 0 = (c1_w, Insert 0 42)"
  by (simp add: H_w_def)

lemma H_w_nth_1: "H_w ! 1 = (c2_w, Delete (1::nat))"
  by (simp add: H_w_def)

lemma set_H_w:
  "set H_w = {(c1_w, Insert 0 42), (c2_w, Delete (1::nat))}"
  by (simp add: H_w_def)

lemma latest_src_event_H_w_c0_0:
  "latest_src_event H_w c0 (0::nat) = None"
  unfolding latest_src_event_def
  using length_H_w H_w_nth_0 H_w_nth_1
        not_src_le_c1_w_c0 not_src_le_c2_w_c0
  by (simp add: numeral_2_eq_2)

lemma latest_src_event_H_w_c2_w_1:
  "latest_src_event H_w c2_w (1::nat) = Some 1"
  unfolding latest_src_event_def
  using length_H_w H_w_nth_0 H_w_nth_1
        src_le_c1_w_c2_w src_le_refl[where c=c2_w]
  by (simp add: numeral_2_eq_2)

lemma Src_b0_w_H_w_c0_0: "Src b0_w H_w c0 (0::nat) = None"
  unfolding Src_def using latest_src_event_H_w_c0_0
  by (simp add: b0_w_def)

lemma Src_b0_w_H_w_c2_w_1: "Src b0_w H_w c2_w (1::nat) = None"
  unfolding Src_def using latest_src_event_H_w_c2_w_1 H_w_nth_1
  by simp

subsection \<open>Wellformedness of the witness source history\<close>

lemma wf_h_w: "wellformed_src_history H_w"
  unfolding wellformed_src_history_def
  using length_H_w H_w_nth_0 H_w_nth_1
        src_le_c1_w_c2_w c0_neq_c1_w c0_neq_c2_w
        c1_w_lt_c2_w not_src_lt_c2_w_c1_w
  by (auto simp: source_pos_order_def numeral_2_eq_2
                 less_Suc_eq nth_Cons')

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witnesses_Inst.thy <==
(*  Title:   Layer01_Witnesses_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witnesses_Inst
  imports Layer01_Witnesses_Model DBLog_Run_Substrate_Layer2
begin

section \<open>Constructed interpretation for the minimum-viable wellformed-run
  witness\<close>

text \<open>
  Constructs an explicit model of the minimum-viable wellformed-run positive
  witness and interprets the Layer 1 locale @{locale dblog_run_substrate} at
  it, establishing the witness facts with no axioms. The model is that of
  @{text Layer01_Witnesses_Model}
  (the @{typ unit} run carrier, the @{type wit_cchunk} two-element chunk type,
  and the definitional accessors).

  Structure:

    \<^item> \<^bold>\<open>Constructed interpretation.\<close> We instantiate
        @{locale dblog_run_substrate} at the model carrier
        (@{typ unit} run, @{type wit_cchunk} chunks, the @{text "wit_c\<dots>"}
        accessors). @{locale dblog_run_substrate} assumes only the two
        @{text chunks_list} obligations, which hold definitionally for the
        model enumeration @{term "[WCh1, WCh2]"}, so the interpretation
        discharges them with @{method simp} --- no axiom.

    \<^item> \<^bold>\<open>Accessor-value lemmas.\<close> The @{text "wm_\<dots>"} lemmas read off the
        model's definitional accessor values pointwise --- the conjuncts of
        @{thm [source] wit_model_accessor_values} --- in exactly the
        shape used as rewrite facts by the determinate clean-prefix
        computation and the seven-clause wellformedness discharge below.
        The carrier-independent witness data they refer to (@{const b0_w},
        @{const H_w}, the @{const Src} / @{const latest_src_event}
        computation lemmas, @{thm [source] wf_h_w}) lives in
        @{text Layer01_Witnesses_Core}.

  The constructed witness needs the key/value carrier fixed to concrete
  @{typ nat} (the witness keys and values are literal naturals); a lemma inside
  the locale context cannot do this, because the locale type parameter
  @{typ "'k"} is rigid there. The constructed wellformed-run fact
  @{text wit_model_wellformed} and the constructed positive witness
  @{text wellformed_run_positive_witness_constructed} therefore live in
  the global context over the interpretation, neither resting on any run/chunk
  axiom.

  The witness source coordinates @{const c1_w} / @{const c2_w} are
  @{const coord_of_nat} definitions from
  @{text Source_Coordinates}
  (@{text "c1_w = coord_of_nat 6"}, @{text "c2_w = coord_of_nat 7"}); the
  strict chain @{thm [source] c0_lt_c1_w} / @{thm [source] c1_w_lt_c2_w} and
  its basic consequences are proved there by @{method simp} from @{typ nat}
  arithmetic, and further derived ordering facts on the witness data
  (e.g. @{thm [source] not_src_lt_c2_w_c1_w}) live in
  @{text Layer01_Witnesses_Core}.
\<close>

subsection \<open>Constructed interpretation at the witness model\<close>

text \<open>
  Instantiate @{locale dblog_run_substrate} at the model carrier: the
  @{typ unit} run, the @{type wit_cchunk} chunks, and the definitional
  @{text "wit_c\<dots>"} accessors of
  @{text Layer01_Witnesses_Model}. The two
  @{text chunks_list} obligations reduce to
  @{term "set [WCh1, WCh2] = {WCh1, WCh2}"} and @{term "distinct [WCh1, WCh2]"},
  discharged by @{method simp} --- no axiom.
\<close>

global_interpretation wit_model: dblog_run_substrate
  wit_cscope
  wit_cfrontier
  wit_cchunks
  wit_csrc_history_of
  wit_cchunk_read_result
  wit_ccdc_events_of
  wit_cchunks_list
  wit_cchunk_domain
  wit_cresponsible_chunk
  wit_cchunk_lower_watermark
  wit_cchunk_upper_watermark
  wit_cchunk_read_coordinate
  by unfold_locales (simp_all add: wit_cchunks_def wit_cchunks_list_def)


subsection \<open>Model accessor-value lemmas\<close>

text \<open>
  Each @{text "wm_\<dots>"} lemma reads off one model accessor value from its
  definitional equation. Together they are the
  conjuncts of @{thm [source] wit_model_accessor_values}, used as the
  rewrite facts that drive the proofs below.
\<close>

lemma wm_distinct: "WCh1 \<noteq> WCh2" by simp
lemma wm_scope: "wit_cscope () = {0, 1}" by (simp add: wit_cscope_def)
lemma wm_frontier: "wit_cfrontier () = c2_w" by (simp add: wit_cfrontier_def)
lemma wm_chunks: "wit_cchunks () = {WCh1, WCh2}" by (simp add: wit_cchunks_def)
lemma wm_dom_1: "wit_cchunk_domain () WCh1 = {0}"
  by (simp add: wit_cchunk_domain_def)
lemma wm_dom_2: "wit_cchunk_domain () WCh2 = {1}"
  by (simp add: wit_cchunk_domain_def)
lemma wm_resp_0: "wit_cresponsible_chunk () 0 = Some WCh1"
  by (simp add: wit_cresponsible_chunk_def)
lemma wm_resp_1: "wit_cresponsible_chunk () 1 = Some WCh2"
  by (simp add: wit_cresponsible_chunk_def)
lemma wm_resp_else:
  "k \<noteq> 0 \<Longrightarrow> k \<noteq> 1 \<Longrightarrow> wit_cresponsible_chunk () k = None"
  by (simp add: wit_cresponsible_chunk_def)
lemma wm_rcoord_1: "wit_cchunk_read_coordinate () WCh1 = c0"
  by (simp add: wit_cchunk_read_coordinate_def)
lemma wm_rcoord_2: "wit_cchunk_read_coordinate () WCh2 = c2_w"
  by (simp add: wit_cchunk_read_coordinate_def)
lemma wm_lwm_1: "wit_cchunk_lower_watermark () WCh1 = c0"
  by (simp add: wit_cchunk_lower_watermark_def)
lemma wm_uwm_1: "wit_cchunk_upper_watermark () WCh1 = c0"
  by (simp add: wit_cchunk_upper_watermark_def)
lemma wm_lwm_2: "wit_cchunk_lower_watermark () WCh2 = c2_w"
  by (simp add: wit_cchunk_lower_watermark_def)
lemma wm_uwm_2: "wit_cchunk_upper_watermark () WCh2 = c2_w"
  by (simp add: wit_cchunk_upper_watermark_def)
lemma wm_src_history: "wit_csrc_history_of () = H_w"
  by (simp add: wit_csrc_history_of_def)
lemma wm_crr_1_0: "wit_cchunk_read_result () WCh1 0 = Some None"
  by (simp add: wit_cchunk_read_result_def)
lemma wm_crr_2_1: "wit_cchunk_read_result () WCh2 1 = Some None"
  by (simp add: wit_cchunk_read_result_def)
lemma wm_cdc:
  "wit_ccdc_events_of () = [(c1_w, Insert 0 42), (c2_w, Delete 1)]"
  by (simp add: wit_ccdc_events_of_def H_w_def)
lemma wm_chunks_list: "wit_cchunks_list () = [WCh1, WCh2]"
  by (simp add: wit_cchunks_list_def)

lemma wm_chunks_eq:
  "(ch \<in> wit_cchunks ()) \<longleftrightarrow> (ch = WCh1 \<or> ch = WCh2)"
  using wm_chunks by simp


subsection \<open>Determinate clean prefix and Apply over the model\<close>

text \<open>The determinate clean prefix of the witness run, computed over the
  model carrier as an explicit four-event list.\<close>

lemma wm_clean_prefix:
  "wit_model.clean_prefix_of ()
     = [ Refresh (0::nat) (None::nat option) c0,
         Cdc c1_w (Insert 0 42),
         Cdc c2_w (Delete 1),
         Refresh 1 None c2_w ]"
proof -
  have d0: "sorted_list_of_set {0::nat} = [0]" by simp
  have d1: "sorted_list_of_set {Suc 0} = [Suc 0]" by simp
  have le12: "src_le c1_w c2_w"
    using c1_w_lt_c2_w by (simp add: src_lt_def)
  have le02: "src_le c0 c2_w"
    using c0_le_c1_w le12 src_le_trans by blast
  have n10: "\<not> src_le c1_w c0"
    using c0_le_c1_w c0_neq_c1_w src_le_antisym by blast
  have n20: "\<not> src_le c2_w c0"
    using le02 c0_neq_c2_w src_le_antisym by blast
  have n21: "\<not> src_le c2_w c1_w"
    using le12 c1_w_neq_c2_w src_le_antisym by blast
  show ?thesis
    unfolding wit_model.clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: wm_chunks_list wm_dom_1 wm_dom_2
                  wm_rcoord_1 wm_rcoord_2
                  wm_crr_1_0 wm_crr_2_1[unfolded One_nat_def]
                  wm_cdc wm_scope wm_frontier d0 d1 One_nat_def
                  List.map_filter_simps sort_key_def
                  c0_le_c1_w[unfolded src_le_eq_less_eq]
                  le02[unfolded src_le_eq_less_eq]
                  le12[unfolded src_le_eq_less_eq]
                  n10[unfolded src_le_eq_less_eq]
                  n20[unfolded src_le_eq_less_eq]
                  n21[unfolded src_le_eq_less_eq])
qed

text \<open>Replaying the witness clean prefix: @{const Apply} yields the map
  sending key \<open>0\<close> to \<open>42\<close> and every other key to @{const None}.\<close>

lemma wm_apply:
  "Apply (wit_model.clean_prefix_of ())
     = (\<lambda>k. if k = (0::nat) then Some (42::nat) else None)"
proof -
  have "Apply (wit_model.clean_prefix_of ())
          = foldl apply_step (\<lambda>_. None)
              [ Refresh (0::nat) (None::nat option) c0,
                Cdc c1_w (Insert 0 42),
                Cdc c2_w (Delete 1),
                Refresh 1 None c2_w ]"
    unfolding Apply_def wm_clean_prefix by (rule refl)
  also have "\<dots> = (\<lambda>k. if k = (0::nat) then Some (42::nat) else None)"
    by (auto simp: fun_eq_iff fun_upd_def)
  finally show ?thesis .
qed


subsection \<open>Constructed wellformed-run fact\<close>

text \<open>
  The minimum-viable witness is wellformed, proved over the constructed carrier
  with no run/chunk axiom: a clause-by-clause discharge of the seven-clause
  @{text wellformed_dblog_run} definition, driven by the @{text "wm_\<dots>"}
  accessor-value lemmas together with the
  @{text Layer01_Witnesses_Core} facts about
  @{const b0_w} / @{const H_w}.
\<close>

theorem wit_model_wellformed:
  "wit_model.wellformed_dblog_run b0_w () H_w"
  unfolding wit_model.wellformed_dblog_run_def
proof (intro conjI)
  \<comment> \<open>WF0 part 1: source-history binding.\<close>
  show "wit_csrc_history_of () = H_w" by (rule wm_src_history)
next
  \<comment> \<open>WF0 part 2: source-history wellformedness.\<close>
  show "wellformed_src_history H_w" by (rule wf_h_w)
next
  \<comment> \<open>WF1 (a): unique responsible chunk per in-scope key.\<close>
  show "\<forall>k\<in>wit_cscope (). \<exists>!ch. ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
  proof
    fix k :: nat
    assume "k \<in> wit_cscope ()"
    hence k_cases: "k = 0 \<or> k = 1" using wm_scope by simp
    show "\<exists>!ch. ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
    proof (cases "k = 0")
      case True
      have "WCh1 \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () WCh1"
        using wm_chunks wm_dom_1 True by simp
      moreover have "\<And>ch. ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch \<Longrightarrow> ch = WCh1"
        using wm_chunks_eq wm_dom_1 wm_dom_2 True by auto
      ultimately show ?thesis by blast
    next
      case False
      hence k1: "k = 1" using k_cases by simp
      have "WCh2 \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () WCh2"
        using wm_chunks wm_dom_2 k1 by simp
      moreover have "\<And>ch. ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch \<Longrightarrow> ch = WCh2"
        using wm_chunks_eq wm_dom_1 wm_dom_2 k1 by auto
      ultimately show ?thesis by blast
    qed
  qed
next
  \<comment> \<open>WF1 (b): chunk domains pairwise disjoint.\<close>
  show "\<forall>ch1\<in>wit_cchunks (). \<forall>ch2\<in>wit_cchunks ().
          ch1 \<noteq> ch2 \<longrightarrow> wit_cchunk_domain () ch1 \<inter> wit_cchunk_domain () ch2 = {}"
    using wm_chunks_eq wm_dom_1 wm_dom_2 by auto
next
  \<comment> \<open>WF1 (c): canonical chunk-ownership domain equals scope.\<close>
  show "wit_model.canonical_chunk_ownership_domain () = wit_cscope ()"
    unfolding wit_model.canonical_chunk_ownership_domain_def
    using wm_chunks wm_dom_1 wm_dom_2 wm_scope by auto
next
  \<comment> \<open>WF1 (d): @{text responsible_chunk} @{text \<open>\<longleftrightarrow>\<close>} ownership predicate (in scope).\<close>
  show "\<forall>k\<in>wit_cscope (). \<forall>ch.
          wit_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: wit_cchunk
    assume "k \<in> wit_cscope ()"
    hence k_cases: "k = 0 \<or> k = 1" using wm_scope by simp
    show "wit_cresponsible_chunk () k = Some ch
            \<longleftrightarrow> ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
    proof (cases "k = 0")
      case True
      then have rc: "wit_cresponsible_chunk () k = Some WCh1"
        using wm_resp_0 by simp
      show ?thesis
      proof
        assume "wit_cresponsible_chunk () k = Some ch"
        with rc have "ch = WCh1" by simp
        thus "ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
          using wm_chunks wm_dom_1 True by simp
      next
        assume A: "ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
        have "ch = WCh1"
          using A wm_chunks_eq wm_dom_1 wm_dom_2 True by auto
        with rc show "wit_cresponsible_chunk () k = Some ch" by simp
      qed
    next
      case False
      hence k1: "k = 1" using k_cases by simp
      then have rc: "wit_cresponsible_chunk () k = Some WCh2"
        using wm_resp_1 by simp
      show ?thesis
      proof
        assume "wit_cresponsible_chunk () k = Some ch"
        with rc have "ch = WCh2" by simp
        thus "ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
          using wm_chunks wm_dom_2 k1 by simp
      next
        assume A: "ch \<in> wit_cchunks () \<and> k \<in> wit_cchunk_domain () ch"
        have "ch = WCh2"
          using A wm_chunks_eq wm_dom_1 wm_dom_2 k1 by auto
        with rc show "wit_cresponsible_chunk () k = Some ch" by simp
      qed
    qed
  qed
next
  \<comment> \<open>WF1 (e): out-of-scope keys have no responsible chunk.\<close>
  show "\<forall>k. k \<notin> wit_cscope () \<longrightarrow> wit_cresponsible_chunk () k = None"
    using wm_scope wm_resp_else by auto
next
  \<comment> \<open>WF1 (f) part 1: scope is finite.\<close>
  show "finite (wit_cscope ())" using wm_scope by simp
next
  \<comment> \<open>WF1 (f) part 2: chunk domains are finite.\<close>
  show "\<forall>ch\<in>wit_cchunks (). finite (wit_cchunk_domain () ch)"
    using wm_chunks_eq wm_dom_1 wm_dom_2 by auto
next
  \<comment> \<open>WF1 (g): every chunk has a non-empty domain.\<close>
  show "\<forall>ch\<in>wit_cchunks (). wit_cchunk_domain () ch \<noteq> {}"
    using wm_chunks_eq wm_dom_1 wm_dom_2 by auto
next
  \<comment> \<open>WF2 coverage: observed CDC reaches every in-scope key.\<close>
  show "\<forall>k\<in>wit_cscope (). wit_model.covers_ordinary_cdc () k (wit_cfrontier ())"
  proof
    fix k :: nat assume "k \<in> wit_cscope ()"
    hence k_cases: "k = 0 \<or> k = 1" using wm_scope by simp
    show "wit_model.covers_ordinary_cdc () k (wit_cfrontier ())"
    proof (cases "k = 0")
      case True
      show ?thesis
        unfolding wit_model.covers_ordinary_cdc_def
      proof (intro exI[where x = WCh1] conjI allI impI)
        show "wit_cresponsible_chunk () k = Some WCh1"
          using wm_resp_0 True by simp
      next
        fix i assume i_lt: "i < length (wit_csrc_history_of ())"
           and chunk_lt: "src_lt (wit_cchunk_read_coordinate () WCh1)
                                  (hist_coord (wit_csrc_history_of () ! i))"
           and to_f: "src_le (hist_coord (wit_csrc_history_of () ! i))
                              (wit_cfrontier ())"
           and key_eq: "key_of (hist_event (wit_csrc_history_of () ! i)) = k"
        show "wit_csrc_history_of () ! i \<in> set (wit_ccdc_events_of ())"
          using i_lt chunk_lt to_f key_eq True
                wm_src_history wm_cdc length_H_w
                H_w_nth_0 H_w_nth_1
          by (cases "i = 0"; cases "i = 1"; auto simp: numeral_2_eq_2 set_H_w)
      qed
    next
      case False
      hence k1: "k = 1" using k_cases by simp
      show ?thesis
        unfolding wit_model.covers_ordinary_cdc_def
      proof (intro exI[where x = WCh2] conjI allI impI)
        show "wit_cresponsible_chunk () k = Some WCh2"
          using wm_resp_1 k1 by simp
      next
        fix i assume i_lt: "i < length (wit_csrc_history_of ())"
           and chunk_lt: "src_lt (wit_cchunk_read_coordinate () WCh2)
                                  (hist_coord (wit_csrc_history_of () ! i))"
           and to_f: "src_le (hist_coord (wit_csrc_history_of () ! i))
                              (wit_cfrontier ())"
           and key_eq: "key_of (hist_event (wit_csrc_history_of () ! i)) = k"
        have False
          using i_lt chunk_lt
                wm_src_history wm_rcoord_2 length_H_w
                H_w_nth_0 H_w_nth_1
                not_src_lt_c2_w_c1_w not_src_lt_c2_w_c2_w
          by (cases "i = 0"; cases "i = 1"; auto simp: numeral_2_eq_2)
        thus "wit_csrc_history_of () ! i \<in> set (wit_ccdc_events_of ())" ..
      qed
    qed
  qed
next
  \<comment> \<open>WF2 faithfulness.\<close>
  show "\<forall>p\<in>set (wit_ccdc_events_of ()).
          key_of (hist_event p) \<in> wit_cscope ()
          \<and> src_le (hist_coord p) (wit_cfrontier ())
          \<longrightarrow> p \<in> set (wit_csrc_history_of ())"
    using wm_cdc wm_src_history set_H_w by auto
next
  \<comment> \<open>WF2 order-preserving sublist.\<close>
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> wit_cscope ()
                                   \<and> src_le (hist_coord p) (wit_cfrontier ()));
                 cdc_in_slice  = filter in_slice (wit_ccdc_events_of ());
                 hist_in_slice = filter in_slice (wit_csrc_history_of ())
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x="\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    have eq: "wit_ccdc_events_of () = wit_csrc_history_of ()"
      using wm_cdc wm_src_history H_w_def by simp
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> wit_cscope ()
                                \<and> src_le (hist_coord p) (wit_cfrontier ()));
              cdc_in_slice  = filter in_slice (wit_ccdc_events_of ());
              hist_in_slice = filter in_slice (wit_csrc_history_of ())
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      using eq by (simp add: Let_def)
  qed
next
  \<comment> \<open>WF2 post-read same-key/same-coordinate multiplicity.\<close>
  show "\<forall>k\<in>wit_cscope (). \<forall>ch c.
          wit_cresponsible_chunk () k = Some ch
          \<and> src_lt (wit_cchunk_read_coordinate () ch) c
          \<and> src_le c (wit_cfrontier ())
          \<longrightarrow>
            mset (source_key_coord_slice k c (wit_ccdc_events_of ()))
            = mset (source_key_coord_slice k c (wit_csrc_history_of ()))"
  proof (intro ballI allI impI)
    fix k :: nat and ch :: wit_cchunk and c :: src_coord
    have eq: "wit_ccdc_events_of () = wit_csrc_history_of ()"
      using wm_cdc wm_src_history H_w_def by simp
    show "mset (source_key_coord_slice k c (wit_ccdc_events_of ()))
          = mset (source_key_coord_slice k c (wit_csrc_history_of ()))"
      using eq by simp
  qed
next
  \<comment> \<open>WF4: chunk-read evidence.\<close>
  show "\<forall>ch\<in>wit_cchunks ().
          src_le (wit_cchunk_lower_watermark () ch) (wit_cchunk_read_coordinate () ch)
        \<and> src_le (wit_cchunk_read_coordinate () ch) (wit_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>wit_cchunk_domain () ch. \<exists>m. wit_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>wit_cchunk_domain () ch. \<forall>m.
             wit_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (wit_cchunk_read_coordinate () ch)
                    \<in> set (wit_model.clean_prefix_of ()))"
  proof
    fix ch :: wit_cchunk
    assume ch_in: "ch \<in> wit_cchunks ()"
    hence ch_cases: "ch = WCh1 \<or> ch = WCh2"
      using wm_chunks_eq by simp
    show "src_le (wit_cchunk_lower_watermark () ch) (wit_cchunk_read_coordinate () ch)
        \<and> src_le (wit_cchunk_read_coordinate () ch) (wit_cchunk_upper_watermark () ch)
        \<and> (\<forall>k\<in>wit_cchunk_domain () ch. \<exists>m. wit_cchunk_read_result () ch k = Some m)
        \<and> (\<forall>k\<in>wit_cchunk_domain () ch. \<forall>m.
             wit_cchunk_read_result () ch k = Some m
               \<longleftrightarrow> Refresh k m (wit_cchunk_read_coordinate () ch)
                    \<in> set (wit_model.clean_prefix_of ()))"
    proof (cases "ch = WCh1")
      case True
      show ?thesis
        using True wm_lwm_1 wm_uwm_1 wm_rcoord_1 src_le_refl
              wm_dom_1 wm_crr_1_0 wm_clean_prefix
        by auto
    next
      case False
      hence "ch = WCh2" using ch_cases by simp
      show ?thesis
        using \<open>ch = WCh2\<close> wm_lwm_2 wm_uwm_2 wm_rcoord_2 src_le_refl
              wm_dom_2 wm_crr_2_1 wm_clean_prefix
              c0_neq_c2_w c1_w_neq_c2_w
        by auto
    qed
  qed
next
  \<comment> \<open>WF5: chunk-read coordinate at-or-before frontier.\<close>
  show "\<forall>ch\<in>wit_cchunks ().
          src_le (wit_cchunk_read_coordinate () ch) (wit_cfrontier ())"
    using wm_chunks_eq wm_rcoord_1 wm_rcoord_2 wm_frontier
          src_le_c0_c2_w src_le_refl
    by auto
next
  \<comment> \<open>WF6 main: refresh correctness against Src.\<close>
  show "\<forall>ch\<in>wit_cchunks (). \<forall>k\<in>wit_cchunk_domain () ch. \<forall>m.
          wit_cchunk_read_result () ch k = Some m
            \<longrightarrow> m = Src b0_w H_w (wit_cchunk_read_coordinate () ch) k"
  proof
    fix ch :: wit_cchunk assume ch_in: "ch \<in> wit_cchunks ()"
    hence ch_cases: "ch = WCh1 \<or> ch = WCh2"
      using wm_chunks_eq by simp
    show "\<forall>k\<in>wit_cchunk_domain () ch. \<forall>m.
            wit_cchunk_read_result () ch k = Some m
              \<longrightarrow> m = Src b0_w H_w (wit_cchunk_read_coordinate () ch) k"
    proof (cases "ch = WCh1")
      case True
      show ?thesis
        using True wm_dom_1 wm_crr_1_0
              wm_rcoord_1 Src_b0_w_H_w_c0_0
        by auto
    next
      case False
      hence "ch = WCh2" using ch_cases by simp
      show ?thesis
        using \<open>ch = WCh2\<close> wm_dom_2 wm_crr_2_1
              wm_rcoord_2 Src_b0_w_H_w_c2_w_1
        by auto
    qed
  qed
next
  \<comment> \<open>WF6 row-absence.\<close>
  show "\<forall>ch\<in>wit_cchunks (). \<forall>k\<in>wit_cchunk_domain () ch.
          wit_cchunk_read_result () ch k = Some None
            \<longrightarrow> wit_model.row_absence_meaningful b0_w H_w () ch k"
  proof (intro ballI impI)
    fix ch :: wit_cchunk and k :: nat
    assume ch_in: "ch \<in> wit_cchunks ()"
       and k_in: "k \<in> wit_cchunk_domain () ch"
       and crr: "wit_cchunk_read_result () ch k = Some None"
    from ch_in wm_chunks_eq
      have ch_cases: "ch = WCh1 \<or> ch = WCh2" by simp
    show "wit_model.row_absence_meaningful b0_w H_w () ch k"
    proof (cases "ch = WCh1")
      case True
      with k_in wm_dom_1 have k0: "k = 0" by simp
      show ?thesis
        unfolding wit_model.row_absence_meaningful_def
        using True k0 wm_dom_1 wm_rcoord_1 Src_b0_w_H_w_c0_0
        by simp
    next
      case False
      with ch_cases have ch_2: "ch = WCh2" by simp
      with k_in wm_dom_2 have k1: "k = 1" by simp
      show ?thesis
        unfolding wit_model.row_absence_meaningful_def
        using ch_2 k1 wm_dom_2 wm_rcoord_2 Src_b0_w_H_w_c2_w_1
        by simp
    qed
  qed
next
  \<comment> \<open>WF7 forward (clean-prefix CDC coherence).\<close>
  show "\<forall>p \<in> set (wit_ccdc_events_of ()).
          key_of (hist_event p) \<in> wit_cscope ()
          \<and> src_le (hist_coord p) (wit_cfrontier ())
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (wit_model.clean_prefix_of ())"
  proof (intro ballI impI)
    fix p :: "src_coord \<times> (nat, nat) source_event"
    assume p_in: "p \<in> set (wit_ccdc_events_of ())"
    hence p_cases: "p = (c1_w, Insert 0 42) \<or> p = (c2_w, Delete 1)"
      using wm_cdc by simp
    show "Cdc (hist_coord p) (hist_event p)
            \<in> set (wit_model.clean_prefix_of ())"
      using p_cases wm_clean_prefix by fastforce
  qed
next
  \<comment> \<open>WF7 reverse (clean-prefix CDC coherence).\<close>
  show "\<forall>e c. Cdc c e \<in> set (wit_model.clean_prefix_of ())
                 \<and> key_of e \<in> wit_cscope ()
                 \<and> src_le c (wit_cfrontier ())
                 \<longrightarrow> (c, e) \<in> set (wit_ccdc_events_of ())"
  proof (intro allI impI)
    fix e :: "(nat, nat) source_event" and c :: src_coord
    assume "Cdc c e \<in> set (wit_model.clean_prefix_of ())
              \<and> key_of e \<in> wit_cscope ()
              \<and> src_le c (wit_cfrontier ())"
    hence cdc_in: "Cdc c e \<in> set (wit_model.clean_prefix_of ())" by simp
    have list_eq: "Cdc c e \<in> set [Refresh (0::nat) (None::nat option) c0,
                                    Cdc c1_w (Insert 0 42),
                                    Cdc c2_w (Delete 1),
                                    Refresh 1 None c2_w]"
      using cdc_in wm_clean_prefix by simp
    hence "(c = c1_w \<and> e = Insert 0 42)
            \<or> (c = c2_w \<and> e = Delete 1)"
      by auto
    thus "(c, e) \<in> set (wit_ccdc_events_of ())"
      using wm_cdc by auto
  qed
qed


subsection \<open>Constructed positive witness\<close>

text \<open>
  The Layer 1 wellformed-run non-vacuity statement, established over the
  constructed model with no run/chunk axiom: a wellformed run exists, and the
  eight side conjuncts pin down why the witness is minimum-viable rather than
  degenerate --- non-empty base state and scope, at least two chunks, a chunk
  read at the base coordinate, a CDC event strictly past some chunk's read
  coordinate, a delete or an absence @{const Refresh}, and a replay that is
  non-empty and differs from the base state on the scope.
\<close>

theorem wellformed_run_positive_witness_constructed:
  "\<exists> (b0 :: nat \<rightharpoonup> nat) (R :: unit) (H :: (nat, nat) src_history).
        wit_model.wellformed_dblog_run b0 R H
      \<and> b0 \<noteq> Map.empty
      \<and> wit_cscope R \<noteq> {}
      \<and> 2 \<le> card (wit_cchunks R)
      \<and> (\<exists> ch \<in> wit_cchunks R. wit_cchunk_read_coordinate R ch = c0)
      \<and> (\<exists> ch \<in> wit_cchunks R. \<exists> c e.
              Cdc c e \<in> set (wit_model.clean_prefix_of R)
            \<and> src_lt (wit_cchunk_read_coordinate R ch) c)
      \<and> ( (\<exists> c k. Cdc c (Delete k) \<in> set (wit_model.clean_prefix_of R))
        \<or> (\<exists> k c. Refresh k None c \<in> set (wit_model.clean_prefix_of R)) )
      \<and> restrict (Apply (wit_model.clean_prefix_of R)) (wit_cscope R)
          \<noteq> Map.empty
      \<and> restrict (Apply (wit_model.clean_prefix_of R)) (wit_cscope R)
          \<noteq> restrict b0 (wit_cscope R)"
proof (intro exI[where x = b0_w] exI[where x = "()"] exI[where x = H_w] conjI)
  show "wit_model.wellformed_dblog_run b0_w () H_w"
    by (rule wit_model_wellformed)
next
  show "b0_w \<noteq> Map.empty"
  proof -
    have "b0_w 7 \<noteq> Map.empty 7" by (simp add: b0_w_def)
    thus ?thesis by metis
  qed
next
  show "wit_cscope () \<noteq> {}" using wm_scope by simp
next
  show "2 \<le> card (wit_cchunks ())" using wm_chunks wm_distinct by simp
next
  show "\<exists> ch \<in> wit_cchunks (). wit_cchunk_read_coordinate () ch = c0"
    using wm_chunks wm_rcoord_1 by blast
next
  show "\<exists> ch \<in> wit_cchunks (). \<exists> c e.
          Cdc c e \<in> set (wit_model.clean_prefix_of ())
        \<and> src_lt (wit_cchunk_read_coordinate () ch) c"
    using wm_clean_prefix wm_rcoord_1 c0_lt_c1_w wm_chunks by fastforce
next
  show "(\<exists> c k. Cdc c (Delete k) \<in> set (wit_model.clean_prefix_of ()))
          \<or> (\<exists> k c. Refresh k None c \<in> set (wit_model.clean_prefix_of ()))"
    using wm_clean_prefix by fastforce
next
  show "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ())
          \<noteq> Map.empty"
  proof
    assume H: "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ())
                = Map.empty"
    hence "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ()) 0
             = Map.empty 0" by simp
    hence "(if (0::nat) \<in> wit_cscope ()
              then Apply (wit_model.clean_prefix_of ()) 0 else None) = None"
      unfolding restrict_def by simp
    moreover have "(0::nat) \<in> wit_cscope ()" using wm_scope by simp
    ultimately have "Apply (wit_model.clean_prefix_of ()) 0 = None" by simp
    thus False using wm_apply by simp
  qed
next
  show "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ())
          \<noteq> restrict b0_w (wit_cscope ())"
  proof
    assume H: "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ())
                = restrict b0_w (wit_cscope ())"
    hence "restrict (Apply (wit_model.clean_prefix_of ())) (wit_cscope ()) 0
             = restrict b0_w (wit_cscope ()) 0" by simp
    moreover have "(0::nat) \<in> wit_cscope ()" using wm_scope by simp
    ultimately have "Apply (wit_model.clean_prefix_of ()) 0 = b0_w 0"
      unfolding restrict_def by simp
    thus False using wm_apply unfolding b0_w_def by simp
  qed
qed

text \<open>
  A model exists for the @{locale dblog_run_substrate} interface that realizes
  the minimum-viable wellformed-run witness, so the Layer 1 positive-witness
  result holds by construction --- consistency-by-construction, resting on no
  axiom.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer01_Witnesses_Model.thy <==
(*  Title:   Layer01_Witnesses_Model.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer01_Witnesses_Model
  imports Layer01_Witnesses_Core
begin

section \<open>Constructed model for the minimum-viable wellformed-run witness\<close>

text \<open>
  This theory exhibits the explicit model of the minimum-viable wellformed-run
  witness data: a one-point run carrier (@{typ unit}), a two-element chunk
  type, and concrete accessor functions giving the witness run scope
  @{term "{0::nat, 1}"}, frontier @{const c2_w}, and two chunks with singleton
  domains. @{text Layer01_Witnesses_Inst} interprets the run-substrate locale
  (@{text dblog_run_substrate}) at this model, so the witness facts --- the
  run-wellformedness fact and the Layer 1 positive-witness existential --- are
  established constructively, with no axioms.

  The carrier-independent witness data this model realizes (@{const b0_w},
  @{const H_w}, the @{const Src} / @{const latest_src_event} computation
  lemmas, @{thm [source] wf_h_w}) comes from the imported
  @{theory DBLog_Virtual_Cuts.Layer01_Witnesses_Core}.
\<close>

datatype wit_cchunk = WCh1 | WCh2

definition wit_cscope :: "unit \<Rightarrow> nat set" where
  "wit_cscope _ = {0, 1}"

definition wit_cfrontier :: "unit \<Rightarrow> frontier" where
  "wit_cfrontier _ = c2_w"

definition wit_cchunks :: "unit \<Rightarrow> wit_cchunk set" where
  "wit_cchunks _ = {WCh1, WCh2}"

definition wit_cchunks_list :: "unit \<Rightarrow> wit_cchunk list" where
  "wit_cchunks_list _ = [WCh1, WCh2]"

definition wit_cchunk_domain :: "unit \<Rightarrow> wit_cchunk \<Rightarrow> nat set" where
  "wit_cchunk_domain _ ch = (case ch of WCh1 \<Rightarrow> {0} | WCh2 \<Rightarrow> {1})"

definition wit_cresponsible_chunk :: "unit \<Rightarrow> nat \<Rightarrow> wit_cchunk option" where
  "wit_cresponsible_chunk _ k =
     (if k = 0 then Some WCh1 else if k = 1 then Some WCh2 else None)"

definition wit_cchunk_read_coordinate :: "unit \<Rightarrow> wit_cchunk \<Rightarrow> src_coord" where
  "wit_cchunk_read_coordinate _ ch = (case ch of WCh1 \<Rightarrow> c0 | WCh2 \<Rightarrow> c2_w)"

definition wit_cchunk_lower_watermark :: "unit \<Rightarrow> wit_cchunk \<Rightarrow> src_coord" where
  "wit_cchunk_lower_watermark _ ch = (case ch of WCh1 \<Rightarrow> c0 | WCh2 \<Rightarrow> c2_w)"

definition wit_cchunk_upper_watermark :: "unit \<Rightarrow> wit_cchunk \<Rightarrow> src_coord" where
  "wit_cchunk_upper_watermark _ ch = (case ch of WCh1 \<Rightarrow> c0 | WCh2 \<Rightarrow> c2_w)"

definition wit_csrc_history_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "wit_csrc_history_of _ = H_w"

definition wit_ccdc_events_of :: "unit \<Rightarrow> (nat, nat) src_history" where
  "wit_ccdc_events_of _ = H_w"

definition wit_cchunk_read_result :: "unit \<Rightarrow> wit_cchunk \<Rightarrow> nat \<Rightarrow> nat option option" where
  "wit_cchunk_read_result _ ch k =
     (if ch = WCh1 \<and> k = 0 then Some None
      else if ch = WCh2 \<and> k = 1 then Some None
      else None)"

theorem wit_model_accessor_values:
  "WCh1 \<noteq> WCh2
   \<and> wit_cscope () = {0, 1}
   \<and> wit_cfrontier () = c2_w
   \<and> wit_cchunks () = {WCh1, WCh2}
   \<and> wit_cchunk_domain () WCh1 = {0}
   \<and> wit_cchunk_domain () WCh2 = {1}
   \<and> wit_cresponsible_chunk () 0 = Some WCh1
   \<and> wit_cresponsible_chunk () 1 = Some WCh2
   \<and> (\<forall>k. k \<noteq> 0 \<longrightarrow> k \<noteq> 1 \<longrightarrow> wit_cresponsible_chunk () k = None)
   \<and> wit_cchunk_read_coordinate () WCh1 = c0
   \<and> wit_cchunk_read_coordinate () WCh2 = c2_w
   \<and> wit_cchunk_lower_watermark () WCh1 = c0
   \<and> wit_cchunk_upper_watermark () WCh1 = c0
   \<and> wit_cchunk_lower_watermark () WCh2 = c2_w
   \<and> wit_cchunk_upper_watermark () WCh2 = c2_w
   \<and> wit_csrc_history_of () = H_w
   \<and> wit_cchunk_read_result () WCh1 0 = Some None
   \<and> wit_cchunk_read_result () WCh2 1 = Some None
   \<and> wit_ccdc_events_of () = H_w
   \<and> wit_cchunks_list () = [WCh1, WCh2]
   \<and> set (wit_cchunks_list ()) = wit_cchunks ()
   \<and> distinct (wit_cchunks_list ())"
  by (auto simp: wit_cscope_def wit_cfrontier_def wit_cchunks_def
                 wit_cchunks_list_def wit_cchunk_domain_def
                 wit_cresponsible_chunk_def wit_cchunk_read_coordinate_def
                 wit_cchunk_lower_watermark_def wit_cchunk_upper_watermark_def
                 wit_csrc_history_of_def wit_ccdc_events_of_def
                 wit_cchunk_read_result_def)

text \<open>
  The conjunction above gathers the model's accessor values in one place ---
  the witness configuration is realized by an explicit construction.
  @{text Layer01_Witnesses_Inst} re-derives these values as per-accessor
  lemmas and builds the wellformedness and positive-witness theorems
  (@{text wit_model_wellformed},
  @{text wellformed_run_positive_witness_constructed}) on top of them.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer2_Fixtures_Core.thy <==
(*  Title:   Layer2_Fixtures_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer2_Fixtures_Core
  imports DBLog_Run_Core Source_Coordinates
begin

section \<open>Layer 2 canonical-clean-prefix and frontier fixtures\<close>

text \<open>
  Carrier-independent Layer 2 fixtures: the canonical-clean-prefix structural
  fixtures and the frontier off-by-one subcases. They range only over the pure
  @{const canonical_clean_prefix} / @{const cdc_event_replays} /
  @{const chunk_read_refreshes} constructions of
  @{theory DBLog_Virtual_Cuts.DBLog_Run_Core} and the source coordinates of
  @{theory DBLog_Virtual_Cuts.Source_Coordinates} --- no run/chunk carrier is
  involved, so these fixtures have no constructed
  @{text Layer2_Fixtures_Inst} counterpart.
\<close>

subsection \<open>Canonical-clean-prefix structural fixtures\<close>

definition l2_one_refresh_read :: "(nat, nat) chunk_read_record" where
  "l2_one_refresh_read =
     \<lparr> crr_domain = {1},
       crr_read_coord = c0,
       crr_observation =
         (\<lambda>k. if k = (1::nat) then Some (Some (5::nat)) else None) \<rparr>"

lemma l2_one_refreshes:
  "chunk_read_refreshes l2_one_refresh_read =
     [Refresh (1::nat) (Some (5::nat)) c0]"
  unfolding l2_one_refresh_read_def chunk_read_refreshes_def
            List.map_filter_def
  by simp

theorem fix_layer2_misordered_clean_prefix_rejected:
  "canonical_clean_prefix
     [l2_one_refresh_read]
     [(l2_cp_c1, Update (1::nat) (7::nat))]
     {1} l2_cp_c1
   \<noteq> [Cdc l2_cp_c1 (Update (1::nat) (7::nat)),
       Refresh (1::nat) (Some (5::nat)) c0]"
  using l2_cp_c0_lt_c1 l2_cp_not_le_c0
  unfolding canonical_clean_prefix_def cdc_event_replays_def
            List.map_filter_def
  by (simp add: l2_one_refreshes less_src_coord_def src_lt_def)

theorem fix_layer2_extra_refresh_in_scope_rejected:
  "canonical_clean_prefix [l2_one_refresh_read] [] {1} c0
   \<noteq> [Refresh (1::nat) (Some (5::nat)) c0,
       Refresh (1::nat) (Some (99::nat)) c0]"
  unfolding canonical_clean_prefix_def cdc_event_replays_def
            List.map_filter_def
  by (simp add: l2_one_refreshes)

theorem fix_layer2_future_cdc_in_clean_prefix_rejected:
  "Cdc l2_future_c1 (Update (1::nat) (7::nat))
     \<notin> set (canonical_clean_prefix []
          [(l2_future_c1, Update (1::nat) (7::nat))] {1} c0)"
  using l2_future_not_le_c0
  unfolding canonical_clean_prefix_def cdc_event_replays_def
            List.map_filter_def
  by simp

subsection \<open>Frontier off-by-one subcases\<close>

theorem fix_layer2_frontier_off_by_one_before_included:
  "Cdc l2_fo_before (Update (1::nat) (7::nat))
     \<in> set (cdc_event_replays {1} l2_fo_frontier
          [(l2_fo_before, Update (1::nat) (7::nat))])"
  using l2_fo_before_le_frontier
  unfolding cdc_event_replays_def List.map_filter_def
  by simp

theorem fix_layer2_frontier_off_by_one_equal_included:
  "Cdc l2_fo_frontier (Update (1::nat) (7::nat))
     \<in> set (cdc_event_replays {1} l2_fo_frontier
          [(l2_fo_frontier, Update (1::nat) (7::nat))])"
  unfolding cdc_event_replays_def List.map_filter_def
  by (simp add: less_eq_src_coord_def src_le_refl)

theorem fix_layer2_frontier_off_by_one_after_rejected:
  "Cdc l2_fo_after (Update (1::nat) (7::nat))
     \<notin> set (cdc_event_replays {1} l2_fo_frontier
          [(l2_fo_after, Update (1::nat) (7::nat))])"
  using l2_fo_after_not_le_frontier
  unfolding cdc_event_replays_def List.map_filter_def
  by simp

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer2_Fixtures_Inst.thy <==
(*  Title:   Layer2_Fixtures_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer2_Fixtures_Inst
  imports
    Virtual_Cut
    Layer01_Witnesses_Inst
    Layer01_Virtual_Cut_Example_Inst
    Layer01_Witness_Topics_Inst
    Layer01_Fixtures_Inst
begin

section \<open>Constructed Layer 2 fixtures\<close>

text \<open>
  Constructed Layer 2 fixtures: the run-dependent Layer 2 fixture facts,
  established over the constructed run models of the Layer 0/1 witness and
  fixture theories. Every object mentioned is explicitly constructed; the
  theory introduces no axioms.

  The Layer 2 fixture facts come in three kinds:

    \<^item> \<^bold>\<open>positive Layer 2 witness lifts\<close>: the minimum-viable witness, the
        worked example, and the Topic 1/2 witnesses, established over the
        constructed run interpretations
        @{text wit_model} / @{text ex_model} / @{text t1_model} / @{text t2_model}
        and lifted through the \<^emph>\<open>locale\<close> Layer 2 theorem
        @{thm [source] dblog_run_substrate.wellformed_run_implies_virtual_cut},
        which each interpretation specializes to its constructed run. (Its
        non-locale counterpart at the concrete @{type run} carrier is
        @{thm [source] Virtual_Cut.wellformed_run_implies_virtual_cut}.)

    \<^item> \<^bold>\<open>WF-clause rejection rows\<close> (aliases of the Layer 1 negative fixtures,
        because Layer 2's theorem ranges over the same @{const wellformed_dblog_run}
        predicate). Re-exported here over the \<^emph>\<open>constructed\<close> Layer 1 fixtures of
        @{text Layer01_Fixtures_Inst}, i.e. over the
        @{text cmodel} interpretation and the @{text "crun_\<dots>"} runs.

    \<^item> \<^bold>\<open>canonical-clean-prefix structural + frontier-off-by-one rows\<close>
        (@{text "fix_layer2_misordered_clean_prefix_rejected"}
        and siblings). These are proved directly against the carrier-independent
        global @{const canonical_clean_prefix} / @{const cdc_event_replays} and
        mention no run carrier, so they need no constructed counterpart; they
        live in @{text Layer2_Fixtures_Core}.
\<close>


subsection \<open>Positive Layer 2 witness lifts over the constructed runs\<close>

text \<open>Each lift specializes the locale Layer 2 theorem ---
  @{text wellformed_run_implies_virtual_cut} under the
  @{text dblog_run_substrate} qualifier ---
  to a constructed run via its interpretation, discharged by that run's
  constructed wellformedness fact. The run-model @{text "_Inst"} theories import
  the Layer 2 locale extension @{text DBLog_Run_Substrate_Layer2},
  so each interpretation registers the qualified Layer 2 fact at declaration
  time (e.g. @{text wellformed_run_implies_virtual_cut} under the
  @{text wit_model} qualifier). The conclusions name the constructed
  (@{typ unit}) run @{term "()"} and the model accessors, so every object
  mentioned is explicitly constructed.\<close>

theorem layer2_witness_virtual_cut_state_constructed:
  "virtual_cut_state b0_w (wit_model.clean_prefix_of ())
                     (wit_cscope ()) (wit_cfrontier ()) H_w"
  unfolding virtual_cut_state_def
  using wit_model.wellformed_run_implies_virtual_cut
          [OF wit_model_wellformed, unfolded core_virtual_cut_state_def] .

theorem layer2_worked_example_virtual_cut_state_constructed:
  "virtual_cut_state b0_ex (ex_model.clean_prefix_of ())
                     (cscope_of ()) (cfrontier_of ()) H_ex"
  unfolding virtual_cut_state_def
  using ex_model.wellformed_run_implies_virtual_cut
          [OF ex_model_wellformed, unfolded core_virtual_cut_state_def] .

theorem layer2_topic1_virtual_cut_state_constructed:
  "virtual_cut_state b0_t1 (t1_model.clean_prefix_of ())
                     (t1_cscope ()) (t1_cfrontier ()) H_t1"
  unfolding virtual_cut_state_def
  using t1_model.wellformed_run_implies_virtual_cut
          [OF t1_model_wellformed, unfolded core_virtual_cut_state_def] .

theorem layer2_topic2_virtual_cut_state_constructed:
  "virtual_cut_state b0_t2 (t2_model.clean_prefix_of ())
                     (t2_cscope ()) (t2_cfrontier ()) H_t2"
  unfolding virtual_cut_state_def
  using t2_model.wellformed_run_implies_virtual_cut
          [OF t2_model_wellformed, unfolded core_virtual_cut_state_def] .


subsection \<open>WF-clause rejection rows over the constructed Layer 1 fixtures\<close>

text \<open>Layer 2 protects the hypotheses of the Layer 2 theorem; the rejection
  shapes are exactly the constructed @{const cmodel.wellformed_dblog_run}
  rejections of @{text Layer01_Fixtures_Inst}, re-exported
  here under their Layer 2 names.\<close>

theorem fix_layer2_missing_cdc_event_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_md crun_md H_md"
  by (rule fix_miss_dom_rejected_constructed)

theorem fix_layer2_overlapping_chunk_scope_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_ov crun_ov H_ov"
  by (rule fix_overlap_rejected_constructed)

theorem fix_layer2_same_coordinate_cdc_order_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_do crun_do H_do"
  by (rule fix_dup_order_rejected_constructed)

\<comment> \<open>Alias of @{text fix_layer2_same_coordinate_cdc_order_rejected_constructed},
     mirroring the dual-named Layer 2 fixture-table row.\<close>
theorem fix_layer2_cdc_events_out_of_source_order_same_coord_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_do crun_do H_do"
  by (rule fix_dup_order_rejected_constructed)

theorem fix_layer2_hallucinated_cdc_event_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_ec crun_ec []"
  by (rule fix_extra_cdc_rejected_constructed)

theorem fix_layer2_future_refresh_from_chunk_read_after_frontier_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_caf crun_caf H_caf"
  by (rule fix_after_f_rejected_constructed)

theorem fix_layer2_wrong_chunk_read_value_rejected_constructed:
  "\<not> cmodel.wellformed_dblog_run b0_wr crun_wr H_wr"
  by (rule fix_wrong_r_rejected_constructed)


subsection \<open>Fixture bundle\<close>

theorem layer2_fixture_bundle_constructed:
  "virtual_cut_state b0_w (wit_model.clean_prefix_of ())
                     (wit_cscope ()) (wit_cfrontier ()) H_w
   \<and> \<not> cmodel.wellformed_dblog_run b0_md crun_md H_md
   \<and> \<not> cmodel.wellformed_dblog_run b0_do crun_do H_do"
  using layer2_witness_virtual_cut_state_constructed
        fix_layer2_missing_cdc_event_rejected_constructed
        fix_layer2_same_coordinate_cdc_order_rejected_constructed
  by blast

text \<open>
  The run-dependent Layer 2 fixture rows hold over the constructed runs and
  the constructed Layer 1 fixtures. Together with the carrier-independent
  canonical-clean-prefix and frontier-off-by-one rows of
  @{text Layer2_Fixtures_Core}, this covers the whole Layer 2 fixture bundle ---
  with no axioms anywhere.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer3_Defect_Regressions.thy <==
(*  Title:       Layer3_Defect_Regressions.thy
    Author:      Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause

    Permanent kernel-checked regression for a fixture defect found by an
    external review of the released 2.0 artifact and repaired in 2.1.
    The label D15 in the lemma names is that review's defect numbering,
    kept so the regression stays traceable across the development's
    history.

    The defect: the same-evidence negative control (CAcc, EAcc) in
    Layer3_Fixtures_Inst advertised a certificate/run accessor mismatch,
    but its bundle failed to materialize a run, so run coherence already
    failed for that confounding reason and the accessor comparison the
    control advertises was never exercised.  The repair makes
    (CAcc, EAcc) materialize; the lemmas below pin reachability of the
    accessor comparison so the control cannot regress into vacuity.
*)

theory Layer3_Defect_Regressions
  imports Layer3_Fixtures_Inst
begin

section \<open>D15 regression: the accessor fixture reaches comparison\<close>

lemma d15_accessor_mismatch_is_present:
  "\<not> cf.cert_accessors_agree CAcc ()"
  unfolding cf.cert_accessors_agree_def
  by (simp add: cf_clean_prefix_empty)

lemma d15_materializes_then_fails_accessor_agreement:
  "l3f_verify CAcc EAcc = Accept
   \<and> l3f_materializes CAcc EAcc ()
   \<and> \<not> cf.cert_accessors_agree CAcc ()
   \<and> \<not> cf.cert_run_coherent CAcc EAcc ()"
  unfolding cf.cert_run_coherent_def
  using d15_accessor_mismatch_is_present by simp

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer3_Fixtures_Core.thy <==
(*  Title:   Layer3_Fixtures_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer3_Fixtures_Core
  imports Layer01_Virtual_Cut_Example_Core Virtual_Cut
begin

section \<open>Carrier-independent Layer 3 fixture data\<close>

text \<open>
  The carrier-independent data of the Layer 3 fixture family, used by the
  constructed interpretation @{text Layer3_Fixtures_Inst}: the wrong-base-state
  and wrong-history values @{text l3_wrong_b0} / @{text l3_wrong_H} (ordinary
  @{command definition}s over @{const b0_ex} / @{const H_ex}, with no
  certificate / evidence / raw-observation carrier) and their mismatch lemmas,
  together with the parametric certificate-coherence facts below. The theory
  imports @{theory DBLog_Virtual_Cuts.Layer01_Virtual_Cut_Example_Core} (for
  @{const b0_ex} / @{const H_ex}) and @{theory DBLog_Virtual_Cuts.Virtual_Cut}
  (for the certificate accessors and @{const virtual_cut} used by those
  parametric facts).
\<close>

definition l3_wrong_b0 :: "nat \<rightharpoonup> nat" where
  "l3_wrong_b0 = (\<lambda>k. if k = 200 then Some (999::nat) else b0_ex k)"

definition l3_wrong_H :: "(nat, nat) src_history" where
  "l3_wrong_H = []"

lemma l3_wrong_b0_neq:
  "l3_wrong_b0 \<noteq> b0_ex"
  unfolding l3_wrong_b0_def b0_ex_def
  by (rule notI, drule fun_cong[where x=200], simp)

lemma l3_wrong_H_neq:
  "l3_wrong_H \<noteq> H_ex"
  unfolding l3_wrong_H_def H_ex_def
  by simp

section \<open>Parametric certificate-coherence facts\<close>

text \<open>Coherence / determinacy / empty-scope facts that are parametric over the
  global certificate/run accessors (hence the
  @{theory DBLog_Virtual_Cuts.Virtual_Cut} import). They quantify over
  arbitrary certificates and runs, so they need no constructed
  @{text Layer3_Fixtures_Inst} counterpart.\<close>

lemma layer3_cert_accessor_determinacy:
  assumes "cert_accessors_agree C R1"
      and "cert_accessors_agree C R2"
  shows "scope_of R1 = scope_of R2
       \<and> frontier_of R1 = frontier_of R2
       \<and> clean_prefix_of R1 = clean_prefix_of R2"
  using assms
  unfolding cert_accessors_agree_def
  by simp

lemma layer3_mismatched_prefix_not_accessor_agree:
  assumes "cert_accessors_agree C R1"
      and "clean_prefix_of R2 \<noteq> clean_prefix_of R1"
  shows "\<not> cert_accessors_agree C R2"
  using assms
  unfolding cert_accessors_agree_def
  by auto

theorem layer3_empty_scope_virtual_cut_boundary:
  assumes "scope C = {}"
  shows "virtual_cut b0 C H"
  using assms
  unfolding virtual_cut_def virtual_cut_state_def restrict_def
  by simp

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer3_Fixtures_Inst.thy <==
(*  Title:   Layer3_Fixtures_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer3_Fixtures_Inst
  imports
    Layer3_Fixtures_Core
    Layer3_Witnesses_Inst
begin

section \<open>Constructed Layer 3 fixtures\<close>

text \<open>
  Constructed Layer 3 fixtures: the rejection, boundary, and faithfulness facts
  for the certificate / evidence / checker interface, established over explicit
  finite constructions. The constructed carriers (@{text l3f_cert} /
  @{text l3f_ev} / @{text l3f_raw} below) are small datatypes carrying exactly
  the certificate, evidence, and raw-observation values the fixtures exercise;
  the verifier, materialization, faithfulness, binding, and schema functions
  over them are ordinary @{command fun} definitions, so the theory introduces
  no axioms.

  The fixture rows split into three kinds:

    \<^item> \<^bold>\<open>rejecting and boundary rows\<close> (unmapped evidence, cert/evidence binding
        mismatch, an accept-without-materialization pair, a mismatched
        alternative run, faithfulness negatives, an empty-scope certificate, an
        unsupported-verdict evidence). None of these needs a \<^emph>\<open>wellformed\<close>
        materialized run, so they are established here over a single
        @{command global_interpretation} @{text cf} of
        @{locale dblog_cert_substrate} (the Layer 3/4 certificate-substrate
        locale of @{theory DBLog_Virtual_Cuts.DBLog_Cert_Substrate}) whose run
        side is a degenerate @{typ unit} run (no chunks, no observed CDC, hence
        empty clean prefix) and whose certificate / evidence / observation
        carriers are the small finite datatypes. Every fixture fact holds by
        @{text simp} evaluation.

    \<^item> the \<^bold>\<open>non-circular checker-substrate obligation row\<close> exhibits the
        \<^emph>\<open>accepting\<close> certificate satisfying the four primitive checker
        obligations, which requires a wellformed materialized run. It is
        established over the accepting interpretation @{text l3i} of
        @{locale dblog_checker_substrate} from
        @{text Layer3_Witnesses_Inst} (run side
        @{text ex_model}, the constructed running-example run), reusing
        @{thm [source] ex_model_wellformed}.

    \<^item> the \<^bold>\<open>pure coherence / determinacy / empty-scope lemmas\<close> ---
        @{text "layer3_cert_accessor_determinacy"},
        @{text "layer3_mismatched_prefix_not_accessor_agree"}, and
        @{text "layer3_empty_scope_virtual_cut_boundary"} --- reference no
        certificate carrier at all: they range over the global cert-side
        definitions parametrically. They live in
        @{theory DBLog_Virtual_Cuts.Layer3_Fixtures_Core}.

  The definitions @{const l3_wrong_b0} / @{const l3_wrong_H} of
  @{theory DBLog_Virtual_Cuts.Layer3_Fixtures_Core} are ordinary
  @{command definition}s and are reused here, together with their mismatch
  lemmas @{thm [source] l3_wrong_b0_neq} / @{thm [source] l3_wrong_H_neq}, for
  the base-state / history faithfulness negatives.
\<close>


subsection \<open>Constructed certificate / evidence / observation carriers\<close>

text \<open>Small finite carriers holding exactly the certificate, evidence, and
  raw-observation values exercised by the Layer 3 fixtures.\<close>

datatype l3f_cert = CAcc | COther | CEmpty | CNoWit
datatype l3f_ev   = EAcc | EUnmapped | ENoWit | EAlt | EUnknown
datatype l3f_raw  = RawOk | RawBad


subsection \<open>Constructed certificate-side accessor and predicate functions\<close>

text \<open>The accepting certificate @{const CAcc} carries the running example's scope
  and base coordinate; @{const CEmpty} carries the empty scope. The clean prefix
  is a fixed non-empty list, so it differs from the degenerate run's empty clean
  prefix --- the sole discriminator in the coherence-mismatch rows.\<close>

fun l3f_scope :: "l3f_cert \<Rightarrow> nat set" where
  "l3f_scope CEmpty = {}"
| "l3f_scope _ = {100, 200, 300}"

fun l3f_frontier :: "l3f_cert \<Rightarrow> frontier" where
  "l3f_frontier _ = c0"

fun l3f_clean_prefix :: "l3f_cert \<Rightarrow> (nat, nat) replay_event list" where
  "l3f_clean_prefix _ = [Refresh (200::nat) (Some (10000::nat)) c0]"

text \<open>The verifier accepts the bound, schema-supported pairs
  (@{term "(CAcc, EAcc)"} and @{term "(CNoWit, ENoWit)"}), returns
  @{const Unsupported} for the schema-unsupported @{term "(CAcc, EUnknown)"},
  and rejects everything else.\<close>

fun l3f_verify :: "l3f_cert \<Rightarrow> l3f_ev \<Rightarrow> verify_result" where
  "l3f_verify CAcc EAcc = Accept"
| "l3f_verify CNoWit ENoWit = Accept"
| "l3f_verify CAcc EUnknown = Unsupported"
| "l3f_verify _ _ = Reject"

fun l3f_bound :: "l3f_cert \<Rightarrow> l3f_ev \<Rightarrow> bool" where
  "l3f_bound CAcc EAcc = True"
| "l3f_bound CNoWit ENoWit = True"
| "l3f_bound _ _ = False"

fun l3f_schema :: "l3f_cert \<Rightarrow> l3f_ev \<Rightarrow> bool" where
  "l3f_schema CAcc EAcc = True"
| "l3f_schema CNoWit ENoWit = True"
| "l3f_schema _ _ = False"

text \<open>The accepted same-evidence bundle @{term "(CAcc, EAcc)"} and the
  mismatched alternative bundle @{term "(CAcc, EAlt)"} both materialize to
  the degenerate run @{term "()"}.  This makes the former a genuine accessor
  mismatch fixture: materialization succeeds before accessor agreement is
  tested.  The accept-without-witness pair @{term "(CNoWit, ENoWit)"}
  materializes to nothing, modeling a checker whose acceptance is not backed
  by a witness run.\<close>

fun l3f_materializes :: "l3f_cert \<Rightarrow> l3f_ev \<Rightarrow> unit \<Rightarrow> bool" where
  "l3f_materializes CAcc EAcc _ = True"
| "l3f_materializes CAcc EAlt _ = True"
| "l3f_materializes _ _ _ = False"

text \<open>Faithful observation pins the running-example base state, history, and the
  distinguished good raw observation; every other evidence / base-state /
  history / raw combination is unfaithful.\<close>

fun l3f_faithful ::
  "l3f_ev \<Rightarrow> (nat \<rightharpoonup> nat) \<Rightarrow> (nat, nat) src_history \<Rightarrow> l3f_raw \<Rightarrow> bool" where
  "l3f_faithful EAcc b0 H Raw = (b0 = b0_ex \<and> H = H_ex \<and> Raw = RawOk)"
| "l3f_faithful _ _ _ _ = False"


subsection \<open>Constructed certificate substrate interpretation (rejecting fixtures)\<close>

text \<open>The run side is a degenerate @{typ unit} run: no chunks, no observed CDC
  events, empty source history. @{locale dblog_cert_substrate} assumes nothing
  beyond the two inherited @{const chunks_list} obligations, which hold
  definitionally (@{term "set [] = {}"}, @{term "distinct []"}), so the
  interpretation introduces no axiom.\<close>

global_interpretation cf: dblog_cert_substrate
  "\<lambda>_::unit. {100::nat, 200, 300}"                                  \<comment> \<open>@{text scope_of}\<close>
  "\<lambda>_::unit. c0"                                                    \<comment> \<open>@{text frontier_of}\<close>
  "\<lambda>_::unit. ({} :: nat set)"                                       \<comment> \<open>chunks\<close>
  "\<lambda>_::unit. ([] :: (nat, nat) src_history)"                        \<comment> \<open>@{text src_history_of}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. \<lambda>_::nat. (None :: nat option option)"          \<comment> \<open>@{text chunk_read_result}\<close>
  "\<lambda>_::unit. ([] :: (src_coord \<times> (nat, nat) source_event) list)"    \<comment> \<open>@{text cdc_events_of}\<close>
  "\<lambda>_::unit. ([] :: nat list)"                                      \<comment> \<open>@{text chunks_list}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. ({} :: nat set)"                              \<comment> \<open>@{text chunk_domain}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. (None :: nat option)"                         \<comment> \<open>@{text responsible_chunk}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_lower_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_upper_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_read_coordinate}\<close>
  l3f_scope l3f_frontier l3f_clean_prefix
  l3f_verify Accept l3f_faithful l3f_materializes l3f_bound l3f_schema
  by unfold_locales simp_all

text \<open>The degenerate run has an empty clean prefix (no chunk reads, no CDC
  replays).\<close>

lemma cf_clean_prefix_empty: "cf.clean_prefix_of () = []"
  unfolding cf.clean_prefix_of_def canonical_clean_prefix_def cdc_event_replays_def
  by (simp add: List.map_filter_simps)

lemma l3f_clean_prefix_nonempty: "l3f_clean_prefix C \<noteq> []"
  by simp


subsection \<open>Certificate/evidence binding failures\<close>

text \<open>Unmapped evidence: rejected, not a valid checker input (not bound), and
  materializes to no run.\<close>

theorem layer3_unmapped_certificate_evidence_rejected_constructed:
  "l3f_verify CAcc EUnmapped \<noteq> Accept
   \<and> \<not> cf.checker_input_ok CAcc EUnmapped
   \<and> (\<forall>R. \<not> l3f_materializes CAcc EUnmapped R)"
  by (simp add: cf.checker_input_ok_def)

text \<open>Certificate/evidence binding mismatch: a different certificate against the
  positive evidence is rejected and not a valid checker input (not bound).\<close>

theorem layer3_cert_evidence_binding_mismatch_rejected_constructed:
  "l3f_verify COther EAcc \<noteq> Accept
   \<and> \<not> cf.checker_input_ok COther EAcc"
  by (simp add: cf.checker_input_ok_def)


subsection \<open>Materialization and non-circular substrate\<close>

text \<open>Accept-without-witness: the pair @{term "(CNoWit, ENoWit)"} is accepted and
  a valid checker input, yet materializes to no run. So it cannot satisfy the
  checker-substrate materialization obligation --- assuming it would yields a
  contradiction.\<close>

lemma l3f_nowit_checker_input_ok: "cf.checker_input_ok CNoWit ENoWit"
  by (simp add: cf.checker_input_ok_def)

theorem layer3_accepted_but_witness_undefined_blocks_substrate_constructed:
  assumes materialization_obligation:
    "\<lbrakk>l3f_verify CNoWit ENoWit = Accept;
      cf.checker_input_ok CNoWit ENoWit\<rbrakk>
      \<Longrightarrow> \<exists>R. l3f_materializes CNoWit ENoWit R"
  shows False
proof -
  have "\<exists>R. l3f_materializes CNoWit ENoWit R"
    using materialization_obligation l3f_nowit_checker_input_ok by simp
  thus False by simp
qed

text \<open>The accepting certificate satisfies the four primitive checker obligations
  over a wellformed materialized run --- the non-circular checker-spec row,
  established over the accepting interpretation @{text l3i} of
  @{text Layer3_Witnesses_Inst} (run side
  @{text ex_model}), so the constructed materialization is the wellformed
  running-example run (@{thm [source] ex_model_wellformed}). The two
  certificate-side predicates are stated component-wise: @{const checker_input_ok}
  as @{text "l3i_ev_bound \<and> l3i_schema"} and @{const cert_accessors_agree} as the
  three accessor equalities --- their @{locale dblog_cert_substrate} definitions
  unfolded, since those definitions live in the parent locale and so carry no
  @{text "l3i."}-qualified name (the @{text cert_loc} interpretation that
  exposes them is local to its defining theory).\<close>

theorem layer3_non_circular_checker_spec_obligations_constructed:
  "l3i_verify () () = Accept
   \<and> (l3i_ev_bound () () \<and> l3i_schema () ())
   \<and> (\<exists>R. l3i_materializes () () R)
   \<and> (\<forall>R. l3i_materializes () () R
        \<longrightarrow> cscope_of () = cscope_of R
          \<and> cfrontier_of () = cfrontier_of R
          \<and> ex_model.clean_prefix_of () = ex_model.clean_prefix_of R)
   \<and> (\<forall>R b0 H Raw.
        l3i_materializes () () R
        \<longrightarrow> l3i_faithful () b0 H Raw
        \<longrightarrow> ex_model.wellformed_dblog_run b0 R H)"
  using ex_model_wellformed
  by (auto simp add: l3i_verify_def l3i_ev_bound_def l3i_schema_def
                     l3i_materializes_def l3i_faithful_def)


subsection \<open>Coherence and determinacy\<close>

text \<open>A mismatched alternative bundle: rejected, yet materializing to the
  degenerate run, whose empty clean prefix differs from the certificate's
  clean prefix --- so the certificate accessors do not agree with the run and
  the pair is not coherent.\<close>

theorem layer3_two_evidence_bundle_determinacy_fixture_constructed:
  "l3f_verify CAcc EAlt \<noteq> Accept
   \<and> l3f_materializes CAcc EAlt ()
   \<and> \<not> cf.cert_run_coherent CAcc EAlt ()"
  unfolding cf.cert_run_coherent_def cf.cert_accessors_agree_def
  by (simp add: cf_clean_prefix_empty)

theorem layer3_cert_run_coherence_mismatch_rejected_constructed:
  "l3f_materializes CAcc EAcc ()
   \<and> \<not> cf.cert_accessors_agree CAcc ()
   \<and> \<not> cf.cert_run_coherent CAcc EAcc ()"
  unfolding cf.cert_run_coherent_def cf.cert_accessors_agree_def
  by (simp add: cf_clean_prefix_empty)

\<comment> \<open>Alias of @{text layer3_cert_run_coherence_mismatch_rejected_constructed},
     mirroring the dual-named Layer 3 fixture-table row.\<close>
theorem layer3_same_evidence_mismatched_run_not_coherent_constructed:
  "\<not> cf.cert_run_coherent CAcc EAcc ()"
  using layer3_cert_run_coherence_mismatch_rejected_constructed by blast


subsection \<open>Faithfulness negatives\<close>

text \<open>The accepting certificate is a valid checker input, but acceptance does not
  certify the raw observation: a wrong raw observation, a wrong base state, or a
  wrong history all fail faithfulness.\<close>

theorem layer3_raw_observation_faithfulness_negative_constructed:
  "l3f_verify CAcc EAcc = Accept
   \<and> cf.checker_input_ok CAcc EAcc
   \<and> \<not> l3f_faithful EAcc b0_ex H_ex RawBad"
  by (simp add: cf.checker_input_ok_def)

theorem layer3_raw_base_state_mismatch_rejected_constructed:
  "\<not> l3f_faithful EAcc l3_wrong_b0 H_ex RawOk"
  using l3_wrong_b0_neq by simp

theorem layer3_wrong_history_mismatch_rejected_constructed:
  "\<not> l3f_faithful EAcc b0_ex l3_wrong_H RawOk"
  using l3_wrong_H_neq by simp


subsection \<open>Empty-scope boundary\<close>

text \<open>An empty-scope certificate vacuously satisfies the cert-side virtual cut,
  yet has empty scope, so it is not a positive witness; the accepting
  certificate's scope is non-empty.\<close>

theorem layer3_empty_scope_boundary_not_positive_witness_constructed:
  "cf.virtual_cut b0_ex CEmpty H_ex
   \<and> l3f_scope CEmpty = {}
   \<and> l3f_scope CAcc \<noteq> {}"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def restrict_def
  by simp


subsection \<open>Unknown or ignored evidence fields\<close>

text \<open>Evidence outside the source-side schema yields an @{const Unsupported}
  verdict, is not accepted, and is not a valid checker input.\<close>

theorem layer3_unknown_ignored_field_rejected_constructed:
  "l3f_verify CAcc EUnknown = Unsupported
   \<and> l3f_verify CAcc EUnknown \<noteq> Accept
   \<and> \<not> cf.checker_input_ok CAcc EUnknown"
  by (simp add: cf.checker_input_ok_def)


subsection \<open>Fixture bundle\<close>

text \<open>The constructed Layer 3 negative and boundary fixture bundle: the nine
  rejection / boundary facts above in one statement, all established over the
  construction.\<close>

theorem layer3_fixture_bundle_constructed:
  "l3f_verify CAcc EUnmapped \<noteq> Accept
   \<and> (\<forall>R. \<not> l3f_materializes CAcc EUnmapped R)
   \<and> l3f_verify CAcc EAlt \<noteq> Accept
   \<and> \<not> cf.cert_run_coherent CAcc EAcc ()
   \<and> \<not> l3f_faithful EAcc b0_ex H_ex RawBad
   \<and> \<not> l3f_faithful EAcc l3_wrong_b0 H_ex RawOk
   \<and> l3f_scope CEmpty = {}
   \<and> l3f_verify CAcc EUnknown = Unsupported
   \<and> l3f_verify COther EAcc \<noteq> Accept
   \<and> \<not> l3f_faithful EAcc b0_ex l3_wrong_H RawOk"
  using layer3_unmapped_certificate_evidence_rejected_constructed
        layer3_two_evidence_bundle_determinacy_fixture_constructed
        layer3_cert_run_coherence_mismatch_rejected_constructed
        layer3_raw_observation_faithfulness_negative_constructed
        layer3_raw_base_state_mismatch_rejected_constructed
        layer3_empty_scope_boundary_not_positive_witness_constructed
        layer3_unknown_ignored_field_rejected_constructed
        layer3_cert_evidence_binding_mismatch_rejected_constructed
        layer3_wrong_history_mismatch_rejected_constructed
  by blast

text \<open>
  The certificate-dependent Layer 3 fixture rows hold over the construction
  --- the rejecting / boundary / faithfulness rows over the @{text cf}
  interpretation, the non-circular checker-spec row over the @{text l3i}
  interpretation. Together with the carrier-independent pure coherence /
  determinacy / empty-scope lemmas of
  @{theory DBLog_Virtual_Cuts.Layer3_Fixtures_Core}, the whole Layer 3 fixture
  bundle is established with no axioms anywhere.
\<close>

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer3_Witnesses_Inst.thy <==
(*  Title:   Layer3_Witnesses_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer3_Witnesses_Inst
  imports
    Virtual_Cut
    DBLog_Cert_Substrate
    Layer01_Virtual_Cut_Example_Inst
    Layer4_Witnesses_Core
begin

section \<open>Constructed interpretation for the Layer 3 accepted-certificate and
  Layer 4 whole-table witnesses\<close>

text \<open>
  The accepting-certificate witness. The run-side witnesses (the minimum-viable
  witness, the Topic 1/2 witnesses, and the running example) are constructed
  interpretations of @{locale dblog_run_substrate}, whose only obligations are
  the two inherited @{const chunks_list} facts; the certificate side is the
  structurally distinct one, because the checker substrate carries genuine
  proof obligations.

  This theory constructs the positive certificate/evidence/observation witness
  as a @{command global_interpretation} @{text l3i}
  of @{locale dblog_checker_substrate} (the Layer 3/4
  checker-substrate locale of @{text DBLog_Cert_Substrate}),
  whose run side reuses the running-example interpretation @{text ex_model} of
  @{text Layer01_Virtual_Cut_Example_Inst} (the
  @{typ unit} run carrier, the @{type cchunk} two-element chunk datatype) and
  whose certificate / evidence / observation carriers are the one-point type
  @{typ unit}. Unlike the @{text canonical_cert} interpretation of
  @{locale dblog_cert_substrate} in @{text DBLog_Cert_Substrate_Inst}
  --- which inhabits the certificate interface
  with a rejecting verifier and so discharges only the two @{const chunks_list}
  obligations --- this interpretation is \<^emph>\<open>accepting\<close>: it instantiates the four
  primitive checker obligations of @{locale dblog_checker_substrate} (the trust
  boundary) and discharges them \<^emph>\<open>definitionally\<close>, with no certificate axiom.

  Method. The certificate accessors are one-point functions
  targeted at the @{text ex_model} run
  (whose chunk-covered scope @{term "{100, 200, 300}"}, frontier @{const ec4},
  and clean prefix realize the running example): the verifier always accepts,
  the evidence is bound and schema-supported, the cert accessors agree with the
  one @{text ex_model} run @{term "()"}, and faithful observation pins
  @{const b0_ex} / @{const H_ex}. The four checker obligations then reduce by
  @{method simp} to: acceptance gives @{const checker_input_ok} (both schema
  predicates are @{const True}); a materialization exists (the run @{term "()"});
  the materialized run's accessors agree with the certificate
  (@{const cscope_of} / @{const cfrontier_of} / @{thm [source] ex_model.clean_prefix_of_def});
  and the materialized run is wellformed (@{thm [source] ex_model_wellformed}).
  Every ingredient --- the source coordinates (@{const coord_of_nat}
  definitions with proved order lemmas), the run model, and the certificate
  accessors --- is definitional. On this interpretation the theory establishes
  Layer 3 certificate soundness, the Layer 4 whole-table witness (anchor
  @{const ec1}, certified frontier @{const ec4}, reusing the anchor-domain
  facts of @{text Layer4_Witnesses_Core}), and the
  positive non-vacuity witness.
\<close>

subsection \<open>One-point certificate / evidence / observation accessors\<close>

definition l3i_verify :: "unit \<Rightarrow> unit \<Rightarrow> verify_result" where
  "l3i_verify _ _ = Accept"

definition l3i_ev_bound :: "unit \<Rightarrow> unit \<Rightarrow> bool" where
  "l3i_ev_bound _ _ = True"

definition l3i_schema :: "unit \<Rightarrow> unit \<Rightarrow> bool" where
  "l3i_schema _ _ = True"

definition l3i_materializes :: "unit \<Rightarrow> unit \<Rightarrow> unit \<Rightarrow> bool" where
  "l3i_materializes _ _ R = (R = ())"

definition l3i_faithful ::
  "unit \<Rightarrow> (nat \<rightharpoonup> nat) \<Rightarrow> (nat, nat) src_history \<Rightarrow> unit \<Rightarrow> bool" where
  "l3i_faithful _ b0 H Raw = (b0 = b0_ex \<and> H = H_ex \<and> Raw = ())"

subsection \<open>Constructed accepting interpretation of the checker substrate locale\<close>

text \<open>
  The certificate substrate at the running-example run already holds: its run
  side is the @{text ex_model} interpretation of @{locale dblog_run_substrate}
  and the certificate accessors add no obligation beyond the two inherited
  @{const chunks_list} facts. Establishing it as a (local) interpretation
  @{text cert_loc} makes the certificate-side definitional equations of
  @{locale dblog_cert_substrate} --- @{text checker_input_ok_def} and
  @{text cert_accessors_agree_def} --- available
  \<^emph>\<open>unguarded\<close> at these parameters, which discharges the four checker
  obligations below.
\<close>

interpretation cert_loc: dblog_cert_substrate
  cscope_of cfrontier_of cchunks csrc_history_of cchunk_read_result
  ccdc_events_of cchunks_list cchunk_domain cresponsible_chunk
  cchunk_lower_watermark cchunk_upper_watermark cchunk_read_coordinate
  cscope_of cfrontier_of "ex_model.clean_prefix_of"
  l3i_verify Accept l3i_faithful l3i_materializes l3i_ev_bound l3i_schema
  by unfold_locales (simp_all add: cchunks_def cchunks_list_def)

global_interpretation l3i: dblog_checker_substrate
  cscope_of cfrontier_of cchunks csrc_history_of cchunk_read_result
  ccdc_events_of cchunks_list cchunk_domain cresponsible_chunk
  cchunk_lower_watermark cchunk_upper_watermark cchunk_read_coordinate
  cscope_of cfrontier_of "ex_model.clean_prefix_of"
  l3i_verify Accept l3i_faithful l3i_materializes l3i_ev_bound l3i_schema
  "()" "()"
proof (unfold_locales, goal_cases)
  case 1 \<comment> \<open>@{text accepted_input_ok}: acceptance yields a checker-input-ok pair\<close>
  then show ?case
    by (simp add: cert_loc.checker_input_ok_def l3i_ev_bound_def l3i_schema_def)
next
  case 2 \<comment> \<open>@{text accepted_has_materialization}: the run @{term "()"} materializes\<close>
  then show ?case by (simp add: l3i_materializes_def)
next
  case (3 R) \<comment> \<open>@{text accepted_materialization_agrees}: cert accessors agree with the run\<close>
  then show ?case
    by (simp add: cert_loc.cert_accessors_agree_def)
next
  case (4 R b0 H Raw) \<comment> \<open>@{text faithful_materialization_wellformed}: the run is wellformed\<close>
  then have "b0 = b0_ex" and "H = H_ex"
    by (simp_all add: l3i_faithful_def)
  then show ?case
    using ex_model_wellformed by simp
qed

subsection \<open>Constructed Layer 3 certificate soundness\<close>

text \<open>
  The constructed accepting certificate is sound: its clean prefix replays, on
  its scope, to the source state at its frontier (the paper's bridge
  lemma, certificate side). The conclusion unfolds to exactly @{thm [source] ex_model_virtual_cut_holds},
  but is obtained here through the @{locale dblog_checker_substrate} soundness
  theorem from acceptance and faithful observation --- with no certificate axiom.
\<close>

theorem l3i_accepted_virtual_cut_sound:
  "cert_loc.virtual_cut b0_ex () H_ex"
proof (rule l3i.accepted_virtual_cut_sound)
  show "l3i_verify () () = Accept" by (simp add: l3i_verify_def)
  show "l3i_faithful () b0_ex H_ex ()" by (simp add: l3i_faithful_def)
qed

subsection \<open>Constructed Layer 4 whole-table witness\<close>

text \<open>
  The whole-table side conditions on the constructed certificate, derived
  over the running-example source history and the @{text ex_model} clean prefix
  --- the anchor domain at @{const ec1}, the keys touched up to the frontier
  @{const ec4}, and the replay-key containment --- so the Layer 4 specialization
  upgrades the scoped equality to unrestricted table equality with no
  certificate axiom.
\<close>

lemma l3i_touched_between:
  "touched_between H_ex ec1 ec4 = {200, 300}"
  using touched_H_ex_anchor_ec4[unfolded l4_anchor_def] .

lemma l3i_replay_keys:
  "replay_keys (ex_model.clean_prefix_of ()) = {100, 200, 300}"
  unfolding replay_keys_def exm_clean_prefix by auto

lemma l3i_whole_table_claim_scope:
  "cert_loc.whole_table_claim_scope b0_ex () H_ex ec1"
  unfolding cert_loc.whole_table_claim_scope_def
proof (intro conjI)
  show "ec1 \<le> cfrontier_of ()"
    using ec1_le_ec4 by (simp add: exm_frontier less_eq_src_coord_def)
next
  show "anchor_complete_at_boundary b0_ex H_ex ec1 (cscope_of ())"
    unfolding anchor_complete_at_boundary_def
    using l4_anchor_domain[unfolded l4_anchor_def] by (simp add: exm_scope)
next
  show "all_post_anchor_changes_covered H_ex ec1 (cfrontier_of ()) (cscope_of ())"
    unfolding all_post_anchor_changes_covered_def
    using l3i_touched_between by (simp add: exm_frontier exm_scope)
next
  show "no_unclaimed_replay_keys (ex_model.clean_prefix_of ()) (cscope_of ())"
    unfolding no_unclaimed_replay_keys_def
    using l3i_replay_keys by (simp add: exm_scope)
qed

theorem l3i_accepted_whole_table_equality:
  "Apply (ex_model.clean_prefix_of ()) = Src b0_ex H_ex (cfrontier_of ())"
proof (rule l3i.accepted_whole_table_anchor_domain_specialization)
  show "l3i_verify () () = Accept" by (simp add: l3i_verify_def)
  show "l3i_faithful () b0_ex H_ex ()" by (simp add: l3i_faithful_def)
  show "cert_loc.whole_table_claim_scope b0_ex () H_ex ec1"
    by (rule l3i_whole_table_claim_scope)
qed

subsection \<open>Constructed positive witness (non-vacuity)\<close>

text \<open>
  The accepting certificate is non-vacuous: nonempty scope, non-base frontier,
  a value-changing ordinary CDC event whose value reaches the frontier, sound
  virtual cut, and (via the anchor at @{const ec1}) unrestricted whole-table
  equality --- all over the construction, with no axioms involved.
\<close>

theorem l3i_accepted_certificate_positive_witness:
  "\<exists>(b0 :: nat \<rightharpoonup> nat) H.
      l3i_verify () () = Accept
    \<and> l3i_faithful () b0 H ()
    \<and> cert_loc.virtual_cut b0 () H
    \<and> cscope_of () \<noteq> {}
    \<and> cfrontier_of () \<noteq> c0
    \<and> Cdc ec3 (Update (200::nat) (12000::nat)) \<in> set (ex_model.clean_prefix_of ())
    \<and> b0 200 = Some 10000
    \<and> Apply (ex_model.clean_prefix_of ()) 200 = Some 12000
    \<and> Apply (ex_model.clean_prefix_of ()) = Src b0 H (cfrontier_of ())"
proof (intro exI[where x = b0_ex] exI[where x = H_ex] conjI)
  show "l3i_verify () () = Accept" by (simp add: l3i_verify_def)
  show "l3i_faithful () b0_ex H_ex ()" by (simp add: l3i_faithful_def)
  show "cert_loc.virtual_cut b0_ex () H_ex" by (rule l3i_accepted_virtual_cut_sound)
  show "cscope_of () \<noteq> {}" by (simp add: exm_scope)
  show "cfrontier_of () \<noteq> c0" using c0_neq_ec4 by (simp add: exm_frontier)
  show "Cdc ec3 (Update (200::nat) (12000::nat)) \<in> set (ex_model.clean_prefix_of ())"
    by (simp add: exm_clean_prefix)
  show "b0_ex 200 = Some 10000" by (simp add: b0_ex_def)
  show "Apply (ex_model.clean_prefix_of ()) 200 = Some 12000"
    by (simp add: exm_apply)
  show "Apply (ex_model.clean_prefix_of ()) = Src b0_ex H_ex (cfrontier_of ())"
    by (rule l3i_accepted_whole_table_equality)
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer4_Fixtures_Core.thy <==
(*  Title:   Layer4_Fixtures_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer4_Fixtures_Core
  imports Layer4_Witnesses_Core Virtual_Cut
begin

section \<open>Carrier-independent Layer 4 fixture data\<close>

text \<open>
  The carrier-independent data of the Layer 4 fixture family, used by the
  constructed interpretation @{text Layer4_Fixtures_Inst}: per-fixture base
  states @{text "l4_..._b0"}, histories @{text "l4_..._H"}, replay prefixes
  @{text "l4_..._prefix"}, and their
  @{const Apply} / @{const Src} / @{const latest_src_event} / anchor-domain /
  scoped-virtual-cut-state computation lemmas. None of this mentions a run,
  chunk, or certificate carrier. The theory imports
  @{theory DBLog_Virtual_Cuts.Layer4_Witnesses_Core} (for the anchor boundary
  @{const l4_anchor} and the running-example anchor facts) and
  @{theory DBLog_Virtual_Cuts.Virtual_Cut} (for @{const virtual_cut_state}).
\<close>

definition l4_missing_insert_prefix :: "(nat, nat) replay_event list" where
  "l4_missing_insert_prefix =
     [ Cdc ec1 (Update 100 3000),
       Refresh (100::nat) (Some (3000::nat)) ec1,
       Refresh 200 (Some 10000) ec1,
       Cdc ec3 (Update 200 12000) ]"

lemma l4_missing_insert_apply_100:
  "Apply l4_missing_insert_prefix (100::nat) = Some (3000::nat)"
  unfolding l4_missing_insert_prefix_def Apply_def by simp

lemma l4_missing_insert_apply_200:
  "Apply l4_missing_insert_prefix (200::nat) = Some (12000::nat)"
  unfolding l4_missing_insert_prefix_def Apply_def by simp

lemma l4_missing_insert_apply_300:
  "Apply l4_missing_insert_prefix (300::nat) = None"
  unfolding l4_missing_insert_prefix_def Apply_def by simp

lemma l4_missing_insert_replay_keys:
  "replay_keys l4_missing_insert_prefix = {100, 200}"
  unfolding replay_keys_def l4_missing_insert_prefix_def
  by auto

lemma l4_missing_insert_scoped_virtual_cut_state:
  "virtual_cut_state b0_ex l4_missing_insert_prefix {100, 200} ec4 H_ex"
  unfolding virtual_cut_state_def restrict_def
proof (rule ext)
  fix k :: nat
  show "(if k \<in> {100, 200} then Apply l4_missing_insert_prefix k else None)
      = (if k \<in> {100, 200} then Src b0_ex H_ex ec4 k else None)"
  proof (cases "k = 100")
    case True
    thus ?thesis
      using l4_missing_insert_apply_100 Src_b0_ex_H_ex_ec4_100 by simp
  next
    case not100: False
    show ?thesis
    proof (cases "k = 200")
      case True
      thus ?thesis
        using l4_missing_insert_apply_200 Src_b0_ex_H_ex_ec4_200 by simp
    next
      case False
      with not100 show ?thesis by simp
    qed
  qed
qed

definition l4_delete_touch_H :: "(nat, nat) src_history" where
  "l4_delete_touch_H =
     [ (ec1, Update 100 3000),
       (ec2, Delete (400::nat)),
       (ec3, Update 200 12000),
       (ec4, Update 300 3500) ]"

lemma latest_src_event_l4_delete_touch_ec4_100:
  "latest_src_event l4_delete_touch_H ec4 (100::nat) = Some 0"
  unfolding latest_src_event_def l4_delete_touch_H_def
  using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma latest_src_event_l4_delete_touch_ec4_200:
  "latest_src_event l4_delete_touch_H ec4 (200::nat) = Some 2"
  unfolding latest_src_event_def l4_delete_touch_H_def
  using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma latest_src_event_l4_delete_touch_ec4_300:
  "latest_src_event l4_delete_touch_H ec4 (300::nat) = Some 3"
  unfolding latest_src_event_def l4_delete_touch_H_def
  using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma latest_src_event_l4_delete_touch_ec4_400:
  "latest_src_event l4_delete_touch_H ec4 (400::nat) = Some 1"
  unfolding latest_src_event_def l4_delete_touch_H_def
  using ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma latest_src_event_l4_delete_touch_ec4_other:
  assumes "k \<noteq> (100::nat)" and "k \<noteq> 200" and "k \<noteq> 300" and "k \<noteq> 400"
  shows "latest_src_event l4_delete_touch_H ec4 k = None"
  unfolding latest_src_event_def l4_delete_touch_H_def
  using assms ec1_le_ec4 ec2_le_ec4 ec3_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma Src_b0_ex_l4_delete_touch_ec4_100:
  "Src b0_ex l4_delete_touch_H ec4 (100::nat) = Some 3000"
  unfolding Src_def using latest_src_event_l4_delete_touch_ec4_100
  by (simp add: l4_delete_touch_H_def)

lemma Src_b0_ex_l4_delete_touch_ec4_200:
  "Src b0_ex l4_delete_touch_H ec4 (200::nat) = Some 12000"
  unfolding Src_def using latest_src_event_l4_delete_touch_ec4_200
  by (simp add: l4_delete_touch_H_def)

lemma Src_b0_ex_l4_delete_touch_ec4_300:
  "Src b0_ex l4_delete_touch_H ec4 (300::nat) = Some 3500"
  unfolding Src_def using latest_src_event_l4_delete_touch_ec4_300
  by (simp add: l4_delete_touch_H_def)

lemma Src_b0_ex_l4_delete_touch_ec4_400:
  "Src b0_ex l4_delete_touch_H ec4 (400::nat) = None"
  unfolding Src_def using latest_src_event_l4_delete_touch_ec4_400
  by (simp add: l4_delete_touch_H_def)

lemma Src_b0_ex_l4_delete_touch_ec4_other:
  assumes "k \<noteq> (100::nat)" and "k \<noteq> 200" and "k \<noteq> 300" and "k \<noteq> 400"
  shows "Src b0_ex l4_delete_touch_H ec4 k = None"
  unfolding Src_def b0_ex_def
  using latest_src_event_l4_delete_touch_ec4_other[OF assms] assms
  by simp

lemma Src_b0_ex_l4_delete_touch_ec4:
  "Src b0_ex l4_delete_touch_H ec4 =
     (\<lambda>k. if k = (100::nat) then Some (3000::nat)
          else if k = 200 then Some 12000
          else if k = 300 then Some 3500
          else None)"
proof
  fix k :: nat
  show "Src b0_ex l4_delete_touch_H ec4 k =
        (if k = (100::nat) then Some (3000::nat)
         else if k = 200 then Some 12000
         else if k = 300 then Some 3500
         else None)"
  proof (cases "k = 100")
    case True
    thus ?thesis using Src_b0_ex_l4_delete_touch_ec4_100 by simp
  next
    case not100: False
    show ?thesis
    proof (cases "k = 200")
      case True
      thus ?thesis using Src_b0_ex_l4_delete_touch_ec4_200 by simp
    next
      case not200: False
      show ?thesis
      proof (cases "k = 300")
        case True
        thus ?thesis using Src_b0_ex_l4_delete_touch_ec4_300 by simp
      next
        case not300: False
        show ?thesis
        proof (cases "k = 400")
          case True
          thus ?thesis
            using not100 not200 not300 Src_b0_ex_l4_delete_touch_ec4_400
            by simp
        next
          case False
          with not100 not200 not300 show ?thesis
            using Src_b0_ex_l4_delete_touch_ec4_other by simp
        qed
      qed
    qed
  qed
qed

lemma l4_delete_touch_anchor_domain:
  "anchor_domain b0_ex l4_delete_touch_H l4_anchor = {100, 200}"
  unfolding anchor_domain_def l4_anchor_def Src_def latest_src_event_def
            l4_delete_touch_H_def b0_ex_def
  using src_le_refl[where c=ec1] not_src_le_ec2_ec1
        not_src_le_ec3_ec1 not_src_le_ec4_ec1
  by auto

definition l4_empty_b0 :: "nat \<rightharpoonup> nat" where
  "l4_empty_b0 = (\<lambda>_. None)"

definition l4_empty_H :: "(nat, nat) src_history" where
  "l4_empty_H = []"

lemma l4_empty_anchor_domain:
  "anchor_domain l4_empty_b0 l4_empty_H l4_anchor = {}"
  by (simp add: anchor_domain_def Src_def latest_src_event_def
                l4_empty_b0_def l4_empty_H_def)

definition l4_after_frontier_b0 :: "nat \<rightharpoonup> nat" where
  "l4_after_frontier_b0 = (\<lambda>_. None)"

definition l4_after_frontier_H :: "(nat, nat) src_history" where
  "l4_after_frontier_H =
     [ (ec1, Insert (500::nat) (9000::nat)),
       (ec2, Delete (500::nat)) ]"

definition l4_after_frontier_anchor :: frontier where
  "l4_after_frontier_anchor = ec2"

lemma latest_src_event_l4_after_frontier_ec1_500:
  "latest_src_event l4_after_frontier_H ec1 (500::nat) = Some 0"
  unfolding latest_src_event_def l4_after_frontier_H_def
  using src_le_refl[where c=ec1] not_src_le_ec2_ec1
  by simp

lemma latest_src_event_l4_after_frontier_ec2_500:
  "latest_src_event l4_after_frontier_H ec2 (500::nat) = Some 1"
  unfolding latest_src_event_def l4_after_frontier_H_def
  using ec1_le_ec2 src_le_refl[where c=ec2]
  by simp

lemma latest_src_event_l4_after_frontier_ec2_other:
  assumes "k \<noteq> (500::nat)"
  shows "latest_src_event l4_after_frontier_H ec2 k = None"
  unfolding latest_src_event_def l4_after_frontier_H_def
  using assms
  by simp

lemma l4_after_frontier_source_absent_at_anchor_500:
  "Src l4_after_frontier_b0 l4_after_frontier_H
      l4_after_frontier_anchor (500::nat) = None"
  unfolding Src_def
  using latest_src_event_l4_after_frontier_ec2_500
  by (simp add: l4_after_frontier_H_def l4_after_frontier_anchor_def)

lemma l4_after_frontier_source_absent_at_anchor_other:
  assumes "k \<noteq> (500::nat)"
  shows "Src l4_after_frontier_b0 l4_after_frontier_H
      l4_after_frontier_anchor k = None"
  unfolding Src_def l4_after_frontier_b0_def
  using latest_src_event_l4_after_frontier_ec2_other[OF assms]
  by (simp add: l4_after_frontier_anchor_def)

lemma l4_after_frontier_source_at_anchor_empty:
  "Src l4_after_frontier_b0 l4_after_frontier_H
      l4_after_frontier_anchor = (\<lambda>_. None)"
proof
  fix k :: nat
  show "Src l4_after_frontier_b0 l4_after_frontier_H
          l4_after_frontier_anchor k = None"
  proof (cases "k = 500")
    case True
    thus ?thesis using l4_after_frontier_source_absent_at_anchor_500
      by simp
  next
    case False
    thus ?thesis using l4_after_frontier_source_absent_at_anchor_other
      by simp
  qed
qed

lemma l4_after_frontier_anchor_domain_empty:
  "anchor_domain l4_after_frontier_b0 l4_after_frontier_H
     l4_after_frontier_anchor = {}"
  by (simp add: anchor_domain_def l4_after_frontier_source_at_anchor_empty)

definition l4_update_refresh_prefix :: "(nat, nat) replay_event list" where
  "l4_update_refresh_prefix =
     [ Cdc ec1 (Update (100::nat) (3000::nat)),
       Refresh 100 (Some 3000) ec1,
       Refresh 200 (Some 12000) ec4,
       Cdc ec2 (Insert 300 2500),
       Cdc ec4 (Update 300 3500) ]"

lemma l4_update_refresh_apply_100:
  "Apply l4_update_refresh_prefix (100::nat) = Some 3000"
  unfolding l4_update_refresh_prefix_def Apply_def by simp

lemma l4_update_refresh_apply_200:
  "Apply l4_update_refresh_prefix (200::nat) = Some 12000"
  unfolding l4_update_refresh_prefix_def Apply_def by simp

lemma l4_update_refresh_apply_300:
  "Apply l4_update_refresh_prefix (300::nat) = Some 3500"
  unfolding l4_update_refresh_prefix_def Apply_def by simp

lemma l4_update_refresh_scoped_virtual_cut_state:
  "virtual_cut_state b0_ex l4_update_refresh_prefix {100, 200, 300} ec4 H_ex"
  unfolding virtual_cut_state_def restrict_def
proof (rule ext)
  fix k :: nat
  show "(if k \<in> {100, 200, 300} then Apply l4_update_refresh_prefix k else None)
      = (if k \<in> {100, 200, 300} then Src b0_ex H_ex ec4 k else None)"
  proof (cases "k = 100")
    case True
    thus ?thesis
      using l4_update_refresh_apply_100 Src_b0_ex_H_ex_ec4_100 by simp
  next
    case not100: False
    show ?thesis
    proof (cases "k = 200")
      case True
      thus ?thesis
        using l4_update_refresh_apply_200 Src_b0_ex_H_ex_ec4_200 by simp
    next
      case not200: False
      show ?thesis
      proof (cases "k = 300")
        case True
        thus ?thesis
          using l4_update_refresh_apply_300 Src_b0_ex_H_ex_ec4_300 by simp
      next
        case False
        with not100 not200 show ?thesis by simp
      qed
    qed
  qed
qed

lemma l4_update_refresh_source_update_before_refresh:
  "(ec3, Update (200::nat) (12000::nat)) \<in> set H_ex
   \<and> ec3 < ec4"
  using ec3_lt_ec4
  by (simp add: H_ex_def less_src_coord_def)

definition l4_unclaimed_prefix :: "(nat, nat) replay_event list" where
  "l4_unclaimed_prefix =
     [ Cdc ec1 (Update (100::nat) (3000::nat)),
       Refresh 100 (Some 3000) ec1,
       Refresh 200 (Some 10000) ec1,
       Cdc ec2 (Insert 300 2500),
       Cdc ec3 (Update 200 12000),
       Refresh 300 (Some 2500) ec3,
       Cdc ec4 (Update 300 3500),
       Refresh 999 (Some 4242) ec4 ]"

lemma l4_unclaimed_apply_100:
  "Apply l4_unclaimed_prefix (100::nat) = Some 3000"
  unfolding l4_unclaimed_prefix_def Apply_def by simp

lemma l4_unclaimed_apply_200:
  "Apply l4_unclaimed_prefix (200::nat) = Some 12000"
  unfolding l4_unclaimed_prefix_def Apply_def by simp

lemma l4_unclaimed_apply_300:
  "Apply l4_unclaimed_prefix (300::nat) = Some 3500"
  unfolding l4_unclaimed_prefix_def Apply_def by simp

lemma l4_unclaimed_apply_999:
  "Apply l4_unclaimed_prefix (999::nat) = Some 4242"
  unfolding l4_unclaimed_prefix_def Apply_def by simp

lemma l4_unclaimed_scoped_virtual_cut_state:
  "virtual_cut_state b0_ex l4_unclaimed_prefix {100, 200, 300} ec4 H_ex"
  unfolding virtual_cut_state_def restrict_def
proof (rule ext)
  fix k :: nat
  show "(if k \<in> {100, 200, 300} then Apply l4_unclaimed_prefix k else None)
      = (if k \<in> {100, 200, 300} then Src b0_ex H_ex ec4 k else None)"
  proof (cases "k = 100")
    case True
    thus ?thesis
      using l4_unclaimed_apply_100 Src_b0_ex_H_ex_ec4_100 by simp
  next
    case not100: False
    show ?thesis
    proof (cases "k = 200")
      case True
      thus ?thesis
        using l4_unclaimed_apply_200 Src_b0_ex_H_ex_ec4_200 by simp
    next
      case not200: False
      show ?thesis
      proof (cases "k = 300")
        case True
        thus ?thesis
          using l4_unclaimed_apply_300 Src_b0_ex_H_ex_ec4_300 by simp
      next
        case False
        with not100 not200 show ?thesis by simp
      qed
    qed
  qed
qed

definition l4_b0_anchor_b0 :: "nat \<rightharpoonup> nat" where
  "l4_b0_anchor_b0 = (\<lambda>k. if k = (700::nat) then Some (7000::nat) else None)"

definition l4_b0_anchor_H :: "(nat, nat) src_history" where
  "l4_b0_anchor_H = []"

definition l4_b0_anchor_prefix :: "(nat, nat) replay_event list" where
  "l4_b0_anchor_prefix =
     [Refresh (700::nat) (Some (7000::nat)) ec1]"

lemma l4_b0_anchor_base_key_present:
  "l4_b0_anchor_b0 (700::nat) = Some 7000"
  by (simp add: l4_b0_anchor_b0_def)

lemma l4_b0_anchor_no_source_event_for_key:
  "latest_src_event l4_b0_anchor_H l4_anchor (700::nat) = None"
  by (simp add: latest_src_event_def l4_b0_anchor_H_def)

lemma l4_b0_anchor_source_at_anchor:
  "Src l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor = l4_b0_anchor_b0"
  by (rule ext) (simp add: Src_def latest_src_event_def
                            l4_b0_anchor_H_def)

lemma l4_b0_anchor_source_key_at_anchor:
  "Src l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor (700::nat)
     = Some 7000"
  using l4_b0_anchor_base_key_present l4_b0_anchor_source_at_anchor
  by simp

lemma l4_b0_anchor_domain:
  "anchor_domain l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor = {700}"
  unfolding anchor_domain_def
  using l4_b0_anchor_source_at_anchor
  by (auto simp: l4_b0_anchor_b0_def)

definition l4_same_boundary_b0 :: "nat \<rightharpoonup> nat" where
  "l4_same_boundary_b0 = (\<lambda>_. None)"

definition l4_same_boundary_H :: "(nat, nat) src_history" where
  "l4_same_boundary_H =
     [ (ec1, Insert (800::nat) (8000::nat)),
       (ec4, Insert (900::nat) (9000::nat)) ]"

definition l4_same_boundary_prefix :: "(nat, nat) replay_event list" where
  "l4_same_boundary_prefix =
     [ Cdc ec1 (Insert (800::nat) (8000::nat)),
       Cdc ec4 (Insert (900::nat) (9000::nat)) ]"

lemma l4_same_boundary_anchor_event_in_history:
  "(ec1, Insert (800::nat) (8000::nat)) \<in> set l4_same_boundary_H"
  by (simp add: l4_same_boundary_H_def)

lemma l4_same_boundary_frontier_event_in_history:
  "(ec4, Insert (900::nat) (9000::nat)) \<in> set l4_same_boundary_H"
  by (simp add: l4_same_boundary_H_def)

lemma l4_same_boundary_latest_anchor_800:
  "latest_src_event l4_same_boundary_H l4_anchor (800::nat) = Some 0"
  unfolding latest_src_event_def l4_same_boundary_H_def l4_anchor_def
  using src_le_refl[where c=ec1] not_src_le_ec4_ec1
  by simp

lemma l4_same_boundary_latest_anchor_900:
  "latest_src_event l4_same_boundary_H l4_anchor (900::nat) = None"
  unfolding latest_src_event_def l4_same_boundary_H_def l4_anchor_def
  using src_le_refl[where c=ec1] not_src_le_ec4_ec1
  by simp

lemma l4_same_boundary_source_anchor_800:
  "Src l4_same_boundary_b0 l4_same_boundary_H l4_anchor (800::nat)
     = Some 8000"
  unfolding Src_def
  using l4_same_boundary_latest_anchor_800
  by (simp add: l4_same_boundary_H_def)

lemma l4_same_boundary_source_anchor_900:
  "Src l4_same_boundary_b0 l4_same_boundary_H l4_anchor (900::nat) = None"
  unfolding Src_def l4_same_boundary_b0_def
  using l4_same_boundary_latest_anchor_900 by simp

lemma l4_same_boundary_anchor_domain:
  "anchor_domain l4_same_boundary_b0 l4_same_boundary_H l4_anchor = {800}"
  unfolding anchor_domain_def l4_same_boundary_b0_def
            l4_same_boundary_H_def l4_anchor_def Src_def latest_src_event_def
  using src_le_refl[where c=ec1] not_src_le_ec4_ec1
  by auto

lemma l4_same_boundary_anchor_key_in_anchor_domain:
  "(800::nat) \<in> anchor_domain l4_same_boundary_b0
     l4_same_boundary_H l4_anchor"
  using l4_same_boundary_anchor_domain by simp

lemma l4_same_boundary_frontier_key_not_in_anchor_domain:
  "(900::nat) \<notin> anchor_domain l4_same_boundary_b0
     l4_same_boundary_H l4_anchor"
  using l4_same_boundary_anchor_domain by simp

section \<open>Further anchor-domain facts\<close>

text \<open>Pure @{const anchor_domain} computation facts on the fixture data above.
  They involve no run, chunk, or certificate carrier and stand on their own,
  with no constructed @{text Layer4_Fixtures_Inst} counterpart.\<close>

lemma l4_claim_refresh_mismatch_anchor_domain:
  "anchor_domain b0_ex H_ex l4_anchor = {100, 200}"
  by (rule l4_anchor_domain)

lemma l4_update_refresh_key_200_anchor_domain:
  "(200::nat) \<in> anchor_domain b0_ex H_ex l4_anchor"
  using l4_anchor_domain by simp

lemma l4_b0_anchor_key_in_anchor_domain:
  "(700::nat) \<in> anchor_domain l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor"
  using l4_b0_anchor_domain by simp

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer4_Fixtures_Inst.thy <==
(*  Title:   Layer4_Fixtures_Inst.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer4_Fixtures_Inst
  imports
    Layer4_Fixtures_Core
    DBLog_Cert_Substrate
    Layer01_Virtual_Cut_Example_Inst
    Layer4_Whole_Table
begin

section \<open>Constructed Layer 4 fixtures\<close>

text \<open>
  Constructed Layer 4 fixtures: the negative, boundary, and run-ambiguity facts
  for the Layer 4 whole-table claim, established over explicit constructions
  with no axioms.

  Each Layer 4 fixture pins exactly the
  three certificate accessors @{const scope} / @{const frontier} /
  @{const clean_prefix} (the run-ambiguity fixture additionally pins
  @{const materializes_run} / @{const chunks} / @{const responsible_chunk} on two
  runs). Everything else --- @{const virtual_cut},
  @{const whole_table_claim_scope}, and the pure Layer 4 predicates
  @{const touched_between} / @{const anchor_domain} / @{const table_scope_between}
  / @{const all_post_anchor_changes_covered} / @{const no_unclaimed_replay_keys}
  / @{const replay_keys} --- is a global definition over those accessor
  \<^emph>\<open>values\<close>, plus the cert-side locale definitions of
  @{locale dblog_cert_substrate}. So a single
  @{command global_interpretation} @{text cf} of
  @{locale dblog_cert_substrate} over a finite certificate datatype whose
  @{const scope} / @{const frontier} / @{const clean_prefix} functions carry
  exactly the fixture values suffices; the run-side ambiguity fixture gets a
  second interpretation @{text amb} over a two-run carrier.

    \<^item> The carrier-independent source-side lemmas of
      @{text Layer4_Fixtures_Core} and the anchor facts of
      @{text Layer4_Witnesses_Core}, which range over the
      plain replay-prefix / source-history @{command definition}s (e.g.
      @{thm [source] l4_missing_insert_scoped_virtual_cut_state},
      @{thm [source] l4_anchor_domain},
      @{thm [source] Src_b0_ex_l4_delete_touch_ec4}), reference no certificate
      accessor and are reused verbatim by import.

    \<^item> The running-example clean prefix --- shared by the post-anchor-delete and
      run-ambiguity fixtures --- is the constructed
      @{term "ex_model.clean_prefix_of ()"} of
      @{text Layer01_Virtual_Cut_Example_Inst}, with
      @{thm [source] exm_apply} / @{thm [source] ex_model_virtual_cut_holds}
      reused.

    \<^item> The @{text H_ex}-based @{const touched_between} fact over the explicit
      frontier @{term ec4} (@{thm [source] touched_H_ex_anchor_ec4}) is reused
      from @{text Layer4_Witnesses_Core}.
\<close>


subsection \<open>Constructed certificate carrier\<close>

text \<open>A finite certificate datatype with one constructor per Layer 4 fixture,
  carrying exactly the scope / frontier / clean-prefix values the fixtures
  exercise.\<close>

datatype l4f_cert =
    CMissingInsert | CDeleteTouch | CEmpty | CClaimRefresh | CAfterFrontier
  | CUpdateRefresh | CUnclaimed | CB0Anchor | CSameBoundary | CAmbig

fun l4f_scope :: "l4f_cert \<Rightarrow> nat set" where
  "l4f_scope CMissingInsert = {100, 200}"
| "l4f_scope CDeleteTouch   = {100, 200, 300}"
| "l4f_scope CEmpty         = {}"
| "l4f_scope CClaimRefresh  = {100, 200, 300}"
| "l4f_scope CAfterFrontier = {}"
| "l4f_scope CUpdateRefresh = {100, 200, 300}"
| "l4f_scope CUnclaimed     = {100, 200, 300}"
| "l4f_scope CB0Anchor      = {700}"
| "l4f_scope CSameBoundary  = {800, 900}"
| "l4f_scope CAmbig         = {100, 200, 300}"

fun l4f_frontier :: "l4f_cert \<Rightarrow> frontier" where
  "l4f_frontier CEmpty         = ec1"
| "l4f_frontier CAfterFrontier = ec1"
| "l4f_frontier _              = ec4"

fun l4f_clean_prefix :: "l4f_cert \<Rightarrow> (nat, nat) replay_event list" where
  "l4f_clean_prefix CMissingInsert = l4_missing_insert_prefix"
| "l4f_clean_prefix CDeleteTouch   = ex_model.clean_prefix_of ()"
| "l4f_clean_prefix CEmpty         = []"
| "l4f_clean_prefix CClaimRefresh  = l4_missing_insert_prefix"
| "l4f_clean_prefix CAfterFrontier = []"
| "l4f_clean_prefix CUpdateRefresh = l4_update_refresh_prefix"
| "l4f_clean_prefix CUnclaimed     = l4_unclaimed_prefix"
| "l4f_clean_prefix CB0Anchor      = l4_b0_anchor_prefix"
| "l4f_clean_prefix CSameBoundary  = l4_same_boundary_prefix"
| "l4f_clean_prefix CAmbig         = ex_model.clean_prefix_of ()"


subsection \<open>Reusable helpers\<close>

text \<open>The running-example clean prefix replay keys and virtual-cut state, over the
  constructed @{term "ex_model.clean_prefix_of ()"}. The @{text H_ex}
  post-anchor touched set @{thm [source] touched_H_ex_anchor_ec4} is imported
  from @{text Layer4_Witnesses_Core}.\<close>

lemma rep_ex_replay_keys:
  "replay_keys (ex_model.clean_prefix_of ()) = {100, 200, 300}"
  unfolding replay_keys_def exm_clean_prefix by auto

lemma rep_ex_virtual_cut_state:
  "virtual_cut_state b0_ex (ex_model.clean_prefix_of ()) {100, 200, 300} ec4 H_ex"
  using ex_model_virtual_cut_holds
  by (simp add: virtual_cut_state_def exm_scope exm_frontier)


subsection \<open>Constructed certificate substrate interpretation (cert-accessor fixtures)\<close>

text \<open>The run side is a degenerate @{typ unit} run (no chunks, no observed CDC,
  empty source history);
  @{locale dblog_cert_substrate} assumes nothing beyond the two inherited
  @{const chunks_list} obligations (@{term "set [] = {}"}, @{term "distinct []"}),
  so the interpretation introduces no axiom. The verifier / materialization /
  faithfulness / binding / schema parameters are not used by the cert-accessor
  fixtures and are supplied as trivial constants.\<close>

global_interpretation cf: dblog_cert_substrate
  "\<lambda>_::unit. ({} :: nat set)"                                       \<comment> \<open>@{text scope_of}\<close>
  "\<lambda>_::unit. c0"                                                    \<comment> \<open>@{text frontier_of}\<close>
  "\<lambda>_::unit. ({} :: nat set)"                                       \<comment> \<open>chunks\<close>
  "\<lambda>_::unit. ([] :: (nat, nat) src_history)"                        \<comment> \<open>@{text src_history_of}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. \<lambda>_::nat. (None :: nat option option)"          \<comment> \<open>@{text chunk_read_result}\<close>
  "\<lambda>_::unit. ([] :: (src_coord \<times> (nat, nat) source_event) list)"    \<comment> \<open>@{text cdc_events_of}\<close>
  "\<lambda>_::unit. ([] :: nat list)"                                      \<comment> \<open>@{text chunks_list}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. ({} :: nat set)"                              \<comment> \<open>@{text chunk_domain}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. (None :: nat option)"                         \<comment> \<open>@{text responsible_chunk}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_lower_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_upper_watermark}\<close>
  "\<lambda>_::unit. \<lambda>_::nat. c0"                                           \<comment> \<open>@{text chunk_read_coordinate}\<close>
  l4f_scope l4f_frontier l4f_clean_prefix
  "\<lambda>_::l4f_cert. \<lambda>_::unit. Reject"                                  \<comment> \<open>verify\<close>
  Accept                                                            \<comment> \<open>@{text accept_value}\<close>
  "\<lambda>_::unit. \<lambda>_::(nat \<rightharpoonup> nat). \<lambda>_::(nat, nat) src_history. \<lambda>_::unit. False"
                                                                    \<comment> \<open>@{text faithful_source_observation}\<close>
  "\<lambda>_::l4f_cert. \<lambda>_::unit. \<lambda>_::unit. False"                         \<comment> \<open>@{text materializes_run}\<close>
  "\<lambda>_::l4f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text evidence_bound_to_cert}\<close>
  "\<lambda>_::l4f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text source_side_schema_supported}\<close>
  by unfold_locales simp_all


subsection \<open>Post-anchor insert not covered (constructed)\<close>

lemma cf_missing_insert_virtual_cut:
  "cf.virtual_cut b0_ex CMissingInsert H_ex"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using l4_missing_insert_scoped_virtual_cut_state
  by (simp add: virtual_cut_state_def)

lemma cf_missing_insert_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CMissingInsert) (l4f_scope CMissingInsert)"
  unfolding no_unclaimed_replay_keys_def
  using l4_missing_insert_replay_keys by simp

lemma cf_missing_insert_key_touched:
  "(300::nat) \<in> touched_between H_ex l4_anchor (l4f_frontier CMissingInsert)"
  using touched_H_ex_anchor_ec4 by simp

lemma cf_missing_insert_not_covered:
  "\<not> all_post_anchor_changes_covered
        H_ex l4_anchor (l4f_frontier CMissingInsert) (l4f_scope CMissingInsert)"
  using cf_missing_insert_key_touched
  unfolding all_post_anchor_changes_covered_def
  by auto

lemma cf_missing_insert_not_whole_table:
  "\<not> cf.whole_table_claim_scope b0_ex CMissingInsert H_ex l4_anchor"
  using cf_missing_insert_not_covered
  unfolding cf.whole_table_claim_scope_def
  by blast

lemma cf_missing_insert_unrestricted_equality_fails:
  "Apply (l4f_clean_prefix CMissingInsert)
   \<noteq> Src b0_ex H_ex (l4f_frontier CMissingInsert)"
proof
  assume eq:
    "Apply (l4f_clean_prefix CMissingInsert)
     = Src b0_ex H_ex (l4f_frontier CMissingInsert)"
  hence "Apply (l4f_clean_prefix CMissingInsert) (300::nat)
       = Src b0_ex H_ex (l4f_frontier CMissingInsert) 300"
    by simp
  thus False
    using l4_missing_insert_apply_300 Src_b0_ex_H_ex_ec4_300 by simp
qed

theorem layer4_post_anchor_insert_not_covered_fixture_constructed:
  "cf.virtual_cut b0_ex CMissingInsert H_ex
   \<and> no_unclaimed_replay_keys
        (l4f_clean_prefix CMissingInsert) (l4f_scope CMissingInsert)
   \<and> (300::nat) \<in> touched_between H_ex l4_anchor (l4f_frontier CMissingInsert)
   \<and> 300 \<notin> l4f_scope CMissingInsert
   \<and> 300 \<notin> replay_keys (l4f_clean_prefix CMissingInsert)
   \<and> \<not> all_post_anchor_changes_covered
        H_ex l4_anchor (l4f_frontier CMissingInsert) (l4f_scope CMissingInsert)
   \<and> \<not> cf.whole_table_claim_scope b0_ex CMissingInsert H_ex l4_anchor
   \<and> Apply (l4f_clean_prefix CMissingInsert) 300 = None
   \<and> Src b0_ex H_ex (l4f_frontier CMissingInsert) 300 = Some 3500
   \<and> Apply (l4f_clean_prefix CMissingInsert)
      \<noteq> Src b0_ex H_ex (l4f_frontier CMissingInsert)"
  using cf_missing_insert_virtual_cut
        cf_missing_insert_no_unclaimed
        cf_missing_insert_key_touched
        cf_missing_insert_not_covered
        cf_missing_insert_not_whole_table
        cf_missing_insert_unrestricted_equality_fails
        l4_missing_insert_replay_keys
        l4_missing_insert_apply_300
        Src_b0_ex_H_ex_ec4_300
  by simp


subsection \<open>Post-anchor delete as conservative touch coverage (constructed)\<close>

lemma cf_delete_touch_apply_frontier:
  "Apply (l4f_clean_prefix CDeleteTouch) =
     (\<lambda>k. if k = (100::nat) then Some (3000::nat)
          else if k = 200 then Some 12000
          else if k = 300 then Some 3500
          else None)"
  using exm_apply by simp

lemma cf_delete_touch_unrestricted_equality:
  "Apply (l4f_clean_prefix CDeleteTouch)
   = Src b0_ex l4_delete_touch_H (l4f_frontier CDeleteTouch)"
  using cf_delete_touch_apply_frontier Src_b0_ex_l4_delete_touch_ec4 by simp

lemma cf_delete_touch_virtual_cut:
  "cf.virtual_cut b0_ex CDeleteTouch l4_delete_touch_H"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using cf_delete_touch_unrestricted_equality by simp

lemma cf_delete_touch_replay_keys:
  "replay_keys (l4f_clean_prefix CDeleteTouch) = {100, 200, 300}"
  using rep_ex_replay_keys by simp

lemma cf_delete_touch_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CDeleteTouch) (l4f_scope CDeleteTouch)"
  unfolding no_unclaimed_replay_keys_def
  using cf_delete_touch_replay_keys by simp

lemma cf_delete_touch_anchor_complete:
  "anchor_complete_at_boundary
     b0_ex l4_delete_touch_H l4_anchor (l4f_scope CDeleteTouch)"
  unfolding anchor_complete_at_boundary_def
  using l4_delete_touch_anchor_domain by simp

lemma cf_delete_touch_key_touched:
  "(400::nat) \<in> touched_between
       l4_delete_touch_H l4_anchor (l4f_frontier CDeleteTouch)"
proof -
  have in_H: "(ec2, Delete (400::nat)) \<in> set l4_delete_touch_H"
    by (simp add: l4_delete_touch_H_def)
  have after_anchor: "l4_anchor < ec2"
    using ec1_less_ec2 by (simp add: l4_anchor_def)
  have before_frontier: "ec2 \<le> l4f_frontier CDeleteTouch"
    using ec2_less_eq_ec4 by simp
  show ?thesis
    unfolding touched_between_def
    using in_H after_anchor before_frontier
    by (intro CollectI exI[where x=ec2]
              exI[where x="Delete (400::nat)"]) auto
qed

lemma cf_delete_touch_not_covered:
  "\<not> all_post_anchor_changes_covered
        l4_delete_touch_H l4_anchor (l4f_frontier CDeleteTouch) (l4f_scope CDeleteTouch)"
  using cf_delete_touch_key_touched
  unfolding all_post_anchor_changes_covered_def
  by auto

lemma cf_delete_touch_not_whole_table:
  "\<not> cf.whole_table_claim_scope b0_ex CDeleteTouch l4_delete_touch_H l4_anchor"
  using cf_delete_touch_not_covered
  unfolding cf.whole_table_claim_scope_def
  by blast

theorem layer4_post_anchor_delete_not_covered_fixture_constructed:
  "cf.virtual_cut b0_ex CDeleteTouch l4_delete_touch_H
   \<and> l4_anchor \<le> l4f_frontier CDeleteTouch
   \<and> anchor_complete_at_boundary
        b0_ex l4_delete_touch_H l4_anchor (l4f_scope CDeleteTouch)
   \<and> no_unclaimed_replay_keys
        (l4f_clean_prefix CDeleteTouch) (l4f_scope CDeleteTouch)
   \<and> (400::nat) \<in> touched_between l4_delete_touch_H l4_anchor
        (l4f_frontier CDeleteTouch)
   \<and> 400 \<notin> l4f_scope CDeleteTouch
   \<and> 400 \<notin> replay_keys (l4f_clean_prefix CDeleteTouch)
   \<and> Apply (l4f_clean_prefix CDeleteTouch) 400 = None
   \<and> Src b0_ex l4_delete_touch_H (l4f_frontier CDeleteTouch) 400 = None
   \<and> Apply (l4f_clean_prefix CDeleteTouch)
      = Src b0_ex l4_delete_touch_H (l4f_frontier CDeleteTouch)
   \<and> \<not> all_post_anchor_changes_covered
        l4_delete_touch_H l4_anchor (l4f_frontier CDeleteTouch) (l4f_scope CDeleteTouch)
   \<and> \<not> cf.whole_table_claim_scope b0_ex CDeleteTouch l4_delete_touch_H l4_anchor"
  using cf_delete_touch_virtual_cut
        cf_delete_touch_anchor_complete
        cf_delete_touch_no_unclaimed
        cf_delete_touch_key_touched
        cf_delete_touch_replay_keys
        cf_delete_touch_apply_frontier
        Src_b0_ex_l4_delete_touch_ec4_400
        cf_delete_touch_unrestricted_equality
        cf_delete_touch_not_covered
        cf_delete_touch_not_whole_table
        ec1_le_ec4
  by (simp add: less_eq_src_coord_def l4_anchor_def)


subsection \<open>Empty anchor-domain boundary (constructed)\<close>

lemma cf_empty_apply:
  "Apply (l4f_clean_prefix CEmpty) = (\<lambda>_. None)"
  by (simp add: Apply_def)

lemma cf_empty_source_at_frontier:
  "Src l4_empty_b0 l4_empty_H (l4f_frontier CEmpty) = (\<lambda>_. None)"
  by (simp add: Src_def latest_src_event_def l4_empty_b0_def l4_empty_H_def)

lemma cf_empty_unrestricted_equality:
  "Apply (l4f_clean_prefix CEmpty)
   = Src l4_empty_b0 l4_empty_H (l4f_frontier CEmpty)"
  using cf_empty_apply cf_empty_source_at_frontier by simp

lemma cf_empty_virtual_cut:
  "cf.virtual_cut l4_empty_b0 CEmpty l4_empty_H"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using cf_empty_unrestricted_equality by simp

lemma cf_empty_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CEmpty) (l4f_scope CEmpty)"
  by (simp add: no_unclaimed_replay_keys_def replay_keys_def)

lemma cf_empty_anchor_complete:
  "anchor_complete_at_boundary l4_empty_b0 l4_empty_H l4_anchor (l4f_scope CEmpty)"
  by (simp add: anchor_complete_at_boundary_def l4_empty_anchor_domain)

lemma touched_between_nil: "touched_between [] b f = {}"
  by (simp add: touched_between_def)

lemma cf_empty_touched_between:
  "touched_between l4_empty_H l4_anchor (l4f_frontier CEmpty) = {}"
  by (simp add: l4_empty_H_def touched_between_nil)

lemma cf_empty_table_scope_between:
  "table_scope_between l4_empty_b0 l4_empty_H l4_anchor (l4f_frontier CEmpty) = {}"
  unfolding table_scope_between_def
  using l4_empty_anchor_domain cf_empty_touched_between
  by simp

lemma cf_empty_all_post_anchor_changes_covered:
  "all_post_anchor_changes_covered
     l4_empty_H l4_anchor (l4f_frontier CEmpty) (l4f_scope CEmpty)"
  by (simp add: all_post_anchor_changes_covered_def l4_empty_H_def touched_between_nil)

lemma cf_empty_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CEmpty"
  by (simp add: l4_anchor_def less_eq_src_coord_def src_le_refl)

lemma cf_empty_whole_table_claim_scope:
  "cf.whole_table_claim_scope l4_empty_b0 CEmpty l4_empty_H l4_anchor"
  unfolding cf.whole_table_claim_scope_def
  using cf_empty_anchor_le_frontier
        cf_empty_anchor_complete
        cf_empty_all_post_anchor_changes_covered
        cf_empty_no_unclaimed
  by blast

theorem layer4_empty_anchor_domain_boundary_fixture_constructed:
  "anchor_domain l4_empty_b0 l4_empty_H l4_anchor = {}
   \<and> touched_between l4_empty_H l4_anchor (l4f_frontier CEmpty) = {}
   \<and> table_scope_between l4_empty_b0 l4_empty_H l4_anchor (l4f_frontier CEmpty) = {}
   \<and> l4f_scope CEmpty = {}
   \<and> l4f_clean_prefix CEmpty = []
   \<and> cf.virtual_cut l4_empty_b0 CEmpty l4_empty_H
   \<and> cf.whole_table_claim_scope l4_empty_b0 CEmpty l4_empty_H l4_anchor
   \<and> Apply (l4f_clean_prefix CEmpty)
      = Src l4_empty_b0 l4_empty_H (l4f_frontier CEmpty)"
  using l4_empty_anchor_domain
        cf_empty_touched_between
        cf_empty_table_scope_between
        cf_empty_virtual_cut
        cf_empty_whole_table_claim_scope
        cf_empty_unrestricted_equality
  by simp


subsection \<open>Claim scope broader than materialized replay coverage (constructed)\<close>

lemma cf_claim_refresh_replay_keys:
  "replay_keys (l4f_clean_prefix CClaimRefresh) = {100, 200}"
  using l4_missing_insert_replay_keys by simp

lemma cf_claim_refresh_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CClaimRefresh) (l4f_scope CClaimRefresh)"
  unfolding no_unclaimed_replay_keys_def using cf_claim_refresh_replay_keys by simp

lemma cf_claim_refresh_anchor_complete:
  "anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CClaimRefresh)"
  unfolding anchor_complete_at_boundary_def using l4_anchor_domain by simp

lemma cf_claim_refresh_all_post:
  "all_post_anchor_changes_covered H_ex l4_anchor
     (l4f_frontier CClaimRefresh) (l4f_scope CClaimRefresh)"
  unfolding all_post_anchor_changes_covered_def using touched_H_ex_anchor_ec4 by simp

lemma cf_claim_refresh_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CClaimRefresh"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma cf_claim_refresh_whole_table:
  "cf.whole_table_claim_scope b0_ex CClaimRefresh H_ex l4_anchor"
  unfolding cf.whole_table_claim_scope_def
  using cf_claim_refresh_anchor_le_frontier cf_claim_refresh_anchor_complete
        cf_claim_refresh_all_post cf_claim_refresh_no_unclaimed
  by blast

lemma cf_claim_refresh_not_virtual_cut:
  "\<not> cf.virtual_cut b0_ex CClaimRefresh H_ex"
proof
  assume vc: "cf.virtual_cut b0_ex CClaimRefresh H_ex"
  hence "restrict (Apply (l4f_clean_prefix CClaimRefresh)) (l4f_scope CClaimRefresh)
       = restrict (Src b0_ex H_ex (l4f_frontier CClaimRefresh)) (l4f_scope CClaimRefresh)"
    unfolding cf.virtual_cut_def core_virtual_cut_state_def by simp
  hence "restrict (Apply (l4f_clean_prefix CClaimRefresh)) (l4f_scope CClaimRefresh) (300::nat)
       = restrict (Src b0_ex H_ex (l4f_frontier CClaimRefresh)) (l4f_scope CClaimRefresh) 300"
    by simp
  hence "Apply (l4f_clean_prefix CClaimRefresh) (300::nat)
       = Src b0_ex H_ex (l4f_frontier CClaimRefresh) 300"
    by (simp add: restrict_def)
  thus False
    using l4_missing_insert_apply_300 Src_b0_ex_H_ex_ec4_300 by simp
qed

theorem layer4_claim_refresh_scope_mismatch_fixture_constructed:
  "l4f_scope CClaimRefresh = {100, 200, 300}
   \<and> replay_keys (l4f_clean_prefix CClaimRefresh) = {100, 200}
   \<and> (300::nat) \<in> l4f_scope CClaimRefresh
   \<and> 300 \<notin> replay_keys (l4f_clean_prefix CClaimRefresh)
   \<and> anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CClaimRefresh)
   \<and> all_post_anchor_changes_covered H_ex l4_anchor
        (l4f_frontier CClaimRefresh) (l4f_scope CClaimRefresh)
   \<and> no_unclaimed_replay_keys
        (l4f_clean_prefix CClaimRefresh) (l4f_scope CClaimRefresh)
   \<and> cf.whole_table_claim_scope b0_ex CClaimRefresh H_ex l4_anchor
   \<and> \<not> cf.virtual_cut b0_ex CClaimRefresh H_ex
   \<and> Apply (l4f_clean_prefix CClaimRefresh) 300 = None
   \<and> Src b0_ex H_ex (l4f_frontier CClaimRefresh) 300 = Some 3500
   \<and> Apply (l4f_clean_prefix CClaimRefresh)
      \<noteq> Src b0_ex H_ex (l4f_frontier CClaimRefresh)"
  using cf_claim_refresh_replay_keys cf_claim_refresh_anchor_complete
        cf_claim_refresh_all_post cf_claim_refresh_no_unclaimed
        cf_claim_refresh_whole_table cf_claim_refresh_not_virtual_cut
        l4_missing_insert_apply_300 Src_b0_ex_H_ex_ec4_300
        cf_missing_insert_unrestricted_equality_fails
  by simp


subsection \<open>Anchor boundary after certified frontier (constructed)\<close>

lemma cf_after_frontier_source_present_at_frontier:
  "Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier) (500::nat)
     = Some 9000"
  unfolding Src_def
  using latest_src_event_l4_after_frontier_ec1_500
  by (simp add: l4_after_frontier_H_def)

lemma cf_after_frontier_touched_between_empty:
  "touched_between l4_after_frontier_H l4_after_frontier_anchor
     (l4f_frontier CAfterFrontier) = {}"
  unfolding touched_between_def l4_after_frontier_H_def l4_after_frontier_anchor_def
  using not_src_le_ec2_ec1
  by (auto simp: less_src_coord_def src_lt_def less_eq_src_coord_def)

lemma cf_after_frontier_table_scope_between_empty:
  "table_scope_between l4_after_frontier_b0 l4_after_frontier_H
     l4_after_frontier_anchor (l4f_frontier CAfterFrontier) = {}"
  unfolding table_scope_between_def
  using l4_after_frontier_anchor_domain_empty cf_after_frontier_touched_between_empty
  by simp

lemma cf_after_frontier_key_not_in_table_scope:
  "(500::nat) \<notin> table_scope_between l4_after_frontier_b0
     l4_after_frontier_H l4_after_frontier_anchor (l4f_frontier CAfterFrontier)"
  using cf_after_frontier_table_scope_between_empty by simp

lemma cf_after_frontier_anchor_not_le_frontier:
  "\<not> l4_after_frontier_anchor \<le> l4f_frontier CAfterFrontier"
  using not_src_le_ec2_ec1
  by (simp add: l4_after_frontier_anchor_def less_eq_src_coord_def)

lemma cf_after_frontier_anchor_complete:
  "anchor_complete_at_boundary
     l4_after_frontier_b0 l4_after_frontier_H l4_after_frontier_anchor (l4f_scope CAfterFrontier)"
  by (simp add: anchor_complete_at_boundary_def l4_after_frontier_anchor_domain_empty)

lemma cf_after_frontier_all_post:
  "all_post_anchor_changes_covered l4_after_frontier_H
     l4_after_frontier_anchor (l4f_frontier CAfterFrontier) (l4f_scope CAfterFrontier)"
  unfolding all_post_anchor_changes_covered_def
  using cf_after_frontier_touched_between_empty by simp

lemma cf_after_frontier_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CAfterFrontier) (l4f_scope CAfterFrontier)"
  by (simp add: no_unclaimed_replay_keys_def replay_keys_def)

lemma cf_after_frontier_apply:
  "Apply (l4f_clean_prefix CAfterFrontier) = (\<lambda>_. None)"
  by (simp add: Apply_def)

lemma cf_after_frontier_virtual_cut:
  "cf.virtual_cut l4_after_frontier_b0 CAfterFrontier l4_after_frontier_H"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def restrict_def
  by simp

lemma cf_after_frontier_not_whole_table:
  "\<not> cf.whole_table_claim_scope l4_after_frontier_b0 CAfterFrontier
        l4_after_frontier_H l4_after_frontier_anchor"
  using cf_after_frontier_anchor_not_le_frontier
  unfolding cf.whole_table_claim_scope_def
  by blast

lemma cf_after_frontier_unrestricted_equality_fails:
  "Apply (l4f_clean_prefix CAfterFrontier)
   \<noteq> Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier)"
proof
  assume eq:
    "Apply (l4f_clean_prefix CAfterFrontier)
     = Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier)"
  hence "Apply (l4f_clean_prefix CAfterFrontier) (500::nat)
       = Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier) 500"
    by simp
  thus False
    using cf_after_frontier_apply cf_after_frontier_source_present_at_frontier by simp
qed

theorem layer4_anchor_after_frontier_fixture_constructed:
  "l4f_scope CAfterFrontier = {}
   \<and> l4f_clean_prefix CAfterFrontier = []
   \<and> l4f_frontier CAfterFrontier = ec1
   \<and> l4_after_frontier_anchor = ec2
   \<and> \<not> l4_after_frontier_anchor \<le> l4f_frontier CAfterFrontier
   \<and> anchor_domain l4_after_frontier_b0 l4_after_frontier_H
        l4_after_frontier_anchor = {}
   \<and> touched_between l4_after_frontier_H l4_after_frontier_anchor
        (l4f_frontier CAfterFrontier) = {}
   \<and> table_scope_between l4_after_frontier_b0 l4_after_frontier_H
        l4_after_frontier_anchor (l4f_frontier CAfterFrontier) = {}
   \<and> (500::nat) \<notin> table_scope_between l4_after_frontier_b0
        l4_after_frontier_H l4_after_frontier_anchor (l4f_frontier CAfterFrontier)
   \<and> anchor_complete_at_boundary l4_after_frontier_b0 l4_after_frontier_H
        l4_after_frontier_anchor (l4f_scope CAfterFrontier)
   \<and> all_post_anchor_changes_covered l4_after_frontier_H
        l4_after_frontier_anchor (l4f_frontier CAfterFrontier) (l4f_scope CAfterFrontier)
   \<and> no_unclaimed_replay_keys
        (l4f_clean_prefix CAfterFrontier) (l4f_scope CAfterFrontier)
   \<and> cf.virtual_cut l4_after_frontier_b0 CAfterFrontier l4_after_frontier_H
   \<and> \<not> cf.whole_table_claim_scope l4_after_frontier_b0 CAfterFrontier
        l4_after_frontier_H l4_after_frontier_anchor
   \<and> Apply (l4f_clean_prefix CAfterFrontier) 500 = None
   \<and> Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier) 500 = Some 9000
   \<and> Src l4_after_frontier_b0 l4_after_frontier_H l4_after_frontier_anchor 500 = None
   \<and> Apply (l4f_clean_prefix CAfterFrontier)
      \<noteq> Src l4_after_frontier_b0 l4_after_frontier_H (l4f_frontier CAfterFrontier)"
  using l4_after_frontier_anchor_domain_empty
        cf_after_frontier_touched_between_empty
        cf_after_frontier_table_scope_between_empty
        cf_after_frontier_key_not_in_table_scope
        cf_after_frontier_anchor_not_le_frontier
        cf_after_frontier_anchor_complete
        cf_after_frontier_all_post
        cf_after_frontier_no_unclaimed
        cf_after_frontier_virtual_cut
        cf_after_frontier_not_whole_table
        cf_after_frontier_apply
        cf_after_frontier_source_present_at_frontier
        l4_after_frontier_source_absent_at_anchor_500
        cf_after_frontier_unrestricted_equality_fails
        l4_after_frontier_anchor_def
  by simp


subsection \<open>Post-anchor update materialized by a later refresh (constructed)\<close>

lemma cf_update_refresh_replay_keys:
  "replay_keys (l4f_clean_prefix CUpdateRefresh) = {100, 200, 300}"
  unfolding replay_keys_def by (auto simp: l4_update_refresh_prefix_def)

lemma cf_update_refresh_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CUpdateRefresh) (l4f_scope CUpdateRefresh)"
  unfolding no_unclaimed_replay_keys_def using cf_update_refresh_replay_keys by simp

lemma cf_update_refresh_virtual_cut:
  "cf.virtual_cut b0_ex CUpdateRefresh H_ex"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using l4_update_refresh_scoped_virtual_cut_state by (simp add: virtual_cut_state_def)

lemma cf_update_refresh_anchor_complete:
  "anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CUpdateRefresh)"
  unfolding anchor_complete_at_boundary_def using l4_anchor_domain by simp

lemma cf_update_refresh_all_post:
  "all_post_anchor_changes_covered H_ex l4_anchor
     (l4f_frontier CUpdateRefresh) (l4f_scope CUpdateRefresh)"
  unfolding all_post_anchor_changes_covered_def using touched_H_ex_anchor_ec4 by simp

lemma cf_update_refresh_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CUpdateRefresh"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma cf_update_refresh_whole_table:
  "cf.whole_table_claim_scope b0_ex CUpdateRefresh H_ex l4_anchor"
  unfolding cf.whole_table_claim_scope_def
  using cf_update_refresh_anchor_le_frontier cf_update_refresh_anchor_complete
        cf_update_refresh_all_post cf_update_refresh_no_unclaimed
  by blast

lemma cf_update_refresh_unrestricted_equality:
  "Apply (l4f_clean_prefix CUpdateRefresh) = Src b0_ex H_ex (l4f_frontier CUpdateRefresh)"
  by (rule cf.whole_table_equality_from_claim_scope
        [OF cf_update_refresh_virtual_cut cf_update_refresh_whole_table])

lemma cf_update_refresh_refresh_for_200:
  "Refresh (200::nat) (Some (12000::nat)) ec4 \<in> set (l4f_clean_prefix CUpdateRefresh)"
  by (simp add: l4_update_refresh_prefix_def)

lemma cf_update_refresh_no_cdc_update_for_200:
  "Cdc ec3 (Update (200::nat) (12000::nat)) \<notin> set (l4f_clean_prefix CUpdateRefresh)"
  by (simp add: l4_update_refresh_prefix_def)

theorem layer4_post_anchor_update_before_read_fixture_constructed:
  "cf.virtual_cut b0_ex CUpdateRefresh H_ex
   \<and> cf.whole_table_claim_scope b0_ex CUpdateRefresh H_ex l4_anchor
   \<and> no_unclaimed_replay_keys
        (l4f_clean_prefix CUpdateRefresh) (l4f_scope CUpdateRefresh)
   \<and> anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CUpdateRefresh)
   \<and> all_post_anchor_changes_covered H_ex l4_anchor
        (l4f_frontier CUpdateRefresh) (l4f_scope CUpdateRefresh)
   \<and> (200::nat) \<in> anchor_domain b0_ex H_ex l4_anchor
   \<and> 200 \<in> touched_between H_ex l4_anchor (l4f_frontier CUpdateRefresh)
   \<and> 200 \<in> l4f_scope CUpdateRefresh
   \<and> Refresh 200 (Some 12000) ec4 \<in> set (l4f_clean_prefix CUpdateRefresh)
   \<and> Cdc ec3 (Update 200 12000) \<notin> set (l4f_clean_prefix CUpdateRefresh)
   \<and> (ec3, Update 200 12000) \<in> set H_ex
   \<and> ec3 < ec4
   \<and> Apply (l4f_clean_prefix CUpdateRefresh) 200 = Some 12000
   \<and> Src b0_ex H_ex (l4f_frontier CUpdateRefresh) 200 = Some 12000
   \<and> Apply (l4f_clean_prefix CUpdateRefresh)
      = Src b0_ex H_ex (l4f_frontier CUpdateRefresh)"
  using cf_update_refresh_virtual_cut cf_update_refresh_whole_table
        cf_update_refresh_no_unclaimed cf_update_refresh_anchor_complete
        cf_update_refresh_all_post l4_anchor_domain touched_H_ex_anchor_ec4
        cf_update_refresh_refresh_for_200 cf_update_refresh_no_cdc_update_for_200
        l4_update_refresh_source_update_before_refresh
        l4_update_refresh_apply_200 Src_b0_ex_H_ex_ec4_200
        cf_update_refresh_unrestricted_equality
  by simp


subsection \<open>No-unclaimed replay-key failure (constructed)\<close>

lemma cf_unclaimed_replay_keys:
  "replay_keys (l4f_clean_prefix CUnclaimed) = {100, 200, 300, 999}"
  unfolding replay_keys_def by (auto simp: l4_unclaimed_prefix_def)

theorem cf_unclaimed_no_unclaimed_fails:
  "\<not> no_unclaimed_replay_keys (l4f_clean_prefix CUnclaimed) (l4f_scope CUnclaimed)"
  unfolding no_unclaimed_replay_keys_def using cf_unclaimed_replay_keys by simp

lemma cf_unclaimed_virtual_cut:
  "cf.virtual_cut b0_ex CUnclaimed H_ex"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using l4_unclaimed_scoped_virtual_cut_state by (simp add: virtual_cut_state_def)

lemma cf_unclaimed_anchor_complete:
  "anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CUnclaimed)"
  unfolding anchor_complete_at_boundary_def using l4_anchor_domain by simp

lemma cf_unclaimed_all_post:
  "all_post_anchor_changes_covered H_ex l4_anchor
     (l4f_frontier CUnclaimed) (l4f_scope CUnclaimed)"
  unfolding all_post_anchor_changes_covered_def using touched_H_ex_anchor_ec4 by simp

lemma cf_unclaimed_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CUnclaimed"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma cf_unclaimed_table_scope_between:
  "table_scope_between b0_ex H_ex l4_anchor (l4f_frontier CUnclaimed) = l4f_scope CUnclaimed"
  unfolding table_scope_between_def
  using l4_anchor_domain touched_H_ex_anchor_ec4 by auto

theorem cf_unclaimed_not_whole_table:
  "\<not> cf.whole_table_claim_scope b0_ex CUnclaimed H_ex l4_anchor"
  using cf_unclaimed_no_unclaimed_fails
  unfolding cf.whole_table_claim_scope_def by blast

lemma cf_unclaimed_refresh_for_999:
  "Refresh (999::nat) (Some (4242::nat)) ec4 \<in> set (l4f_clean_prefix CUnclaimed)"
  by (simp add: l4_unclaimed_prefix_def)

lemma cf_unclaimed_apply_999:
  "Apply (l4f_clean_prefix CUnclaimed) (999::nat) = Some 4242"
  using l4_unclaimed_apply_999 by simp

lemma cf_unclaimed_source_absent_999:
  "Src b0_ex H_ex (l4f_frontier CUnclaimed) (999::nat) = None"
  unfolding Src_def b0_ex_def
  using latest_src_event_H_ex_ec4_999 by simp

theorem cf_unclaimed_unrestricted_equality_fails:
  "Apply (l4f_clean_prefix CUnclaimed) \<noteq> Src b0_ex H_ex (l4f_frontier CUnclaimed)"
proof
  assume eq: "Apply (l4f_clean_prefix CUnclaimed) = Src b0_ex H_ex (l4f_frontier CUnclaimed)"
  hence "Apply (l4f_clean_prefix CUnclaimed) (999::nat)
       = Src b0_ex H_ex (l4f_frontier CUnclaimed) 999"
    by simp
  thus False using cf_unclaimed_apply_999 cf_unclaimed_source_absent_999 by simp
qed

theorem layer4_no_unclaimed_signature_determinacy_fixture_constructed:
  "cf.virtual_cut b0_ex CUnclaimed H_ex
   \<and> l4_anchor \<le> l4f_frontier CUnclaimed
   \<and> anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CUnclaimed)
   \<and> all_post_anchor_changes_covered H_ex l4_anchor
        (l4f_frontier CUnclaimed) (l4f_scope CUnclaimed)
   \<and> table_scope_between b0_ex H_ex l4_anchor (l4f_frontier CUnclaimed) = l4f_scope CUnclaimed
   \<and> replay_keys (l4f_clean_prefix CUnclaimed) = {100, 200, 300, 999}
   \<and> Refresh 999 (Some 4242) ec4 \<in> set (l4f_clean_prefix CUnclaimed)
   \<and> 999 \<notin> l4f_scope CUnclaimed
   \<and> \<not> no_unclaimed_replay_keys (l4f_clean_prefix CUnclaimed) (l4f_scope CUnclaimed)
   \<and> \<not> cf.whole_table_claim_scope b0_ex CUnclaimed H_ex l4_anchor
   \<and> Apply (l4f_clean_prefix CUnclaimed) 999 = Some 4242
   \<and> Src b0_ex H_ex (l4f_frontier CUnclaimed) 999 = None
   \<and> Apply (l4f_clean_prefix CUnclaimed) \<noteq> Src b0_ex H_ex (l4f_frontier CUnclaimed)"
  using cf_unclaimed_virtual_cut cf_unclaimed_anchor_le_frontier
        cf_unclaimed_anchor_complete cf_unclaimed_all_post
        cf_unclaimed_table_scope_between cf_unclaimed_replay_keys
        cf_unclaimed_refresh_for_999 cf_unclaimed_no_unclaimed_fails
        cf_unclaimed_not_whole_table cf_unclaimed_apply_999
        cf_unclaimed_source_absent_999 cf_unclaimed_unrestricted_equality_fails
  by simp


subsection \<open>b0 base-state contribution to the anchor domain (constructed)\<close>

lemma cf_b0_anchor_apply:
  "Apply (l4f_clean_prefix CB0Anchor) = l4_b0_anchor_b0"
  by (rule ext)
     (simp add: Apply_def l4_b0_anchor_b0_def l4_b0_anchor_prefix_def)

lemma cf_b0_anchor_apply_key:
  "Apply (l4f_clean_prefix CB0Anchor) (700::nat) = Some 7000"
  using cf_b0_anchor_apply l4_b0_anchor_base_key_present by simp

lemma cf_b0_anchor_source_at_frontier:
  "Src l4_b0_anchor_b0 l4_b0_anchor_H (l4f_frontier CB0Anchor) = l4_b0_anchor_b0"
  by (rule ext)
     (simp add: Src_def latest_src_event_def l4_b0_anchor_H_def)

lemma cf_b0_anchor_source_key_at_frontier:
  "Src l4_b0_anchor_b0 l4_b0_anchor_H (l4f_frontier CB0Anchor) (700::nat) = Some 7000"
  using l4_b0_anchor_base_key_present cf_b0_anchor_source_at_frontier by simp

lemma cf_b0_anchor_touched_between:
  "touched_between l4_b0_anchor_H l4_anchor (l4f_frontier CB0Anchor) = {}"
  by (simp add: l4_b0_anchor_H_def touched_between_nil)

lemma cf_b0_anchor_table_scope_between:
  "table_scope_between l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor
     (l4f_frontier CB0Anchor) = l4f_scope CB0Anchor"
  unfolding table_scope_between_def
  using l4_b0_anchor_domain cf_b0_anchor_touched_between by simp

lemma cf_b0_anchor_replay_keys:
  "replay_keys (l4f_clean_prefix CB0Anchor) = {700}"
  unfolding replay_keys_def by (simp add: l4_b0_anchor_prefix_def)

lemma cf_b0_anchor_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CB0Anchor) (l4f_scope CB0Anchor)"
  unfolding no_unclaimed_replay_keys_def using cf_b0_anchor_replay_keys by simp

lemma cf_b0_anchor_anchor_complete:
  "anchor_complete_at_boundary l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor (l4f_scope CB0Anchor)"
  unfolding anchor_complete_at_boundary_def using l4_b0_anchor_domain by simp

lemma cf_b0_anchor_all_post:
  "all_post_anchor_changes_covered l4_b0_anchor_H l4_anchor
     (l4f_frontier CB0Anchor) (l4f_scope CB0Anchor)"
  unfolding all_post_anchor_changes_covered_def using cf_b0_anchor_touched_between by simp

lemma cf_b0_anchor_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CB0Anchor"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma cf_b0_anchor_whole_table:
  "cf.whole_table_claim_scope l4_b0_anchor_b0 CB0Anchor l4_b0_anchor_H l4_anchor"
  unfolding cf.whole_table_claim_scope_def
  using cf_b0_anchor_anchor_le_frontier cf_b0_anchor_anchor_complete
        cf_b0_anchor_all_post cf_b0_anchor_no_unclaimed by blast

lemma cf_b0_anchor_unrestricted_equality:
  "Apply (l4f_clean_prefix CB0Anchor)
   = Src l4_b0_anchor_b0 l4_b0_anchor_H (l4f_frontier CB0Anchor)"
  using cf_b0_anchor_apply cf_b0_anchor_source_at_frontier by simp

lemma cf_b0_anchor_virtual_cut:
  "cf.virtual_cut l4_b0_anchor_b0 CB0Anchor l4_b0_anchor_H"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def
  using cf_b0_anchor_unrestricted_equality by simp

theorem layer4_b0_base_state_anchor_domain_fixture_constructed:
  "l4_b0_anchor_H = []
   \<and> l4_b0_anchor_b0 (700::nat) = Some 7000
   \<and> latest_src_event l4_b0_anchor_H l4_anchor (700::nat) = None
   \<and> Src l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor 700 = Some 7000
   \<and> Src l4_b0_anchor_b0 l4_b0_anchor_H (l4f_frontier CB0Anchor) 700 = Some 7000
   \<and> anchor_domain l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor = {700}
   \<and> (700::nat) \<in> anchor_domain l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor
   \<and> touched_between l4_b0_anchor_H l4_anchor (l4f_frontier CB0Anchor) = {}
   \<and> table_scope_between l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor
        (l4f_frontier CB0Anchor) = l4f_scope CB0Anchor
   \<and> l4f_scope CB0Anchor = {700}
   \<and> replay_keys (l4f_clean_prefix CB0Anchor) = {700}
   \<and> Apply (l4f_clean_prefix CB0Anchor) 700 = Some 7000
   \<and> l4_anchor \<le> l4f_frontier CB0Anchor
   \<and> anchor_complete_at_boundary l4_b0_anchor_b0 l4_b0_anchor_H l4_anchor (l4f_scope CB0Anchor)
   \<and> all_post_anchor_changes_covered l4_b0_anchor_H l4_anchor
        (l4f_frontier CB0Anchor) (l4f_scope CB0Anchor)
   \<and> no_unclaimed_replay_keys (l4f_clean_prefix CB0Anchor) (l4f_scope CB0Anchor)
   \<and> cf.whole_table_claim_scope l4_b0_anchor_b0 CB0Anchor l4_b0_anchor_H l4_anchor
   \<and> cf.virtual_cut l4_b0_anchor_b0 CB0Anchor l4_b0_anchor_H
   \<and> Apply (l4f_clean_prefix CB0Anchor)
      = Src l4_b0_anchor_b0 l4_b0_anchor_H (l4f_frontier CB0Anchor)"
  using l4_b0_anchor_H_def l4_b0_anchor_base_key_present
        l4_b0_anchor_no_source_event_for_key l4_b0_anchor_source_key_at_anchor
        cf_b0_anchor_source_key_at_frontier l4_b0_anchor_domain
        cf_b0_anchor_touched_between cf_b0_anchor_table_scope_between
        cf_b0_anchor_replay_keys cf_b0_anchor_apply_key
        cf_b0_anchor_anchor_le_frontier cf_b0_anchor_anchor_complete
        cf_b0_anchor_all_post cf_b0_anchor_no_unclaimed
        cf_b0_anchor_whole_table cf_b0_anchor_virtual_cut
        cf_b0_anchor_unrestricted_equality
  by simp


subsection \<open>Same-coordinate anchor and frontier boundaries (constructed)\<close>

lemma cf_same_boundary_latest_frontier_800:
  "latest_src_event l4_same_boundary_H (l4f_frontier CSameBoundary) (800::nat) = Some 0"
  unfolding latest_src_event_def l4_same_boundary_H_def
  using ec1_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma cf_same_boundary_latest_frontier_900:
  "latest_src_event l4_same_boundary_H (l4f_frontier CSameBoundary) (900::nat) = Some 1"
  unfolding latest_src_event_def l4_same_boundary_H_def
  using ec1_le_ec4 src_le_refl[where c=ec4]
  by simp

lemma cf_same_boundary_source_frontier_800:
  "Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary) (800::nat)
     = Some 8000"
  unfolding Src_def using cf_same_boundary_latest_frontier_800
  by (simp add: l4_same_boundary_H_def)

lemma cf_same_boundary_source_frontier_900:
  "Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary) (900::nat)
     = Some 9000"
  unfolding Src_def using cf_same_boundary_latest_frontier_900
  by (simp add: l4_same_boundary_H_def)

lemma cf_same_boundary_touched_between:
  "touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary) = {900}"
proof (rule subset_antisym)
  show "touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary) \<subseteq> {900}"
    unfolding touched_between_def l4_same_boundary_H_def l4_anchor_def
    by auto
next
  show "{900} \<subseteq> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)"
  proof
    fix k :: nat
    assume "k \<in> {900}"
    hence k900: "k = 900" by simp
    have in_H: "(ec4, Insert (900::nat) (9000::nat)) \<in> set l4_same_boundary_H"
      by (simp add: l4_same_boundary_H_def)
    have after_anchor: "l4_anchor < ec4"
      using ec1_less_ec4 by (simp add: l4_anchor_def)
    have before_frontier: "ec4 \<le> l4f_frontier CSameBoundary"
      by (simp add: less_eq_src_coord_def src_le_refl)
    show "k \<in> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)"
      unfolding touched_between_def
      using in_H k900 after_anchor before_frontier
      by (intro CollectI exI[where x=ec4]
                exI[where x="Insert (900::nat) (9000::nat)"]) auto
  qed
qed

lemma cf_same_boundary_anchor_key_not_touched:
  "(800::nat) \<notin> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)"
  using cf_same_boundary_touched_between by simp

lemma cf_same_boundary_frontier_key_touched:
  "(900::nat) \<in> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)"
  using cf_same_boundary_touched_between by simp

lemma cf_same_boundary_table_scope_between:
  "table_scope_between l4_same_boundary_b0 l4_same_boundary_H l4_anchor
     (l4f_frontier CSameBoundary) = l4f_scope CSameBoundary"
  unfolding table_scope_between_def
  using l4_same_boundary_anchor_domain cf_same_boundary_touched_between by auto

lemma cf_same_boundary_replay_keys:
  "replay_keys (l4f_clean_prefix CSameBoundary) = {800, 900}"
  unfolding replay_keys_def by (auto simp: l4_same_boundary_prefix_def)

lemma cf_same_boundary_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CSameBoundary) (l4f_scope CSameBoundary)"
  unfolding no_unclaimed_replay_keys_def using cf_same_boundary_replay_keys by simp

lemma cf_same_boundary_anchor_complete:
  "anchor_complete_at_boundary l4_same_boundary_b0 l4_same_boundary_H l4_anchor
     (l4f_scope CSameBoundary)"
  unfolding anchor_complete_at_boundary_def using l4_same_boundary_anchor_domain by simp

lemma cf_same_boundary_all_post:
  "all_post_anchor_changes_covered l4_same_boundary_H l4_anchor
     (l4f_frontier CSameBoundary) (l4f_scope CSameBoundary)"
  unfolding all_post_anchor_changes_covered_def
  using cf_same_boundary_touched_between by simp

lemma cf_same_boundary_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CSameBoundary"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma cf_same_boundary_whole_table:
  "cf.whole_table_claim_scope l4_same_boundary_b0 CSameBoundary l4_same_boundary_H l4_anchor"
  unfolding cf.whole_table_claim_scope_def
  using cf_same_boundary_anchor_le_frontier cf_same_boundary_anchor_complete
        cf_same_boundary_all_post cf_same_boundary_no_unclaimed by blast

lemma cf_same_boundary_apply:
  "Apply (l4f_clean_prefix CSameBoundary) =
     (\<lambda>k. if k = (800::nat) then Some (8000::nat)
          else if k = 900 then Some 9000 else None)"
  by (rule ext)
     (simp add: Apply_def l4_same_boundary_prefix_def)

lemma cf_same_boundary_apply_800:
  "Apply (l4f_clean_prefix CSameBoundary) (800::nat) = Some 8000"
  by (simp add: l4_same_boundary_prefix_def Apply_def)

lemma cf_same_boundary_apply_900:
  "Apply (l4f_clean_prefix CSameBoundary) (900::nat) = Some 9000"
  by (simp add: l4_same_boundary_prefix_def Apply_def)

lemma cf_same_boundary_virtual_cut:
  "cf.virtual_cut l4_same_boundary_b0 CSameBoundary l4_same_boundary_H"
  unfolding cf.virtual_cut_def core_virtual_cut_state_def restrict_def
proof (rule ext)
  fix k :: nat
  show "(if k \<in> l4f_scope CSameBoundary
         then Apply (l4f_clean_prefix CSameBoundary) k else None)
      = (if k \<in> l4f_scope CSameBoundary
         then Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary) k
         else None)"
  proof (cases "k = 800")
    case True
    thus ?thesis
      using cf_same_boundary_apply_800 cf_same_boundary_source_frontier_800 by simp
  next
    case not800: False
    show ?thesis
    proof (cases "k = 900")
      case True
      thus ?thesis
        using cf_same_boundary_apply_900 cf_same_boundary_source_frontier_900 by simp
    next
      case False
      with not800 show ?thesis by simp
    qed
  qed
qed

lemma cf_same_boundary_unrestricted_equality:
  "Apply (l4f_clean_prefix CSameBoundary)
   = Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary)"
  by (rule cf.whole_table_equality_from_claim_scope
        [OF cf_same_boundary_virtual_cut cf_same_boundary_whole_table])

theorem layer4_same_coordinate_boundary_fixture_constructed:
  "(ec1, Insert (800::nat) (8000::nat)) \<in> set l4_same_boundary_H
   \<and> (ec4, Insert (900::nat) (9000::nat)) \<in> set l4_same_boundary_H
   \<and> l4f_frontier CSameBoundary = ec4
   \<and> Src l4_same_boundary_b0 l4_same_boundary_H l4_anchor 800 = Some 8000
   \<and> Src l4_same_boundary_b0 l4_same_boundary_H l4_anchor 900 = None
   \<and> Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary) 900 = Some 9000
   \<and> anchor_domain l4_same_boundary_b0 l4_same_boundary_H l4_anchor = {800}
   \<and> (800::nat) \<in> anchor_domain l4_same_boundary_b0 l4_same_boundary_H l4_anchor
   \<and> (900::nat) \<notin> anchor_domain l4_same_boundary_b0 l4_same_boundary_H l4_anchor
   \<and> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary) = {900}
   \<and> 800 \<notin> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)
   \<and> 900 \<in> touched_between l4_same_boundary_H l4_anchor (l4f_frontier CSameBoundary)
   \<and> table_scope_between l4_same_boundary_b0 l4_same_boundary_H l4_anchor
        (l4f_frontier CSameBoundary) = l4f_scope CSameBoundary
   \<and> l4f_scope CSameBoundary = {800, 900}
   \<and> replay_keys (l4f_clean_prefix CSameBoundary) = {800, 900}
   \<and> no_unclaimed_replay_keys (l4f_clean_prefix CSameBoundary) (l4f_scope CSameBoundary)
   \<and> cf.whole_table_claim_scope l4_same_boundary_b0 CSameBoundary l4_same_boundary_H l4_anchor
   \<and> cf.virtual_cut l4_same_boundary_b0 CSameBoundary l4_same_boundary_H
   \<and> Apply (l4f_clean_prefix CSameBoundary)
      = Src l4_same_boundary_b0 l4_same_boundary_H (l4f_frontier CSameBoundary)"
  using l4_same_boundary_anchor_event_in_history l4_same_boundary_frontier_event_in_history
        l4_same_boundary_source_anchor_800 l4_same_boundary_source_anchor_900
        cf_same_boundary_source_frontier_900 l4_same_boundary_anchor_domain
        l4_same_boundary_anchor_key_in_anchor_domain
        l4_same_boundary_frontier_key_not_in_anchor_domain
        cf_same_boundary_touched_between cf_same_boundary_anchor_key_not_touched
        cf_same_boundary_frontier_key_touched cf_same_boundary_table_scope_between
        cf_same_boundary_replay_keys cf_same_boundary_no_unclaimed
        cf_same_boundary_whole_table cf_same_boundary_virtual_cut
        cf_same_boundary_unrestricted_equality
  by simp


subsection \<open>Materialized-run ambiguity is not Layer 4 evidence (constructed)\<close>

text \<open>A run-sensitive boundary fixture. The certificate @{const CAmbig} exposes the
  same Layer 4 surface as the running-example witness (scope, frontier, clean
  prefix), yet @{term materializes_run} is a relation: the same certificate is
  materialized by two distinct runs whose chunk sets, and whose responsible chunk
  for key 100, differ. Layer 4 must therefore not infer responsible-chunk or
  watermark facts from @{const whole_table_claim_scope} or any other set-only
  certificate predicate. The two runs are taken from a @{typ nat} run carrier
  (@{text 0} and @{text 1}); the interpretation @{text amb} differs from @{text cf}
  only in its run side (a two-element carrier rather than the degenerate
  @{typ unit}), so the materialization relation can hold for two distinct runs.
  The fixture is materialization-relational only: it does not assert
  @{const cert_accessors_agree} on the runs (their constructed @{const clean_prefix_of}
  cannot equal the two-coordinate running-example clean prefix); the
  materialization-relational form already discharges the overclaim-control point.\<close>

definition l4f_amb_chunks :: "nat \<Rightarrow> nat set" where
  "l4f_amb_chunks r = (if r = 0 then {0} else if r = 1 then {1} else {})"

definition l4f_amb_chunks_list :: "nat \<Rightarrow> nat list" where
  "l4f_amb_chunks_list r = (if r = 0 then [0] else if r = 1 then [1] else [])"

definition l4f_amb_responsible :: "nat \<Rightarrow> nat \<Rightarrow> nat option" where
  "l4f_amb_responsible r k =
     (if r = 0 then (if k = 100 then Some 0 else None)
      else if r = 1 then (if k = 100 then Some 1 else None) else None)"

definition l4f_amb_materializes :: "l4f_cert \<Rightarrow> unit \<Rightarrow> nat \<Rightarrow> bool" where
  "l4f_amb_materializes C E r \<longleftrightarrow> C = CAmbig \<and> (r = 0 \<or> r = 1)"

text \<open>The ambiguity interpretation: the run side is a @{typ nat} carrier so the
  materialization relation can hold for the two distinct runs @{text 0} and
  @{text 1}; the certificate side reuses @{const l4f_scope} / @{const l4f_frontier}
  / @{const l4f_clean_prefix} (so @{const CAmbig} carries the running-example
  surface). The two inherited @{const chunks_list} obligations hold definitionally
  --- @{term "set (l4f_amb_chunks_list r) = l4f_amb_chunks r"} and
  @{term "distinct (l4f_amb_chunks_list r)"} are parallel if-then-else over
  @{text r} --- so the interpretation introduces no axiom.\<close>

global_interpretation amb: dblog_cert_substrate
  "\<lambda>_::nat. ({} :: nat set)"                                        \<comment> \<open>@{text scope_of}\<close>
  "\<lambda>_::nat. c0"                                                     \<comment> \<open>@{text frontier_of}\<close>
  l4f_amb_chunks                                                     \<comment> \<open>chunks\<close>
  "\<lambda>_::nat. ([] :: (nat, nat) src_history)"                         \<comment> \<open>@{text src_history_of}\<close>
  "\<lambda>_::nat. \<lambda>_::nat. \<lambda>_::nat. (None :: nat option option)"           \<comment> \<open>@{text chunk_read_result}\<close>
  "\<lambda>_::nat. ([] :: (src_coord \<times> (nat, nat) source_event) list)"     \<comment> \<open>@{text cdc_events_of}\<close>
  l4f_amb_chunks_list                                                \<comment> \<open>@{text chunks_list}\<close>
  "\<lambda>_::nat. \<lambda>_::nat. ({} :: nat set)"                               \<comment> \<open>@{text chunk_domain}\<close>
  l4f_amb_responsible                                                \<comment> \<open>@{text responsible_chunk}\<close>
  "\<lambda>_::nat. \<lambda>_::nat. c0"                                            \<comment> \<open>@{text chunk_lower_watermark}\<close>
  "\<lambda>_::nat. \<lambda>_::nat. c0"                                            \<comment> \<open>@{text chunk_upper_watermark}\<close>
  "\<lambda>_::nat. \<lambda>_::nat. c0"                                            \<comment> \<open>@{text chunk_read_coordinate}\<close>
  l4f_scope l4f_frontier l4f_clean_prefix
  "\<lambda>_::l4f_cert. \<lambda>_::unit. Reject"                                  \<comment> \<open>verify\<close>
  Accept                                                            \<comment> \<open>@{text accept_value}\<close>
  "\<lambda>_::unit. \<lambda>_::(nat \<rightharpoonup> nat). \<lambda>_::(nat, nat) src_history. \<lambda>_::unit. False"
                                                                    \<comment> \<open>@{text faithful_source_observation}\<close>
  l4f_amb_materializes                                              \<comment> \<open>@{text materializes_run}\<close>
  "\<lambda>_::l4f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text evidence_bound_to_cert}\<close>
  "\<lambda>_::l4f_cert. \<lambda>_::unit. False"                                   \<comment> \<open>@{text source_side_schema_supported}\<close>
  by unfold_locales (simp_all add: l4f_amb_chunks_def l4f_amb_chunks_list_def)

lemma amb_ambig_virtual_cut:
  "amb.virtual_cut b0_ex CAmbig H_ex"
  unfolding amb.virtual_cut_def core_virtual_cut_state_def
  using rep_ex_virtual_cut_state by (simp add: virtual_cut_state_def)

lemma amb_ambig_anchor_complete:
  "anchor_complete_at_boundary b0_ex H_ex l4_anchor (l4f_scope CAmbig)"
  unfolding anchor_complete_at_boundary_def using l4_anchor_domain by simp

lemma amb_ambig_all_post:
  "all_post_anchor_changes_covered H_ex l4_anchor (l4f_frontier CAmbig) (l4f_scope CAmbig)"
  unfolding all_post_anchor_changes_covered_def using touched_H_ex_anchor_ec4 by simp

lemma amb_ambig_no_unclaimed:
  "no_unclaimed_replay_keys (l4f_clean_prefix CAmbig) (l4f_scope CAmbig)"
  unfolding no_unclaimed_replay_keys_def using rep_ex_replay_keys by simp

lemma amb_ambig_anchor_le_frontier:
  "l4_anchor \<le> l4f_frontier CAmbig"
  using ec1_le_ec4 by (simp add: l4_anchor_def less_eq_src_coord_def)

lemma amb_ambig_whole_table:
  "amb.whole_table_claim_scope b0_ex CAmbig H_ex l4_anchor"
  unfolding amb.whole_table_claim_scope_def
  using amb_ambig_anchor_le_frontier amb_ambig_anchor_complete
        amb_ambig_all_post amb_ambig_no_unclaimed by blast

lemma amb_ambig_unrestricted_equality:
  "Apply (l4f_clean_prefix CAmbig) = Src b0_ex H_ex (l4f_frontier CAmbig)"
  by (rule amb.whole_table_equality_from_claim_scope
        [OF amb_ambig_virtual_cut amb_ambig_whole_table])

lemma amb_materializes_left: "l4f_amb_materializes CAmbig () 0"
  by (simp add: l4f_amb_materializes_def)

lemma amb_materializes_right: "l4f_amb_materializes CAmbig () 1"
  by (simp add: l4f_amb_materializes_def)

lemma amb_chunks_differ: "l4f_amb_chunks 0 \<noteq> l4f_amb_chunks 1"
  by (simp add: l4f_amb_chunks_def)

lemma amb_responsible_differ:
  "l4f_amb_responsible 0 100 \<noteq> l4f_amb_responsible 1 100"
  by (simp add: l4f_amb_responsible_def)

theorem layer4_materialized_run_ambiguity_fixture_constructed:
  "l4f_amb_materializes CAmbig () 0
   \<and> l4f_amb_materializes CAmbig () 1
   \<and> l4f_scope CAmbig = {100, 200, 300}
   \<and> l4f_frontier CAmbig = ec4
   \<and> l4f_clean_prefix CAmbig = ex_model.clean_prefix_of ()
   \<and> l4f_amb_chunks 0 \<noteq> l4f_amb_chunks 1
   \<and> l4f_amb_responsible 0 100 \<noteq> l4f_amb_responsible 1 100
   \<and> amb.whole_table_claim_scope b0_ex CAmbig H_ex l4_anchor
   \<and> amb.virtual_cut b0_ex CAmbig H_ex
   \<and> Apply (l4f_clean_prefix CAmbig) = Src b0_ex H_ex (l4f_frontier CAmbig)"
  using amb_materializes_left amb_materializes_right
        amb_chunks_differ amb_responsible_differ
        amb_ambig_whole_table amb_ambig_virtual_cut
        amb_ambig_unrestricted_equality
  by simp


subsection \<open>Constructed Layer 4 fixture bundle\<close>

text \<open>The ten Layer 4 negative / boundary / run-ambiguity fixtures hold over
  the construction --- the cert-accessor fixtures over the @{text cf}
  interpretation, the run-ambiguity fixture over the @{text amb} interpretation.
  Together with the reused source-side lemmas of
  @{text Layer4_Fixtures_Core} and the constructed
  running-example facts of
  @{text Layer01_Virtual_Cut_Example_Inst}, the
  whole Layer 4 fixture bundle is established with no axioms anywhere.\<close>

theorem layer4_fixture_bundle_constructed:
  "(\<not> cf.whole_table_claim_scope b0_ex CMissingInsert H_ex l4_anchor)
   \<and> (\<not> cf.whole_table_claim_scope b0_ex CDeleteTouch l4_delete_touch_H l4_anchor)
   \<and> cf.whole_table_claim_scope l4_empty_b0 CEmpty l4_empty_H l4_anchor
   \<and> (cf.whole_table_claim_scope b0_ex CClaimRefresh H_ex l4_anchor
       \<and> \<not> cf.virtual_cut b0_ex CClaimRefresh H_ex)
   \<and> (\<not> cf.whole_table_claim_scope l4_after_frontier_b0 CAfterFrontier
        l4_after_frontier_H l4_after_frontier_anchor)
   \<and> cf.whole_table_claim_scope b0_ex CUpdateRefresh H_ex l4_anchor
   \<and> (\<not> cf.whole_table_claim_scope b0_ex CUnclaimed H_ex l4_anchor)
   \<and> cf.whole_table_claim_scope l4_b0_anchor_b0 CB0Anchor l4_b0_anchor_H l4_anchor
   \<and> cf.whole_table_claim_scope l4_same_boundary_b0 CSameBoundary l4_same_boundary_H l4_anchor
   \<and> (amb.whole_table_claim_scope b0_ex CAmbig H_ex l4_anchor
       \<and> l4f_amb_chunks 0 \<noteq> l4f_amb_chunks 1)"
  using cf_missing_insert_not_whole_table
        cf_delete_touch_not_whole_table
        cf_empty_whole_table_claim_scope
        cf_claim_refresh_whole_table cf_claim_refresh_not_virtual_cut
        cf_after_frontier_not_whole_table
        cf_update_refresh_whole_table
        cf_unclaimed_not_whole_table
        cf_b0_anchor_whole_table
        cf_same_boundary_whole_table
        amb_ambig_whole_table amb_chunks_differ
  by blast

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer4_Whole_Table.thy <==
(*  Title:   Layer4_Whole_Table.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer4_Whole_Table
  imports Virtual_Cut Virtual_Cut_Core
begin

section \<open>Layer 4: the whole-table specialization\<close>

text \<open>
  Layer 4 whole-table anchor-domain specialization.

  The reader-facing paper keeps the compact notation
  @{text "whole-table-claim-scope(C,H,b)"}.  The formal surface threads the
  deployment base state @{text b0} explicitly, because @{const Src} and
  faithful source observation are both fixed-base-state objects.
\<close>

text \<open>
  \<^bold>\<open>The pure anchor / table-scope definitions and outside-scope bridge lemmas
  live in @{text Virtual_Cut_Core}\<close>: @{text anchor_domain},
  @{text touched_between}, @{text table_scope_between},
  @{text anchor_complete_at_boundary}, @{text all_post_anchor_changes_covered},
  @{text replay_keys}, @{text no_unclaimed_replay_keys}, and the bridge lemmas
  @{text source_outside_table_scope_absent},
  @{text apply_outside_replay_keys_none},
  @{text unrestricted_equality_from_scoped_equality},
  @{text whole_table_equality_from_scoped_equality}. They reference no
  certificate accessor and are used here via the
  @{text Virtual_Cut_Core} import; the
  @{text DBLog_Cert_Substrate} locale reaches them the same way, without
  importing this theory. The scoped-equality bridge is stated over the raw
  restricted
  equality; the cert-side caller below unfolds @{const virtual_cut_state}
  before applying it.
\<close>

subsection \<open>Whole-table claim scope (cert-side)\<close>

definition whole_table_claim_scope
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) cert \<Rightarrow> ('k, 'v) src_history
      \<Rightarrow> frontier \<Rightarrow> bool"
where
  "whole_table_claim_scope b0 C H b \<longleftrightarrow>
     b \<le> frontier C
   \<and> anchor_complete_at_boundary b0 H b (scope C)
   \<and> all_post_anchor_changes_covered H b (frontier C) (scope C)
   \<and> no_unclaimed_replay_keys (clean_prefix C) (scope C)"

lemma whole_table_claim_scope_imp_table_scope_contained:
  assumes "whole_table_claim_scope b0 C H b"
  shows "table_scope_between b0 H b (frontier C) \<subseteq> scope C"
  using assms
  unfolding whole_table_claim_scope_def
            table_scope_between_def
            anchor_complete_at_boundary_def
            all_post_anchor_changes_covered_def
  by blast

subsection \<open>Outside-scope bridge to whole-table equality (cert-side)\<close>

lemma whole_table_equality_from_claim_scope:
  assumes vc: "virtual_cut b0 C H"
      and whole: "whole_table_claim_scope b0 C H b"
  shows "Apply (clean_prefix C) = Src b0 H (frontier C)"
proof -
  have scoped:
    "restrict (Apply (clean_prefix C)) (scope C)
       = restrict (Src b0 H (frontier C)) (scope C)"
    using vc unfolding virtual_cut_def virtual_cut_state_def by simp
  have contained:
    "table_scope_between b0 H b (frontier C) \<subseteq> scope C"
    by (rule whole_table_claim_scope_imp_table_scope_contained[OF whole])
  have no_unclaimed:
    "no_unclaimed_replay_keys (clean_prefix C) (scope C)"
    using whole unfolding whole_table_claim_scope_def by blast
  have b_le_frontier: "b \<le> frontier C"
    using whole unfolding whole_table_claim_scope_def by blast
  show ?thesis
    by (rule whole_table_equality_from_scoped_equality
          [OF scoped contained no_unclaimed b_le_frontier])
qed

subsection \<open>Layer 4 theorem surface over accepted certificates\<close>

context layer3_checker_substrate
begin

theorem accepted_whole_table_anchor_domain_specialization:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and Raw :: raw_observation
    and b :: frontier
  assumes accept: "verify C E = Accept"
      and faithful: "faithful_source_observation E b0 H Raw"
      and whole: "whole_table_claim_scope b0 C H b"
  shows "Apply (clean_prefix C) = Src b0 H (frontier C)"
proof -
  have vc: "virtual_cut b0 C H"
    by (rule accepted_virtual_cut_sound[OF accept faithful])
  show ?thesis
    by (rule whole_table_equality_from_claim_scope[OF vc whole])
qed

end

end


==> anc/DBLog_Virtual_Cuts-2.1/Layer4_Witnesses_Core.thy <==
(*  Title:   Layer4_Witnesses_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Layer4_Witnesses_Core
  imports Layer01_Virtual_Cut_Example_Core Virtual_Cut_Core
begin

section \<open>Layer 3/4 witness anchor data (carrier-independent)\<close>

text \<open>
  Carrier- and certificate-independent core of the Layer 4 positive
  whole-table witness.

  Holds the anchor-boundary data that the constructed Layer 3 / Layer 4
  witness interpretation (@{text Layer3_Witnesses_Inst}), the Layer 4 fixture
  theories, and @{text Public_Checker_Witness} reuse: the anchor boundary
  @{text l4_anchor}, the @{const Src} / @{const latest_src_event} facts at the
  anchor on the running-example history, the anchor-domain computation
  @{text l4_anchor_domain}, the post-anchor touched-key set
  @{text touched_H_ex_anchor_ec4}, and the derived strict / non-strict
  coordinate orderings. None of this mentions a run, chunk, or certificate
  carrier, so the theory imports only
  @{text Layer01_Virtual_Cut_Example_Core} (for
  @{const b0_ex} / @{const H_ex}) and
  @{text Virtual_Cut_Core} (home of the Layer-4 set
  operators, @{const anchor_domain} in particular).
\<close>

subsection \<open>Anchor boundary\<close>

definition l4_anchor :: frontier where
  "l4_anchor = ec1"

subsection \<open>Anchor and post-anchor source facts (independent of certificates)\<close>

lemma latest_src_event_H_ex_ec1_other:
  assumes "k \<noteq> (100::nat)" and "k \<noteq> 200"
  shows "latest_src_event H_ex ec1 k = None"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec1
                \<and> key_of (hist_event (H_ex ! i)) = k"
  have "filter ?P [0, 1, 2, 3] = []"
    using assms src_le_refl[where c=ec1] not_src_le_ec2_ec1
          not_src_le_ec3_ec1 not_src_le_ec4_ec1
          H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3
    by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

lemma Src_b0_ex_H_ex_ec1:
  "Src b0_ex H_ex ec1 =
     (\<lambda>k. if k = (100::nat) then Some (3000::nat)
          else if k = 200 then Some 10000
          else None)"
proof
  fix k :: nat
  show "Src b0_ex H_ex ec1 k =
        (if k = (100::nat) then Some (3000::nat)
         else if k = 200 then Some 10000
         else None)"
  proof (cases "k = 100")
    case True
    thus ?thesis using Src_b0_ex_H_ex_ec1_100 by simp
  next
    case not100: False
    show ?thesis
    proof (cases "k = 200")
      case True
      thus ?thesis using Src_b0_ex_H_ex_ec1_200 by simp
    next
      case not200: False
      hence latest_none: "latest_src_event H_ex ec1 k = None"
        using not100 latest_src_event_H_ex_ec1_other by blast
      show ?thesis
        unfolding Src_def b0_ex_def
        using not100 not200 latest_none by simp
    qed
  qed
qed

lemma l4_anchor_domain:
  "anchor_domain b0_ex H_ex l4_anchor = {100, 200}"
  unfolding anchor_domain_def l4_anchor_def Src_b0_ex_H_ex_ec1
  by auto

lemma ec1_lt_ec3: "src_lt ec1 ec3"
  using ec1_le_ec3 ec1_neq_ec3 by (simp add: src_lt_def)

lemma ec1_lt_ec4: "src_lt ec1 ec4"
  using ec1_le_ec4 ec1_neq_ec4 by (simp add: src_lt_def)

lemma ec1_less_ec2: "ec1 < ec2"
  using ec1_lt_ec2 by (simp add: less_src_coord_def)

lemma ec1_less_ec3: "ec1 < ec3"
  using ec1_lt_ec3 by (simp add: less_src_coord_def)

lemma ec1_less_ec4: "ec1 < ec4"
  using ec1_lt_ec4 by (simp add: less_src_coord_def)

lemma ec2_less_eq_ec4: "ec2 \<le> ec4"
  using ec2_le_ec4 by (simp add: less_eq_src_coord_def)

lemma ec3_less_eq_ec4: "ec3 \<le> ec4"
  using ec3_le_ec4 by (simp add: less_eq_src_coord_def)

text \<open>The @{text H_ex} post-anchor touched set over the explicit frontier
  @{term ec4}: between the anchor and the frontier exactly the keys 200
  (updated at @{term ec3}) and 300 (inserted at @{term ec2}) are touched.
  Shared by the Layer 3/4 witness interpretation
  (@{text Layer3_Witnesses_Inst}) and the constructed Layer 4 fixtures
  (@{text Layer4_Fixtures_Inst}).\<close>

lemma touched_H_ex_anchor_ec4:
  "touched_between H_ex l4_anchor ec4 = {200, 300}"
proof (rule subset_antisym)
  show "touched_between H_ex l4_anchor ec4 \<subseteq> {200, 300}"
    unfolding touched_between_def l4_anchor_def H_ex_def
    by auto
next
  show "{200, 300} \<subseteq> touched_between H_ex l4_anchor ec4"
  proof
    fix k :: nat
    assume "k \<in> {200, 300}"
    hence "k = 200 \<or> k = 300" by simp
    thus "k \<in> touched_between H_ex l4_anchor ec4"
    proof
      assume k200: "k = 200"
      have in_H: "(ec3, Update 200 12000) \<in> set H_ex"
        by (simp add: H_ex_def)
      have witness:
        "\<exists>c e. (c, e) \<in> set H_ex \<and> ec1 < c \<and> c \<le> ec4 \<and> key_of e = k"
        using in_H k200 ec1_less_ec3 ec3_less_eq_ec4
        by (intro exI[where x=ec3]
                  exI[where x="Update (200::nat) (12000::nat)"]) auto
      show ?thesis
        unfolding touched_between_def l4_anchor_def using witness by blast
    next
      assume k300: "k = 300"
      have in_H: "(ec2, Insert 300 2500) \<in> set H_ex"
        by (simp add: H_ex_def)
      have witness:
        "\<exists>c e. (c, e) \<in> set H_ex \<and> ec1 < c \<and> c \<le> ec4 \<and> key_of e = k"
        using in_H k300 ec1_less_ec2 ec2_less_eq_ec4
        by (intro exI[where x=ec2]
                  exI[where x="Insert (300::nat) (2500::nat)"]) auto
      show ?thesis
        unfolding touched_between_def l4_anchor_def using witness by blast
    qed
  qed
qed

text \<open>The running-example history has no event for the out-of-table key 999 ---
  used by the constructed Layer 4 fixtures in @{text Layer4_Fixtures_Inst}.\<close>

lemma latest_src_event_H_ex_ec4_999:
  "latest_src_event H_ex ec4 (999::nat) = None"
proof -
  let ?P = "\<lambda>i. src_le (hist_coord (H_ex ! i)) ec4
                \<and> key_of (hist_event (H_ex ! i)) = (999::nat)"
  have "filter ?P [0, 1, 2, 3] = []"
    using H_ex_nth_0 H_ex_nth_1 H_ex_nth_2 H_ex_nth_3 by simp
  thus ?thesis
    unfolding latest_src_event_def upt_length_H_ex by simp
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/Public_Checker_Witness.thy <==
(*  Title:   Public_Checker_Witness.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Public_Checker_Witness
  imports Layer4_Whole_Table Continuation Layer4_Witnesses_Core
begin

section \<open>Public accepting witness for the Layer 3 checker (non-vacuity gate)\<close>

text \<open>
  This theory exhibits a concrete certificate / evidence pair over the
  \<^emph>\<open>public\<close> carriers (@{type cert}, @{type evidence}, the concrete
  @{type run} datatype) that the public verifier @{const verify}
  genuinely accepts, together with a deployment environment
  (@{const b0_ex}, @{const H_ex}) under which
  @{const faithful_source_observation} genuinely holds. It then exercises
  the Layer 3 / Layer 4 / continuation headline theorems at that
  pair, so the public headline implications are demonstrably
  non-vacuous --- with no axiom and no locale-instance detour.

  The construction is the paper's running example (the accounts-table
  backfill: three in-scope keys, two chunks, four CDC events, a
  seven-event clean prefix), realized as a value @{text ex_run} of the
  concrete @{type run} datatype --- the global-carrier sibling of the
  @{text ex_model} interpretation in
  @{text Layer01_Virtual_Cut_Example_Inst}.

  Two \<^emph>\<open>independence exhibits\<close> close the theory: an accepted pair whose
  observation is unfaithful (against a wrong deployment base state) and
  a faithful evidence bundle the verifier does not accept (a broken
  chunk plan). Together they certify that the two headline premises
  @{text "verify C E = Accept"} and
  @{text "faithful_source_observation E b0 H Raw"} are logically
  independent --- neither subsumes the other, and neither alone entails
  the wellformed-run conclusion --- which is the formal non-circularity
  of the mechanical / external factoring in
  @{theory DBLog_Virtual_Cuts.Virtual_Cut}.

  \<^bold>\<open>Regression gate.\<close> The capstone theorem
  @{text public_checker_nonvacuous} keeps this non-vacuity
  machine-checked:
  any change that degenerates the public checker (e.g. into
  @{text "verify C E = Reject"} or
  @{text "faithful_source_observation E b0 H Raw = False"}), or that
  weakens it until acceptance or faithfulness is unsatisfiable or the
  checker obligations fail, breaks this theory and hence the build.
\<close>

subsection \<open>The running-example run over the concrete run datatype\<close>

text \<open>Chunk plan: chunk @{term "0::nat"} owns @{term "{100::nat, 200}"}
  and reads at @{const ec1}; chunk @{term "1::nat"} owns
  @{term "{300::nat}"} and reads at @{const ec3}. Watermarks coincide
  with the read coordinates, as in the running example.\<close>

definition exr_dom :: "nat \<Rightarrow> nat set" where
  "exr_dom ch = (if ch = 0 then {100, 200} else if ch = 1 then {300} else {})"

definition exr_resp :: "nat \<Rightarrow> nat option" where
  "exr_resp k =
     (if k = 100 \<or> k = 200 then Some 0
      else if k = 300 then Some 1 else None)"

definition exr_coord :: "nat \<Rightarrow> src_coord" where
  "exr_coord ch = (if ch = 0 then ec1 else ec3)"

definition exr_read :: "nat \<Rightarrow> nat \<Rightarrow> nat option option" where
  "exr_read ch k =
     (if ch = 0 \<and> k = 100 then Some (Some 3000)
      else if ch = 0 \<and> k = 200 then Some (Some 10000)
      else if ch = 1 \<and> k = 300 then Some (Some 2500)
      else None)"

definition ex_run :: "(nat, nat) run" where
  "ex_run =
     Run {100, 200, 300} ec4 [0, 1] H_ex H_ex
         exr_read exr_dom exr_resp exr_coord exr_coord exr_coord"

subsection \<open>Accessor values\<close>

lemma exr_scope: "scope_of ex_run = {100, 200, 300}"
  by (simp add: scope_of_def ex_run_def)

lemma exr_frontier: "frontier_of ex_run = ec4"
  by (simp add: frontier_of_def ex_run_def)

lemma exr_chunks: "chunks ex_run = {0, 1}"
  by (simp add: chunks_def ex_run_def)

lemma exr_chunks_list: "chunks_list ex_run = [0, 1]"
  by (simp add: chunks_list_def ex_run_def)

lemma exr_hist: "src_history_of ex_run = H_ex"
  by (simp add: src_history_of_def ex_run_def)

lemma exr_cdc: "cdc_events_of ex_run = H_ex"
  by (simp add: cdc_events_of_def ex_run_def)

lemma exr_chunk_domain: "chunk_domain ex_run = exr_dom"
  by (simp add: chunk_domain_def ex_run_def)

lemma exr_responsible: "responsible_chunk ex_run = exr_resp"
  by (simp add: responsible_chunk_def ex_run_def)

lemma exr_rcoord: "chunk_read_coordinate ex_run = exr_coord"
  by (simp add: chunk_read_coordinate_def ex_run_def)

lemma exr_lwm: "chunk_lower_watermark ex_run = exr_coord"
  by (simp add: chunk_lower_watermark_def ex_run_def)

lemma exr_uwm: "chunk_upper_watermark ex_run = exr_coord"
  by (simp add: chunk_upper_watermark_def ex_run_def)

lemma exr_rresult: "chunk_read_result ex_run = exr_read"
  by (simp add: chunk_read_result_def ex_run_def)

subsection \<open>Determinate clean prefix and Apply\<close>

lemma exr_clean_prefix:
  "clean_prefix_of ex_run
     = [ Cdc ec1 (Update 100 3000),
         Refresh (100::nat) (Some (3000::nat))  ec1,
         Refresh 200 (Some 10000) ec1,
         Cdc ec2 (Insert 300 2500),
         Cdc ec3 (Update 200 12000),
         Refresh 300 (Some 2500) ec3,
         Cdc ec4 (Update 300 3500) ]"
proof -
  have dA: "sorted_list_of_set {100::nat, 200} = [100, 200]" by simp
  have dB: "sorted_list_of_set {300::nat} = [300]" by simp
  show ?thesis
    unfolding clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: exr_chunks_list exr_chunk_domain exr_rcoord exr_rresult
                  exr_dom_def exr_coord_def exr_read_def
                  exr_cdc exr_scope exr_frontier H_ex_def dA dB
                  List.map_filter_simps sort_key_def
                  ec1_le_ec2[unfolded src_le_eq_less_eq]
                  ec1_le_ec3[unfolded src_le_eq_less_eq]
                  ec1_le_ec4[unfolded src_le_eq_less_eq]
                  ec2_le_ec3[unfolded src_le_eq_less_eq]
                  ec2_le_ec4[unfolded src_le_eq_less_eq]
                  ec3_le_ec4[unfolded src_le_eq_less_eq]
                  not_src_le_ec2_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec3[unfolded src_le_eq_less_eq])
qed

lemma exr_apply:
  "Apply (clean_prefix_of ex_run)
     = (\<lambda>k. if k = (100::nat) then Some (3000::nat)
            else if k = 200 then Some 12000
            else if k = 300 then Some 3500
            else None)"
proof -
  have step:
    "Apply (clean_prefix_of ex_run)
       = foldl apply_step (\<lambda>_. None)
           [ Cdc ec1 (Update 100 3000),
             Refresh (100::nat) (Some (3000::nat)) ec1,
             Refresh 200 (Some 10000) ec1,
             Cdc ec2 (Insert 300 2500),
             Cdc ec3 (Update 200 12000),
             Refresh 300 (Some 2500) ec3,
             Cdc ec4 (Update 300 3500) ]"
    unfolding Apply_def exr_clean_prefix by (rule refl)
  show ?thesis
    unfolding step by (auto simp: fun_eq_iff fun_upd_def)
qed

subsection \<open>The running-example run is wellformed (global carrier)\<close>

theorem ex_run_wellformed:
  "wellformed_dblog_run b0_ex ex_run H_ex"
  unfolding wellformed_dblog_run_def
proof (intro conjI)
  show "src_history_of ex_run = H_ex" by (rule exr_hist)
next
  show "wellformed_src_history H_ex" by (rule wf_h_ex)
next
  show "\<forall>k\<in>scope_of ex_run.
          \<exists>!ch. ch \<in> chunks ex_run \<and> k \<in> chunk_domain ex_run ch"
  proof
    fix k :: nat assume "k \<in> scope_of ex_run"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exr_scope by auto
    show "\<exists>!ch. ch \<in> chunks ex_run \<and> k \<in> chunk_domain ex_run ch"
    proof (rule ex1I[of _ "if k = 300 then 1 else (0::nat)"])
      show "(if k = 300 then 1 else (0::nat)) \<in> chunks ex_run
              \<and> k \<in> chunk_domain ex_run (if k = 300 then 1 else 0)"
        using k_cases
        by (auto simp: exr_chunks exr_chunk_domain exr_dom_def)
    next
      fix ch
      assume "ch \<in> chunks ex_run \<and> k \<in> chunk_domain ex_run ch"
      thus "ch = (if k = 300 then 1 else 0)"
        using k_cases
        by (auto simp: exr_chunks exr_chunk_domain exr_dom_def
                 split: if_split_asm)
    qed
  qed
next
  show "\<forall>ch1\<in>chunks ex_run. \<forall>ch2\<in>chunks ex_run.
          ch1 \<noteq> ch2
            \<longrightarrow> chunk_domain ex_run ch1 \<inter> chunk_domain ex_run ch2 = {}"
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def)
next
  show "canonical_chunk_ownership_domain ex_run = scope_of ex_run"
    unfolding canonical_chunk_ownership_domain_def
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def exr_scope)
next
  show "\<forall>k\<in>scope_of ex_run. \<forall>ch.
          responsible_chunk ex_run k = Some ch
            \<longleftrightarrow> ch \<in> chunks ex_run \<and> k \<in> chunk_domain ex_run ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: nat
    assume "k \<in> scope_of ex_run"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exr_scope by auto
    show "responsible_chunk ex_run k = Some ch
            \<longleftrightarrow> ch \<in> chunks ex_run \<and> k \<in> chunk_domain ex_run ch"
      using k_cases
      by (auto simp: exr_responsible exr_resp_def exr_chunks
                     exr_chunk_domain exr_dom_def
               split: if_split_asm)
  qed
next
  show "\<forall>k. k \<notin> scope_of ex_run \<longrightarrow> responsible_chunk ex_run k = None"
    by (auto simp: exr_scope exr_responsible exr_resp_def)
next
  show "finite (scope_of ex_run)" by (simp add: exr_scope)
next
  show "\<forall>ch\<in>chunks ex_run. finite (chunk_domain ex_run ch)"
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def)
next
  show "\<forall>ch\<in>chunks ex_run. chunk_domain ex_run ch \<noteq> {}"
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def)
next
  show "\<forall>k\<in>scope_of ex_run.
          covers_ordinary_cdc ex_run k (frontier_of ex_run)"
  proof
    fix k :: nat assume "k \<in> scope_of ex_run"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using exr_scope by auto
    show "covers_ordinary_cdc ex_run k (frontier_of ex_run)"
      unfolding covers_ordinary_cdc_def
    proof (intro exI[where x = "if k = 300 then 1 else (0::nat)"]
                 conjI allI impI)
      show "responsible_chunk ex_run k = Some (if k = 300 then 1 else 0)"
        using k_cases by (auto simp: exr_responsible exr_resp_def)
    next
      \<comment> \<open>The observed CDC log is the full recorded history, so every
          history entry is trivially present in it.\<close>
      fix i
      assume "i < length (src_history_of ex_run)"
      thus "src_history_of ex_run ! i \<in> set (cdc_events_of ex_run)"
        by (simp add: exr_hist exr_cdc)
    qed
  qed
next
  show "\<forall>p\<in>set (cdc_events_of ex_run).
          key_of (hist_event p) \<in> scope_of ex_run
          \<and> src_le (hist_coord p) (frontier_of ex_run)
          \<longrightarrow> p \<in> set (src_history_of ex_run)"
    by (simp add: exr_cdc exr_hist)
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of ex_run
                                   \<and> src_le (hist_coord p) (frontier_of ex_run));
                 cdc_in_slice  = filter in_slice (cdc_events_of ex_run);
                 hist_in_slice = filter in_slice (src_history_of ex_run)
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x = "\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of ex_run
                                \<and> src_le (hist_coord p) (frontier_of ex_run));
              cdc_in_slice  = filter in_slice (cdc_events_of ex_run);
              hist_in_slice = filter in_slice (src_history_of ex_run)
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      by (simp add: Let_def exr_cdc exr_hist)
  qed
next
  show "\<forall>k\<in>scope_of ex_run. \<forall>ch c.
          responsible_chunk ex_run k = Some ch
          \<and> src_lt (chunk_read_coordinate ex_run ch) c
          \<and> src_le c (frontier_of ex_run)
          \<longrightarrow>
            mset (source_key_coord_slice k c (cdc_events_of ex_run))
            = mset (source_key_coord_slice k c (src_history_of ex_run))"
    by (simp add: exr_cdc exr_hist)
next
  show "\<forall>ch\<in>chunks ex_run.
          src_le (chunk_lower_watermark ex_run ch)
                  (chunk_read_coordinate ex_run ch)
        \<and> src_le (chunk_read_coordinate ex_run ch)
                  (chunk_upper_watermark ex_run ch)
        \<and> (\<forall>k\<in>chunk_domain ex_run ch.
             \<exists>m. chunk_read_result ex_run ch k = Some m)
        \<and> (\<forall>k\<in>chunk_domain ex_run ch. \<forall>m.
             chunk_read_result ex_run ch k = Some m
               \<longleftrightarrow> Refresh k m (chunk_read_coordinate ex_run ch)
                    \<in> set (clean_prefix_of ex_run))"
  proof
    fix ch :: nat
    assume "ch \<in> chunks ex_run"
    hence ch_cases: "ch = 0 \<or> ch = 1" by (auto simp: exr_chunks)
    show "src_le (chunk_lower_watermark ex_run ch)
                  (chunk_read_coordinate ex_run ch)
        \<and> src_le (chunk_read_coordinate ex_run ch)
                  (chunk_upper_watermark ex_run ch)
        \<and> (\<forall>k\<in>chunk_domain ex_run ch.
             \<exists>m. chunk_read_result ex_run ch k = Some m)
        \<and> (\<forall>k\<in>chunk_domain ex_run ch. \<forall>m.
             chunk_read_result ex_run ch k = Some m
               \<longleftrightarrow> Refresh k m (chunk_read_coordinate ex_run ch)
                    \<in> set (clean_prefix_of ex_run))"
    proof (cases "ch = 0")
      case True
      show ?thesis
        using True exr_lwm exr_uwm exr_rcoord
              src_le_refl
              exr_chunk_domain exr_rresult
              exr_clean_prefix
        by (auto simp: exr_coord_def exr_dom_def exr_read_def
                       ec1_neq_ec3 ec1_neq_ec2 ec2_neq_ec3)
    next
      case False
      hence ch_1: "ch = 1" using ch_cases by simp
      show ?thesis
        using ch_1 exr_lwm exr_uwm exr_rcoord
              src_le_refl
              exr_chunk_domain exr_rresult
              exr_clean_prefix
        by (auto simp: exr_coord_def exr_dom_def exr_read_def
                       ec1_neq_ec3 ec1_neq_ec2 ec2_neq_ec3)
    qed
  qed
next
  show "\<forall>ch\<in>chunks ex_run.
          src_le (chunk_read_coordinate ex_run ch) (frontier_of ex_run)"
    by (auto simp: exr_chunks exr_rcoord exr_coord_def exr_frontier
                   ec1_le_ec4 ec3_le_ec4)
next
  show "\<forall>ch\<in>chunks ex_run. \<forall>k\<in>chunk_domain ex_run ch. \<forall>m.
          chunk_read_result ex_run ch k = Some m
            \<longrightarrow> m = Src b0_ex H_ex (chunk_read_coordinate ex_run ch) k"
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def
                   exr_rresult exr_read_def exr_rcoord exr_coord_def
                   Src_b0_ex_H_ex_ec1_100 Src_b0_ex_H_ex_ec1_200
                   Src_b0_ex_H_ex_ec3_300
             split: if_split_asm)
next
  show "\<forall>ch\<in>chunks ex_run. \<forall>k\<in>chunk_domain ex_run ch.
          chunk_read_result ex_run ch k = Some None
            \<longrightarrow> row_absence_meaningful b0_ex H_ex ex_run ch k"
    by (auto simp: exr_chunks exr_chunk_domain exr_dom_def
                   exr_rresult exr_read_def
             split: if_split_asm)
next
  show "\<forall>p \<in> set (cdc_events_of ex_run).
          key_of (hist_event p) \<in> scope_of ex_run
          \<and> src_le (hist_coord p) (frontier_of ex_run)
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (clean_prefix_of ex_run)"
    using wf7_clean_prefix_cdc_coherence_redundant[of ex_run] by blast
next
  show "\<forall>e c. Cdc c e \<in> set (clean_prefix_of ex_run)
                 \<and> key_of e \<in> scope_of ex_run
                 \<and> src_le c (frontier_of ex_run)
                 \<longrightarrow> (c, e) \<in> set (cdc_events_of ex_run)"
    using wf7_clean_prefix_cdc_coherence_redundant[of ex_run] by blast
qed

text \<open>The two halves of the factoring, extracted once for reuse.\<close>

lemma ex_run_checker_wellformed: "checker_run_wellformed ex_run"
  using ex_run_wellformed wellformed_dblog_run_decompose by blast

lemma ex_run_reflects_source: "run_reflects_source b0_ex ex_run H_ex"
  using ex_run_wellformed wellformed_dblog_run_decompose by blast

subsection \<open>The accepting public certificate / evidence pair\<close>

definition ex_cert :: "(nat, nat) cert" where
  "ex_cert = Cert {100, 200, 300} ec4 (clean_prefix_of ex_run)"

definition ex_evidence :: "(nat, nat) evidence" where
  "ex_evidence = Evidence ex_run"

lemma ex_cert_scope: "scope ex_cert = {100, 200, 300}"
  by (simp add: scope_def ex_cert_def)

lemma ex_cert_frontier: "frontier ex_cert = ec4"
  by (simp add: frontier_def ex_cert_def)

lemma ex_cert_clean_prefix: "clean_prefix ex_cert = clean_prefix_of ex_run"
  by (simp add: clean_prefix_def ex_cert_def)

lemma ex_evidence_bound: "evidence_bound_to_cert ex_cert ex_evidence"
  by (simp add: evidence_bound_to_cert_def cert_accessors_agree_def
                ex_evidence_def ex_cert_scope ex_cert_frontier
                ex_cert_clean_prefix exr_scope exr_frontier)

lemma ex_evidence_schema: "source_side_schema_supported ex_cert ex_evidence"
  by (simp add: source_side_schema_supported_def ex_evidence_def
                ex_run_checker_wellformed)

theorem ex_verify_accept: "verify ex_cert ex_evidence = Accept"
  by (simp add: verify_def ex_evidence_schema ex_evidence_bound)

theorem ex_faithful:
  "faithful_source_observation ex_evidence b0_ex H_ex RawObservation"
  by (simp add: faithful_source_observation_def ex_evidence_def
                ex_run_reflects_source)

subsection \<open>Exercising the headline theorems at the public witness\<close>

text \<open>Layer 3 intermediate theorem
  @{text accepted_certificate_implies_wellformed_run} at the public
  witness: the accepted pair has a
  wellformed, coherent materialized run.\<close>

theorem public_accepted_certificate_wellformed_run:
  "\<exists>R. wellformed_dblog_run b0_ex R H_ex \<and> cert_run_coherent ex_cert ex_evidence R"
  by (rule layer3_checker_substrate.accepted_certificate_implies_wellformed_run
        [OF layer3_checker_substrate_holds ex_verify_accept ex_faithful])

text \<open>Layer 3 headline @{text accepted_virtual_cut_sound} at the public
  witness: the accepted certificate's
  virtual cut holds.\<close>

theorem public_accepted_virtual_cut:
  "virtual_cut b0_ex ex_cert H_ex"
  by (rule layer3_checker_substrate.accepted_virtual_cut_sound
        [OF layer3_checker_substrate_holds ex_verify_accept ex_faithful])

text \<open>Layer 4 whole-table side conditions at anchor @{const ec1}, over the
  pure @{theory DBLog_Virtual_Cuts.Virtual_Cut_Core} predicates.\<close>

lemma ex_whole_table_claim_scope:
  "whole_table_claim_scope b0_ex ex_cert H_ex ec1"
  unfolding whole_table_claim_scope_def
proof (intro conjI)
  show "ec1 \<le> frontier ex_cert"
    using ec1_le_ec4 by (simp add: ex_cert_frontier less_eq_src_coord_def)
next
  show "anchor_complete_at_boundary b0_ex H_ex ec1 (scope ex_cert)"
    unfolding anchor_complete_at_boundary_def
    using l4_anchor_domain[unfolded l4_anchor_def]
    by (simp add: ex_cert_scope)
next
  show "all_post_anchor_changes_covered H_ex ec1 (frontier ex_cert) (scope ex_cert)"
    unfolding all_post_anchor_changes_covered_def touched_between_def
    by (auto simp: ex_cert_scope H_ex_def)
next
  show "no_unclaimed_replay_keys (clean_prefix ex_cert) (scope ex_cert)"
    unfolding no_unclaimed_replay_keys_def replay_keys_def
    by (auto simp: ex_cert_clean_prefix ex_cert_scope exr_clean_prefix)
qed

text \<open>Layer 4 specialization
  @{text accepted_whole_table_anchor_domain_specialization}: unrestricted
  whole-table
  equality at the accepted certificate.\<close>

theorem public_accepted_whole_table_equality:
  "Apply (clean_prefix ex_cert) = Src b0_ex H_ex (frontier ex_cert)"
  by (rule layer3_checker_substrate.accepted_whole_table_anchor_domain_specialization
        [OF layer3_checker_substrate_holds ex_verify_accept ex_faithful
            ex_whole_table_claim_scope])

text \<open>Continuation corollary
  @{text accepted_certificate_continuation_sound}: the accepted
  certificate's cut extends to the strictly later frontier
  @{term "coord_of_nat 5"} by the (here empty) faithful continuation
  segment for the half-open interval.\<close>

lemma ex_cdc_segment_to_later_frontier:
  "cdc_segment_between H_ex (scope ex_cert) (frontier ex_cert) (coord_of_nat 5) []"
  unfolding cdc_segment_between_def ex_cert_frontier
  by (simp add: H_ex_def ec_defs)

theorem public_accepted_continuation:
  "virtual_cut_state b0_ex (clean_prefix ex_cert @ []) (scope ex_cert)
                     (coord_of_nat 5) H_ex"
  by (rule layer3_checker_substrate.accepted_certificate_continuation_sound
        [OF layer3_checker_substrate_holds ex_verify_accept ex_faithful
            wf_h_ex ex_cdc_segment_to_later_frontier])

subsection \<open>Exercising the remaining state-level headlines: Layer 2 and
  sub-scope restriction\<close>

text \<open>Layer 2 (@{text wellformed_run_implies_virtual_cut}) exercised at the
  running-example run: the
  wellformed public run replays, on its scope, to the source state
  at its frontier.\<close>

theorem public_wellformed_run_virtual_cut:
  "virtual_cut_state b0_ex (clean_prefix_of ex_run) (scope_of ex_run)
                     (frontier_of ex_run) H_ex"
  by (rule wellformed_run_implies_virtual_cut[OF ex_run_wellformed])

text \<open>Sub-scope restriction over the accepted certificate
  (@{text virtual_cut_restrict_to_subscope}), exercised at the \<^emph>\<open>proper\<close>,
  non-empty sub-scope @{term "{100::nat, 300}"}
  of the certified scope: the accepted certificate's cut restricts to the
  sub-scope that drops key @{term "200::nat"}. Non-degeneracy is part of
  the statement: the sub-scope is neither empty nor the whole certified
  scope.\<close>

theorem public_accepted_subscope_restriction:
  "{100, 300} \<noteq> ({} :: nat set)
   \<and> {100, 300} \<subset> scope ex_cert
   \<and> virtual_cut_state b0_ex (clean_prefix ex_cert) {100, 300}
                       (frontier ex_cert) H_ex"
proof (intro conjI)
  show "{100, 300} \<noteq> ({} :: nat set)" by simp
next
  show "{100, 300} \<subset> scope ex_cert"
  proof (rule psubsetI)
    show "{100, 300} \<subseteq> scope ex_cert"
      unfolding ex_cert_scope by simp
  next
    show "{100, 300} \<noteq> scope ex_cert"
    proof
      assume eq: "{100, 300} = scope ex_cert"
      have "(200::nat) \<in> scope ex_cert"
        unfolding ex_cert_scope by simp
      with eq have "(200::nat) \<in> {100, 300}" by simp
      thus False by simp
    qed
  qed
next
  have "{100, 300} \<subseteq> scope ex_cert"
    unfolding ex_cert_scope by simp
  thus "virtual_cut_state b0_ex (clean_prefix ex_cert) {100, 300}
                          (frontier ex_cert) H_ex"
    by (rule virtual_cut_restrict_to_subscope[OF public_accepted_virtual_cut])
qed

text \<open>State-level sub-scope restriction
  (@{text virtual_cut_state_restrict_scope}), exercised at the
  same accepted cut --- @{text public_accepted_virtual_cut} unfolded through
  @{thm [source] virtual_cut_def} --- and the proper, non-empty singleton
  sub-scope @{term "{200::nat}"}.\<close>

theorem public_state_restrict_scope_singleton:
  "{200} \<noteq> ({} :: nat set)
   \<and> {200} \<subset> scope ex_cert
   \<and> virtual_cut_state b0_ex (clean_prefix ex_cert) {200}
                       (frontier ex_cert) H_ex"
proof (intro conjI)
  show "{200} \<noteq> ({} :: nat set)" by simp
next
  show "{200} \<subset> scope ex_cert"
  proof (rule psubsetI)
    show "{200} \<subseteq> scope ex_cert"
      unfolding ex_cert_scope by simp
  next
    show "{200} \<noteq> scope ex_cert"
    proof
      assume eq: "{200} = scope ex_cert"
      have "(100::nat) \<in> scope ex_cert"
        unfolding ex_cert_scope by simp
      with eq have "(100::nat) \<in> {200}" by simp
      thus False by simp
    qed
  qed
next
  have cut: "virtual_cut_state b0_ex (clean_prefix ex_cert) (scope ex_cert)
                               (frontier ex_cert) H_ex"
    using public_accepted_virtual_cut unfolding virtual_cut_def .
  have "{200} \<subseteq> scope ex_cert"
    unfolding ex_cert_scope by simp
  with cut show "virtual_cut_state b0_ex (clean_prefix ex_cert) {200}
                                   (frontier ex_cert) H_ex"
    by (rule virtual_cut_state_restrict_scope)
qed

subsection \<open>A mid-frontier accepted certificate and non-empty continuation
  segments (the active-interval continuation case)\<close>

text \<open>
  @{thm [source] public_accepted_continuation} above exercises
  @{text accepted_certificate_continuation_sound}
  with the \<^emph>\<open>empty\<close> continuation segment --- the quiescent-interval case
  of continuation (no in-scope source event lies in the half-open
  interval, and the certified cut persists at the strictly later
  frontier). The theorems below exercise the continuation headlines in their
  \<^emph>\<open>active-interval\<close> case, with a non-empty segment that genuinely replays
  a post-frontier source event.

  The witness is a second accepted certificate over the \<^emph>\<open>same\<close> running
  example: the same source history @{const H_ex}, the same chunk plan,
  chunk reads, and watermarks, but certified at the \<^emph>\<open>mid\<close> frontier
  @{const ec3} --- so the recorded history genuinely extends past the
  certified frontier, and the faithful continuation segment for
  @{text "(ec3, ec4]"} on the certified scope is the non-empty singleton
  @{term "[Cdc ec4 (Update (300::nat) (3500::nat))]"}. Its canonical
  clean prefix is the running example's first six replay events (the
  @{const ec4} CDC event now lies beyond the certified frontier).
  Continuation then lands exactly on the state that the full-frontier
  certificate @{const ex_cert} certifies directly
  (@{text public_continuation_meets_direct_certification} below).
\<close>

definition ex_run_mid :: "(nat, nat) run" where
  "ex_run_mid =
     Run {100, 200, 300} ec3 [0, 1] H_ex H_ex
         exr_read exr_dom exr_resp exr_coord exr_coord exr_coord"

lemma mid_scope: "scope_of ex_run_mid = {100, 200, 300}"
  by (simp add: scope_of_def ex_run_mid_def)

lemma mid_frontier: "frontier_of ex_run_mid = ec3"
  by (simp add: frontier_of_def ex_run_mid_def)

lemma mid_chunks: "chunks ex_run_mid = {0, 1}"
  by (simp add: chunks_def ex_run_mid_def)

lemma mid_chunks_list: "chunks_list ex_run_mid = [0, 1]"
  by (simp add: chunks_list_def ex_run_mid_def)

lemma mid_hist: "src_history_of ex_run_mid = H_ex"
  by (simp add: src_history_of_def ex_run_mid_def)

lemma mid_cdc: "cdc_events_of ex_run_mid = H_ex"
  by (simp add: cdc_events_of_def ex_run_mid_def)

lemma mid_chunk_domain: "chunk_domain ex_run_mid = exr_dom"
  by (simp add: chunk_domain_def ex_run_mid_def)

lemma mid_responsible: "responsible_chunk ex_run_mid = exr_resp"
  by (simp add: responsible_chunk_def ex_run_mid_def)

lemma mid_rcoord: "chunk_read_coordinate ex_run_mid = exr_coord"
  by (simp add: chunk_read_coordinate_def ex_run_mid_def)

lemma mid_lwm: "chunk_lower_watermark ex_run_mid = exr_coord"
  by (simp add: chunk_lower_watermark_def ex_run_mid_def)

lemma mid_uwm: "chunk_upper_watermark ex_run_mid = exr_coord"
  by (simp add: chunk_upper_watermark_def ex_run_mid_def)

lemma mid_rresult: "chunk_read_result ex_run_mid = exr_read"
  by (simp add: chunk_read_result_def ex_run_mid_def)

lemma mid_clean_prefix:
  "clean_prefix_of ex_run_mid
     = [ Cdc ec1 (Update 100 3000),
         Refresh (100::nat) (Some (3000::nat))  ec1,
         Refresh 200 (Some 10000) ec1,
         Cdc ec2 (Insert 300 2500),
         Cdc ec3 (Update 200 12000),
         Refresh 300 (Some 2500) ec3 ]"
proof -
  have dA: "sorted_list_of_set {100::nat, 200} = [100, 200]" by simp
  have dB: "sorted_list_of_set {300::nat} = [300]" by simp
  show ?thesis
    unfolding clean_prefix_of_def canonical_clean_prefix_def
              cdc_event_replays_def chunk_read_refreshes_def
    by (simp add: mid_chunks_list mid_chunk_domain mid_rcoord mid_rresult
                  exr_dom_def exr_coord_def exr_read_def
                  mid_cdc mid_scope mid_frontier H_ex_def dA dB
                  List.map_filter_simps sort_key_def
                  ec1_le_ec2[unfolded src_le_eq_less_eq]
                  ec1_le_ec3[unfolded src_le_eq_less_eq]
                  ec1_le_ec4[unfolded src_le_eq_less_eq]
                  ec2_le_ec3[unfolded src_le_eq_less_eq]
                  ec2_le_ec4[unfolded src_le_eq_less_eq]
                  ec3_le_ec4[unfolded src_le_eq_less_eq]
                  not_src_le_ec2_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec1[unfolded src_le_eq_less_eq]
                  not_src_le_ec3_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec2[unfolded src_le_eq_less_eq]
                  not_src_le_ec4_ec3[unfolded src_le_eq_less_eq])
qed

theorem ex_run_mid_wellformed:
  "wellformed_dblog_run b0_ex ex_run_mid H_ex"
  unfolding wellformed_dblog_run_def
proof (intro conjI)
  show "src_history_of ex_run_mid = H_ex" by (rule mid_hist)
next
  show "wellformed_src_history H_ex" by (rule wf_h_ex)
next
  show "\<forall>k\<in>scope_of ex_run_mid.
          \<exists>!ch. ch \<in> chunks ex_run_mid \<and> k \<in> chunk_domain ex_run_mid ch"
  proof
    fix k :: nat assume "k \<in> scope_of ex_run_mid"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using mid_scope by auto
    show "\<exists>!ch. ch \<in> chunks ex_run_mid \<and> k \<in> chunk_domain ex_run_mid ch"
    proof (rule ex1I[of _ "if k = 300 then 1 else (0::nat)"])
      show "(if k = 300 then 1 else (0::nat)) \<in> chunks ex_run_mid
              \<and> k \<in> chunk_domain ex_run_mid (if k = 300 then 1 else 0)"
        using k_cases
        by (auto simp: mid_chunks mid_chunk_domain exr_dom_def)
    next
      fix ch
      assume "ch \<in> chunks ex_run_mid \<and> k \<in> chunk_domain ex_run_mid ch"
      thus "ch = (if k = 300 then 1 else 0)"
        using k_cases
        by (auto simp: mid_chunks mid_chunk_domain exr_dom_def
                 split: if_split_asm)
    qed
  qed
next
  show "\<forall>ch1\<in>chunks ex_run_mid. \<forall>ch2\<in>chunks ex_run_mid.
          ch1 \<noteq> ch2
            \<longrightarrow> chunk_domain ex_run_mid ch1 \<inter> chunk_domain ex_run_mid ch2 = {}"
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def)
next
  show "canonical_chunk_ownership_domain ex_run_mid = scope_of ex_run_mid"
    unfolding canonical_chunk_ownership_domain_def
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def mid_scope)
next
  show "\<forall>k\<in>scope_of ex_run_mid. \<forall>ch.
          responsible_chunk ex_run_mid k = Some ch
            \<longleftrightarrow> ch \<in> chunks ex_run_mid \<and> k \<in> chunk_domain ex_run_mid ch"
  proof (intro ballI allI)
    fix k :: nat and ch :: nat
    assume "k \<in> scope_of ex_run_mid"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using mid_scope by auto
    show "responsible_chunk ex_run_mid k = Some ch
            \<longleftrightarrow> ch \<in> chunks ex_run_mid \<and> k \<in> chunk_domain ex_run_mid ch"
      using k_cases
      by (auto simp: mid_responsible exr_resp_def mid_chunks
                     mid_chunk_domain exr_dom_def
               split: if_split_asm)
  qed
next
  show "\<forall>k. k \<notin> scope_of ex_run_mid \<longrightarrow> responsible_chunk ex_run_mid k = None"
    by (auto simp: mid_scope mid_responsible exr_resp_def)
next
  show "finite (scope_of ex_run_mid)" by (simp add: mid_scope)
next
  show "\<forall>ch\<in>chunks ex_run_mid. finite (chunk_domain ex_run_mid ch)"
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def)
next
  show "\<forall>ch\<in>chunks ex_run_mid. chunk_domain ex_run_mid ch \<noteq> {}"
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def)
next
  show "\<forall>k\<in>scope_of ex_run_mid.
          covers_ordinary_cdc ex_run_mid k (frontier_of ex_run_mid)"
  proof
    fix k :: nat assume "k \<in> scope_of ex_run_mid"
    hence k_cases: "k = 100 \<or> k = 200 \<or> k = 300"
      using mid_scope by auto
    show "covers_ordinary_cdc ex_run_mid k (frontier_of ex_run_mid)"
      unfolding covers_ordinary_cdc_def
    proof (intro exI[where x = "if k = 300 then 1 else (0::nat)"]
                 conjI allI impI)
      show "responsible_chunk ex_run_mid k = Some (if k = 300 then 1 else 0)"
        using k_cases by (auto simp: mid_responsible exr_resp_def)
    next
      \<comment> \<open>The observed CDC log is the full recorded history, so every
          history entry is trivially present in it.\<close>
      fix i
      assume "i < length (src_history_of ex_run_mid)"
      thus "src_history_of ex_run_mid ! i \<in> set (cdc_events_of ex_run_mid)"
        by (simp add: mid_hist mid_cdc)
    qed
  qed
next
  show "\<forall>p\<in>set (cdc_events_of ex_run_mid).
          key_of (hist_event p) \<in> scope_of ex_run_mid
          \<and> src_le (hist_coord p) (frontier_of ex_run_mid)
          \<longrightarrow> p \<in> set (src_history_of ex_run_mid)"
    by (simp add: mid_cdc mid_hist)
next
  show "\<exists>\<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
          \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of ex_run_mid
                                   \<and> src_le (hist_coord p) (frontier_of ex_run_mid));
                 cdc_in_slice  = filter in_slice (cdc_events_of ex_run_mid);
                 hist_in_slice = filter in_slice (src_history_of ex_run_mid)
             in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                    \<iota> i < length hist_in_slice
                  \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i)"
  proof (intro exI[where x = "\<lambda>n :: nat. n"] conjI)
    show "strict_mono (\<lambda>n :: nat. n)" by (simp add: strict_mono_def)
  next
    show "let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of ex_run_mid
                                \<and> src_le (hist_coord p) (frontier_of ex_run_mid));
              cdc_in_slice  = filter in_slice (cdc_events_of ex_run_mid);
              hist_in_slice = filter in_slice (src_history_of ex_run_mid)
          in \<forall>i. i < length cdc_in_slice \<longrightarrow>
                 (\<lambda>n :: nat. n) i < length hist_in_slice
               \<and> cdc_in_slice ! i = hist_in_slice ! (\<lambda>n :: nat. n) i"
      by (simp add: Let_def mid_cdc mid_hist)
  qed
next
  show "\<forall>k\<in>scope_of ex_run_mid. \<forall>ch c.
          responsible_chunk ex_run_mid k = Some ch
          \<and> src_lt (chunk_read_coordinate ex_run_mid ch) c
          \<and> src_le c (frontier_of ex_run_mid)
          \<longrightarrow>
            mset (source_key_coord_slice k c (cdc_events_of ex_run_mid))
            = mset (source_key_coord_slice k c (src_history_of ex_run_mid))"
    by (simp add: mid_cdc mid_hist)
next
  show "\<forall>ch\<in>chunks ex_run_mid.
          src_le (chunk_lower_watermark ex_run_mid ch)
                  (chunk_read_coordinate ex_run_mid ch)
        \<and> src_le (chunk_read_coordinate ex_run_mid ch)
                  (chunk_upper_watermark ex_run_mid ch)
        \<and> (\<forall>k\<in>chunk_domain ex_run_mid ch.
             \<exists>m. chunk_read_result ex_run_mid ch k = Some m)
        \<and> (\<forall>k\<in>chunk_domain ex_run_mid ch. \<forall>m.
             chunk_read_result ex_run_mid ch k = Some m
               \<longleftrightarrow> Refresh k m (chunk_read_coordinate ex_run_mid ch)
                    \<in> set (clean_prefix_of ex_run_mid))"
  proof
    fix ch :: nat
    assume "ch \<in> chunks ex_run_mid"
    hence ch_cases: "ch = 0 \<or> ch = 1" by (auto simp: mid_chunks)
    show "src_le (chunk_lower_watermark ex_run_mid ch)
                  (chunk_read_coordinate ex_run_mid ch)
        \<and> src_le (chunk_read_coordinate ex_run_mid ch)
                  (chunk_upper_watermark ex_run_mid ch)
        \<and> (\<forall>k\<in>chunk_domain ex_run_mid ch.
             \<exists>m. chunk_read_result ex_run_mid ch k = Some m)
        \<and> (\<forall>k\<in>chunk_domain ex_run_mid ch. \<forall>m.
             chunk_read_result ex_run_mid ch k = Some m
               \<longleftrightarrow> Refresh k m (chunk_read_coordinate ex_run_mid ch)
                    \<in> set (clean_prefix_of ex_run_mid))"
    proof (cases "ch = 0")
      case True
      show ?thesis
        using True mid_lwm mid_uwm mid_rcoord
              src_le_refl
              mid_chunk_domain mid_rresult
              mid_clean_prefix
        by (auto simp: exr_coord_def exr_dom_def exr_read_def
                       ec1_neq_ec3 ec1_neq_ec2 ec2_neq_ec3)
    next
      case False
      hence ch_1: "ch = 1" using ch_cases by simp
      show ?thesis
        using ch_1 mid_lwm mid_uwm mid_rcoord
              src_le_refl
              mid_chunk_domain mid_rresult
              mid_clean_prefix
        by (auto simp: exr_coord_def exr_dom_def exr_read_def
                       ec1_neq_ec3 ec1_neq_ec2 ec2_neq_ec3)
    qed
  qed
next
  show "\<forall>ch\<in>chunks ex_run_mid.
          src_le (chunk_read_coordinate ex_run_mid ch) (frontier_of ex_run_mid)"
    by (auto simp: mid_chunks mid_rcoord exr_coord_def mid_frontier
                   ec1_le_ec3 src_le_refl)
next
  show "\<forall>ch\<in>chunks ex_run_mid. \<forall>k\<in>chunk_domain ex_run_mid ch. \<forall>m.
          chunk_read_result ex_run_mid ch k = Some m
            \<longrightarrow> m = Src b0_ex H_ex (chunk_read_coordinate ex_run_mid ch) k"
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def
                   mid_rresult exr_read_def mid_rcoord exr_coord_def
                   Src_b0_ex_H_ex_ec1_100 Src_b0_ex_H_ex_ec1_200
                   Src_b0_ex_H_ex_ec3_300
             split: if_split_asm)
next
  show "\<forall>ch\<in>chunks ex_run_mid. \<forall>k\<in>chunk_domain ex_run_mid ch.
          chunk_read_result ex_run_mid ch k = Some None
            \<longrightarrow> row_absence_meaningful b0_ex H_ex ex_run_mid ch k"
    by (auto simp: mid_chunks mid_chunk_domain exr_dom_def
                   mid_rresult exr_read_def
             split: if_split_asm)
next
  show "\<forall>p \<in> set (cdc_events_of ex_run_mid).
          key_of (hist_event p) \<in> scope_of ex_run_mid
          \<and> src_le (hist_coord p) (frontier_of ex_run_mid)
          \<longrightarrow> Cdc (hist_coord p) (hist_event p)
                \<in> set (clean_prefix_of ex_run_mid)"
    using wf7_clean_prefix_cdc_coherence_redundant[of ex_run_mid] by blast
next
  show "\<forall>e c. Cdc c e \<in> set (clean_prefix_of ex_run_mid)
                 \<and> key_of e \<in> scope_of ex_run_mid
                 \<and> src_le c (frontier_of ex_run_mid)
                 \<longrightarrow> (c, e) \<in> set (cdc_events_of ex_run_mid)"
    using wf7_clean_prefix_cdc_coherence_redundant[of ex_run_mid] by blast
qed

lemma ex_run_mid_checker_wellformed: "checker_run_wellformed ex_run_mid"
  using ex_run_mid_wellformed wellformed_dblog_run_decompose by blast

lemma ex_run_mid_reflects_source: "run_reflects_source b0_ex ex_run_mid H_ex"
  using ex_run_mid_wellformed wellformed_dblog_run_decompose by blast

definition ex_cert_mid :: "(nat, nat) cert" where
  "ex_cert_mid = Cert {100, 200, 300} ec3 (clean_prefix_of ex_run_mid)"

definition ex_evidence_mid :: "(nat, nat) evidence" where
  "ex_evidence_mid = Evidence ex_run_mid"

lemma mid_cert_scope: "scope ex_cert_mid = {100, 200, 300}"
  by (simp add: scope_def ex_cert_mid_def)

lemma mid_cert_frontier: "frontier ex_cert_mid = ec3"
  by (simp add: frontier_def ex_cert_mid_def)

lemma mid_cert_clean_prefix:
  "clean_prefix ex_cert_mid = clean_prefix_of ex_run_mid"
  by (simp add: clean_prefix_def ex_cert_mid_def)

lemma mid_evidence_bound: "evidence_bound_to_cert ex_cert_mid ex_evidence_mid"
  by (simp add: evidence_bound_to_cert_def cert_accessors_agree_def
                ex_evidence_mid_def mid_cert_scope mid_cert_frontier
                mid_cert_clean_prefix mid_scope mid_frontier)

lemma mid_evidence_schema:
  "source_side_schema_supported ex_cert_mid ex_evidence_mid"
  by (simp add: source_side_schema_supported_def ex_evidence_mid_def
                ex_run_mid_checker_wellformed)

theorem mid_verify_accept: "verify ex_cert_mid ex_evidence_mid = Accept"
  by (simp add: verify_def mid_evidence_schema mid_evidence_bound)

theorem mid_faithful:
  "faithful_source_observation ex_evidence_mid b0_ex H_ex RawObservation"
  by (simp add: faithful_source_observation_def ex_evidence_mid_def
                ex_run_mid_reflects_source)

text \<open>The faithful continuation segment for \<open>(ec3, ec4]\<close> on the certified
  scope is non-empty: it carries the @{const ec4} update of key
  @{term "300::nat"}.\<close>

lemma mid_cdc_segment_ec3_ec4:
  "cdc_segment_between H_ex (scope ex_cert_mid) (frontier ex_cert_mid) ec4
     [Cdc ec4 (Update 300 3500)]"
  unfolding cdc_segment_between_def mid_cert_scope mid_cert_frontier
  by (simp add: H_ex_def ec_defs cdc_lift_def)

text \<open>Continuation corollary
  (@{text accepted_certificate_continuation_sound}), active-interval case:
  the accepted mid-frontier certificate's cut extends to the strictly
  later frontier @{const ec4} by the \<^emph>\<open>non-empty\<close> faithful continuation
  segment, whose replay applies the post-frontier source event.\<close>

theorem public_accepted_continuation_nonempty:
  "virtual_cut_state b0_ex
     (clean_prefix ex_cert_mid @ [Cdc ec4 (Update 300 3500)])
     (scope ex_cert_mid) ec4 H_ex"
  by (rule layer3_checker_substrate.accepted_certificate_continuation_sound
        [OF layer3_checker_substrate_holds mid_verify_accept mid_faithful
            wf_h_ex mid_cdc_segment_ec3_ec4])

text \<open>Continuation across frontiers (@{text virtual_cut_state_continuation})
  composed with
  state-level restriction (@{text virtual_cut_state_restrict_scope}), both
  at concrete
  instances: the mid-frontier cut restricted to the proper singleton
  sub-scope @{term "{300::nat}"} continues across @{text "(ec3, ec4]"} by
  the non-empty per-key segment.\<close>

theorem public_restricted_state_continuation:
  "virtual_cut_state b0_ex
     (clean_prefix ex_cert_mid @ [Cdc ec4 (Update 300 3500)]) {300} ec4 H_ex"
proof -
  have mid_cut: "virtual_cut_state b0_ex (clean_prefix ex_cert_mid)
                   (scope ex_cert_mid) (frontier ex_cert_mid) H_ex"
    using layer3_checker_substrate.accepted_virtual_cut_sound
            [OF layer3_checker_substrate_holds mid_verify_accept mid_faithful]
    unfolding virtual_cut_def .
  have restr: "virtual_cut_state b0_ex (clean_prefix ex_cert_mid) {300}
                 (frontier ex_cert_mid) H_ex"
    by (rule virtual_cut_state_restrict_scope[OF mid_cut])
       (simp add: mid_cert_scope)
  have seg: "cdc_segment_between H_ex {300} (frontier ex_cert_mid) ec4
               [Cdc ec4 (Update 300 3500)]"
    unfolding cdc_segment_between_def mid_cert_frontier
    by (simp add: H_ex_def ec_defs cdc_lift_def)
  show ?thesis
    by (rule virtual_cut_state_continuation[OF wf_h_ex restr seg])
qed

text \<open>Layer 4 whole-table side conditions hold at the mid frontier too
  (anchor @{const ec1}): the anchor domain is unchanged, the keys touched
  in @{text "(ec1, ec3]"} lie in the certified scope, and the six-event
  clean prefix claims no key outside it.\<close>

lemma mid_whole_table_claim_scope:
  "whole_table_claim_scope b0_ex ex_cert_mid H_ex ec1"
  unfolding whole_table_claim_scope_def
proof (intro conjI)
  show "ec1 \<le> frontier ex_cert_mid"
    using ec1_le_ec3 by (simp add: mid_cert_frontier less_eq_src_coord_def)
next
  show "anchor_complete_at_boundary b0_ex H_ex ec1 (scope ex_cert_mid)"
    unfolding anchor_complete_at_boundary_def
    using l4_anchor_domain[unfolded l4_anchor_def]
    by (simp add: mid_cert_scope)
next
  show "all_post_anchor_changes_covered H_ex ec1 (frontier ex_cert_mid)
          (scope ex_cert_mid)"
    unfolding all_post_anchor_changes_covered_def touched_between_def
    by (auto simp: mid_cert_scope H_ex_def)
next
  show "no_unclaimed_replay_keys (clean_prefix ex_cert_mid) (scope ex_cert_mid)"
    unfolding no_unclaimed_replay_keys_def replay_keys_def
    by (auto simp: mid_cert_clean_prefix mid_cert_scope mid_clean_prefix)
qed

text \<open>Layer 4 specialization
  (@{text accepted_whole_table_anchor_domain_specialization}) exercised a
  second time, at
  the accepted mid-frontier pair: unrestricted whole-table equality at
  @{const ec3}.\<close>

theorem public_mid_whole_table_equality:
  "Apply (clean_prefix ex_cert_mid) = Src b0_ex H_ex ec3"
  using layer3_checker_substrate.accepted_whole_table_anchor_domain_specialization
          [OF layer3_checker_substrate_holds mid_verify_accept mid_faithful
              mid_whole_table_claim_scope]
  by (simp add: mid_cert_frontier)

text \<open>Whole-table continuation (@{text whole_table_state_continuation})
  exercised with a
  \<^emph>\<open>non-empty\<close> @{term "UNIV :: nat set"} continuation segment: appending
  the full CDC segment for @{text "(ec3, ec4]"} extends the unrestricted
  mid-frontier equality to the unrestricted equality at @{const ec4}.\<close>

lemma mid_univ_segment:
  "cdc_segment_between H_ex UNIV ec3 ec4 [Cdc ec4 (Update 300 3500)]"
  unfolding cdc_segment_between_def
  by (simp add: H_ex_def ec_defs cdc_lift_def)

theorem public_whole_table_continuation_nonempty:
  "Apply (clean_prefix ex_cert_mid @ [Cdc ec4 (Update 300 3500)])
     = Src b0_ex H_ex ec4"
  by (rule whole_table_state_continuation
        [OF wf_h_ex public_mid_whole_table_equality mid_univ_segment])

text \<open>Coherence of continuation with direct certification: continuing the
  accepted mid-frontier certificate by the faithful @{text "(ec3, ec4]"}
  segment replays to exactly the state that the full-frontier certificate
  @{const ex_cert} certifies directly. The two certification routes ---
  verify at @{const ec4}, or verify at @{const ec3} and continue ---
  agree.\<close>

theorem public_continuation_meets_direct_certification:
  "Apply (clean_prefix ex_cert_mid @ [Cdc ec4 (Update 300 3500)])
     = Apply (clean_prefix ex_cert)"
proof -
  have direct: "Apply (clean_prefix ex_cert) = Src b0_ex H_ex ec4"
    using public_accepted_whole_table_equality
    by (simp add: ex_cert_frontier)
  show ?thesis
    by (simp add: public_whole_table_continuation_nonempty direct)
qed

subsection \<open>The non-vacuity gate theorem\<close>

lemma ex_cert_scope_nonempty: "scope ex_cert \<noteq> {}"
  by (simp add: ex_cert_scope)

lemma ex_cert_frontier_not_base: "frontier ex_cert \<noteq> c0"
  using c0_neq_ec4 by (auto simp: ex_cert_frontier)

text \<open>
  The public Layer 3 checker is non-vacuous: a concrete certificate /
  evidence pair satisfies the @{locale layer3_checker_substrate}
  predicate, is genuinely accepted by @{const verify}, and is genuinely
  faithful for a concrete deployment environment --- and at that pair
  the headline conclusions (virtual cut; unrestricted whole-table
  equality) actually fire, over a certificate with non-empty scope and
  a non-base frontier. Degenerating any public checker primitive makes
  this theorem unprovable and fails the build.
\<close>

theorem public_checker_nonvacuous:
  "\<exists>(C :: (nat, nat) cert) E b0 H Raw.
      layer3_checker_substrate C E
    \<and> verify C E = Accept
    \<and> faithful_source_observation E b0 H Raw
    \<and> scope C \<noteq> {}
    \<and> frontier C \<noteq> c0
    \<and> virtual_cut b0 C H
    \<and> Apply (clean_prefix C) = Src b0 H (frontier C)"
  using layer3_checker_substrate_holds[of ex_cert ex_evidence]
        ex_verify_accept ex_faithful
        ex_cert_scope_nonempty ex_cert_frontier_not_base
        public_accepted_virtual_cut
        public_accepted_whole_table_equality
  by blast

subsection \<open>Independence exhibits (formal non-circularity)\<close>

text \<open>
  Acceptance does not entail faithfulness: the same accepted pair is
  \<^emph>\<open>unfaithful\<close> against the empty deployment base state --- chunk
  @{term "0::nat"} recorded @{term "Some (10000::nat)"} for key
  @{term "200::nat"} at @{const ec1}, but under @{term "Map.empty"}
  the true source state there is @{term "None :: nat option"}. The
  verifier cannot see this (it never sees @{text b0} or @{text H});
  only the deployment-side faithfulness premise rules it out.
\<close>

theorem public_acceptance_not_sufficient_for_faithfulness:
  "verify ex_cert ex_evidence = Accept \<and>
   \<not> faithful_source_observation ex_evidence Map.empty H_ex RawObservation"
proof (intro conjI)
  show "verify ex_cert ex_evidence = Accept" by (rule ex_verify_accept)
next
  show "\<not> faithful_source_observation ex_evidence Map.empty H_ex RawObservation"
  proof
    assume "faithful_source_observation ex_evidence Map.empty H_ex RawObservation"
    hence refl: "run_reflects_source Map.empty ex_run H_ex"
      by (simp add: faithful_source_observation_def ex_evidence_def)
    have ch_in: "(0::nat) \<in> chunks ex_run" by (simp add: exr_chunks)
    have k_in: "(200::nat) \<in> chunk_domain ex_run 0"
      by (simp add: exr_chunk_domain exr_dom_def)
    have read: "chunk_read_result ex_run 0 200 = Some (Some 10000)"
      by (simp add: exr_rresult exr_read_def)
    from refl ch_in k_in read
    have "Some 10000 = Src Map.empty H_ex (chunk_read_coordinate ex_run 0) 200"
      unfolding run_reflects_source_def by blast
    moreover have
      "Src Map.empty H_ex (chunk_read_coordinate ex_run 0) 200 = None"
      unfolding Src_def
      using latest_src_event_H_ex_ec1_200
      by (simp add: exr_rcoord exr_coord_def)
    ultimately show False by simp
  qed
qed

text \<open>
  Faithfulness does not entail acceptance: an evidence bundle whose
  observation channel is perfectly faithful (same history, same reads)
  but whose chunk plan is broken --- @{text responsible_chunk} maps
  every key to @{term None} --- fails the mechanical check (WF1 (d)),
  so the verifier classifies it @{const Unsupported} for \<^emph>\<open>every\<close>
  certificate.
\<close>

definition ex_run_noresp :: "(nat, nat) run" where
  "ex_run_noresp =
     Run {100, 200, 300} ec4 [0, 1] H_ex H_ex
         exr_read exr_dom (\<lambda>_. None) exr_coord exr_coord exr_coord"

lemma noresp_scope: "scope_of ex_run_noresp = {100, 200, 300}"
  by (simp add: scope_of_def ex_run_noresp_def)

lemma noresp_chunks: "chunks ex_run_noresp = {0, 1}"
  by (simp add: chunks_def ex_run_noresp_def)

lemma noresp_hist: "src_history_of ex_run_noresp = H_ex"
  by (simp add: src_history_of_def ex_run_noresp_def)

lemma noresp_dom: "chunk_domain ex_run_noresp = exr_dom"
  by (simp add: chunk_domain_def ex_run_noresp_def)

lemma noresp_resp: "responsible_chunk ex_run_noresp = (\<lambda>_. None)"
  by (simp add: responsible_chunk_def ex_run_noresp_def)

lemma noresp_rcoord: "chunk_read_coordinate ex_run_noresp = exr_coord"
  by (simp add: chunk_read_coordinate_def ex_run_noresp_def)

lemma noresp_rresult: "chunk_read_result ex_run_noresp = exr_read"
  by (simp add: chunk_read_result_def ex_run_noresp_def)

lemma noresp_reflects_source:
  "run_reflects_source b0_ex ex_run_noresp H_ex"
  unfolding run_reflects_source_def
proof (intro conjI)
  show "src_history_of ex_run_noresp = H_ex" by (rule noresp_hist)
next
  show "\<forall>ch\<in>chunks ex_run_noresp. \<forall>k\<in>chunk_domain ex_run_noresp ch. \<forall>m.
          chunk_read_result ex_run_noresp ch k = Some m
            \<longrightarrow> m = Src b0_ex H_ex (chunk_read_coordinate ex_run_noresp ch) k"
    by (auto simp: noresp_chunks noresp_dom exr_dom_def
                   noresp_rresult exr_read_def noresp_rcoord exr_coord_def
                   Src_b0_ex_H_ex_ec1_100 Src_b0_ex_H_ex_ec1_200
                   Src_b0_ex_H_ex_ec3_300
             split: if_split_asm)
next
  show "\<forall>ch\<in>chunks ex_run_noresp. \<forall>k\<in>chunk_domain ex_run_noresp ch.
          chunk_read_result ex_run_noresp ch k = Some None
            \<longrightarrow> row_absence_meaningful b0_ex H_ex ex_run_noresp ch k"
    by (auto simp: noresp_chunks noresp_dom exr_dom_def
                   noresp_rresult exr_read_def
             split: if_split_asm)
qed

lemma noresp_not_checker_wellformed:
  "\<not> checker_run_wellformed ex_run_noresp"
proof
  assume wf: "checker_run_wellformed ex_run_noresp"
  \<comment> \<open>Extract the WF1 (d) conjunct structurally (the
      @{text \<open>wf_body + (elim conjE)\<close>} pattern of the Layer-2
      proofs); a @{text blast} over the whole unfolded body is
      pathologically slow here.\<close>
  note wf_body = wf[unfolded checker_run_wellformed_def]
  have wf1d:
    "\<forall>k\<in>scope_of ex_run_noresp. \<forall>ch.
       responsible_chunk ex_run_noresp k = Some ch
         \<longleftrightarrow> ch \<in> chunks ex_run_noresp \<and> k \<in> chunk_domain ex_run_noresp ch"
    using wf_body by (elim conjE)
  have k_in: "(100::nat) \<in> scope_of ex_run_noresp"
    by (simp add: noresp_scope)
  have owns0: "(0::nat) \<in> chunks ex_run_noresp
                \<and> (100::nat) \<in> chunk_domain ex_run_noresp 0"
    by (simp add: noresp_chunks noresp_dom exr_dom_def)
  from wf1d k_in owns0
  have "responsible_chunk ex_run_noresp 100 = Some 0" by blast
  thus False by (simp add: noresp_resp)
qed

theorem public_faithfulness_not_sufficient_for_acceptance:
  "faithful_source_observation (Evidence ex_run_noresp) b0_ex H_ex RawObservation
   \<and> (\<forall>C :: (nat, nat) cert. verify C (Evidence ex_run_noresp) = Unsupported)"
proof (intro conjI allI)
  show "faithful_source_observation (Evidence ex_run_noresp) b0_ex H_ex RawObservation"
    by (simp add: faithful_source_observation_def noresp_reflects_source)
next
  fix C :: "(nat, nat) cert"
  show "verify C (Evidence ex_run_noresp) = Unsupported"
    by (simp add: verify_def source_side_schema_supported_def
                  noresp_not_checker_wellformed)
qed

text \<open>The @{const Reject} branch is also reachable: in-schema evidence
  not bound to the presented certificate (here: an empty-scope
  certificate against the accepting evidence) is rejected.\<close>

theorem public_checker_rejects_unbound:
  "verify (Cert {} ec4 (clean_prefix_of ex_run)) ex_evidence = Reject"
  by (simp add: verify_def source_side_schema_supported_def
                evidence_bound_to_cert_def cert_accessors_agree_def
                ex_evidence_def ex_run_checker_wellformed
                scope_def frontier_def clean_prefix_def
                exr_scope exr_frontier)

end


==> anc/DBLog_Virtual_Cuts-2.1/README.md <==
# DBLog_Virtual_Cuts — Isabelle/HOL formal development

This is the machine-checked formal development that accompanies the paper

> **A Theoretical Study of DBLog**  
> *Certified Virtual Cuts for a Snapshot-Equivalent Replay of Live Databases*  
> Andreas Andreakis

The paper studies DBLog as a *snapshot-equivalent replay protocol for live
databases*: it produces a logical, replay-equivalent snapshot of a live
database scope without taking a physical database snapshot. The central
formal object is the **certified virtual cut** — a finite, asynchronously
gathered mix of change-data-capture events and chunk reads whose certified
replay reaches the same state as the source at a chosen frontier (a position
in the source-event order, analogous to a CDC watermark or log sequence
number) on a chosen key scope (the subset of keys the certificate claims to
reconstruct, for example a single table's primary keys).

The paper's formal definitions and its named theorem ladder are formalized
and machine-checked here, each under the conditional premises stated in its
theorem (see the *Main results* section below). The Isabelle/HOL kernel
checks the proofs under the assumptions stated in the paper; it does not,
and cannot, discharge the *Deployment obligations* (conditions the operator
or implementation must establish in a deployment — for example, faithful
CDC delivery and watermark placement) or the *External observation
assumption* (that the source-side observation is faithful, which the model
cannot prove from the certificate alone). The role of the machine check
is to guard against drift between the paper and the formalization.

## Building

The development is built and checked with **Isabelle2025-2**
(https://isabelle.in.tum.de/). It depends only on `HOL-Library` from the
Isabelle distribution; no Archive of Formal Proofs entries are required.
(The session's `chapter AFP` marker in `ROOT` reflects its packaging for
a possible Archive submission; the build is fully standalone.)

From this directory:

    isabelle build -d . DBLog_Virtual_Cuts

The session checks all thirty-eight theories `sorry`-free and generates
the entry document (PDF), which requires a working LaTeX toolchain. The
session's `ROOT` pins `document = pdf`, and session options take
precedence over command-line `-o` options, so `-o document=false` does
not disable it; to check the proofs without LaTeX, remove the
`document = pdf, document_output = "output"` options from `ROOT`
before building.

## Contents

The development is layered: each layer builds on the ones before it.
Fourteen theories carry the definitions, locale infrastructure, and main
theorems; the remaining twenty-four are constructed witnesses and
fixtures, closing with a non-vacuity gate.

| Layer | Theory | Content |
|-------|--------|---------|
| 0 | `Source_History` | the source database: source coordinates (`src_coord`), source events, the append-only source history, frontiers, and the source state `Src` at a frontier |
| 0 | `Replay` | replay events (CDC events and chunk-read refreshes) and the `Apply` replay function |
| 0 | `Scope` | key-scope restriction of a per-key state |
| 0 | `Source_Coordinates` | named concrete source coordinates via the embedding `coord_of_nat` of `nat` into `src_coord`, with order, distinctness, and injectivity lemmas proved by `nat` arithmetic (shared by the witnesses and fixtures) |
| 0–1 | `DBLog_Run_Core` | carrier-independent core: chunk-read records, the canonical clean-prefix construction and its normalisation lemmas, and the per-key / per-coordinate source-history slicing helpers |
| 1 | `DBLog_Run` | the concrete DBLog run — a single-constructor datatype with named selectors, chunk identifiers being plain naturals; the run and chunk-plan accessors as ordinary definitions; the distinct chunk enumeration `chunks_list` with its set and distinctness lemmas proved; the `wellformed_dblog_run` predicate |
| 1 | `DBLog_Run_Substrate` | the `dblog_run_substrate` locale — the run/chunk accessor interface over abstract type variables — together with its canonical interpretation at the concrete run accessors |
| 2 | `DBLog_Run_Substrate_Layer2` | the Layer 2 clean-prefix lemmas and the run-side soundness theorem, proved inside the run-substrate locale |
| 2–4 | `Virtual_Cut_Core` | the carrier-independent virtual-cut-state core and the pure Layer 4 anchor-domain / table-scope definitions with their bridge lemmas |
| 2–3 | `Virtual_Cut` | the virtual cut and the Layer 2 result; the concrete certificate (scope, frontier, clean prefix), the evidence carrier (which records the run backing the certificate), and the three-way verifier `verify` (`Accept` / `Reject` / `Unsupported`); the decomposition of run wellformedness into a checker-checkable half (`checker_run_wellformed`) and an external observation half (`run_reflects_source`), rejoined by the proved lemma `wellformed_dblog_run_decompose`; the `layer3_checker_substrate` locale and the Layer 3 certificate-soundness theorems |
| 3–4 | `DBLog_Cert_Substrate` | the `dblog_cert_substrate` / `dblog_checker_substrate` locale hierarchy — the certificate side over abstract carriers — with locale-level versions of the Layer 3/4 theorems |
| 3–4 | `DBLog_Cert_Substrate_Inst` | the canonical concrete interpretation of the certificate substrate, plus locale-level continuation corollaries |
| 4 | `Layer4_Whole_Table` | the whole-table anchor-domain specialization |
| post-core extension | `Continuation` | source-side continuation across frontiers and sub-scope restriction of virtual cuts |

One modelling note: the run- and certificate-layer theorems (the core
ladder and the accepted-certificate continuation result) carry a
`linorder` (linear-order) hypothesis on the key type `'k`. It enters in
the canonical clean-prefix construction (`DBLog_Run_Core`), which
enumerates each chunk-read domain with `sorted_list_of_set` and
interleaves the emitted events by source coordinate with a stable
`sort_key` — making "for each key in the chunk domain" a deterministic
enumeration, as the paper implicitly assumes; `clean_prefix_of`
propagates the constraint upward. The four state-level continuation /
restriction results (`virtual_cut_state_continuation`,
`virtual_cut_state_restrict_scope`, `whole_table_state_continuation`,
`virtual_cut_restrict_to_subscope`) are constraint-free. Database
primary keys are totally ordered in practice, so the hypothesis does not
narrow the intended interpretation.

The remaining twenty-four theories are not required to state or prove
the main theorems; they exercise the definitions and guard against
vacuity. They come in families of up to three theories: `*_Core` holds
carrier-independent data (named coordinates, base states, source
histories, expected-value lemmas); `*_Model` exhibits a small concrete
model — datatype or numeric carriers with definitional accessors realizing
exactly the values the witness needs; `*_Inst` interprets the substrate
locales at that model and proves the witness or fixture facts there. Some
families share a model or interpret directly, so not every family has all
three pieces.

- `Layer01_Witnesses_{Core,Model,Inst}` — the minimum-viable wellformed-run positive witness.
- `Layer01_Witness_Topics_{Core,Model,Inst}` — two further positive run witnesses over different base-state and source-history shapes.
- `Layer01_Virtual_Cut_Example_{Core,Model,Inst}` — the paper's running example (the accounts-table backfill) as a fully worked virtual cut.
- `Layer01_Fixtures_{Core,Model,Inst}` — Layer 0/1 negative and boundary fixtures: runs violating individual wellformedness clauses are rejected.
- `Layer2_Fixtures_{Core,Inst}` — canonical clean-prefix structural and frontier boundary fixtures; the `Inst` reuses the Layer 0/1 models.
- `Layer4_Witnesses_Core` and `Layer3_Witnesses_Inst` — the Layer 3 accepted-certificate and Layer 4 whole-table positive witnesses: anchor data in the `Core`, one shared interpretation proving both.
- `Layer3_Fixtures_{Core,Inst}` — checker fixtures, including wrong-base-state and wrong-history scenarios with unfaithful source observation.
- `Layer3_Defect_Regressions` — permanent kernel-checked regression pinning that the Layer 3 same-evidence negative control materializes its run and so genuinely reaches the accessor comparison it advertises (the version 2.1 fixture repair).
- `Layer4_Fixtures_{Core,Inst}` — boundary and counterexample fixtures for the whole-table specialization.
- `Continuation_Fixtures_{Core,Inst}` — the positive continuation witness and the load-bearing and boundary fixtures of the extension.
- `Public_Checker_Witness` — the closing non-vacuity gate (below).

### Constructed witnesses and fixtures

Every witness and fixture fact is established constructively: a concrete
model is exhibited as closed-form data, the substrate locales are
interpreted at it (or the facts are proved directly over the public
carriers), and the non-vacuity, acceptance, and rejection claims are
proved at that instance by computation. Nothing in the session is
axiomatized — there is no `axiomatization`, `typedecl`, or `consts`
declaration. The only `typedef` is the source coordinate type,
`typedef src_coord = "UNIV :: nat set"` in `Source_History` — a
conservative extension over a provably nonempty set, with its `linorder`
and `order_bot` instances proved, not assumed. The Isabelle kernel
therefore checks every fact in the development down to definitions; no
claim rests on a postulated model shape.

The final theory, `Public_Checker_Witness`, is the non-vacuity gate: it
exhibits a concrete certificate / evidence pair over the public carriers
that `verify` genuinely accepts, a deployment environment under which
`faithful_source_observation` genuinely holds, and fires all nine main
theorems at such concrete witnesses. Two closing exhibits — an accepted
pair whose observation is unfaithful, and faithful evidence the verifier
rejects — show the two headline premises are independent and not vacuous.

## Main results

### Core ladder (Layers 2–4)

Four core theorems carry the development.

- **`wellformed_run_implies_virtual_cut`** — the clean prefix of a wellformed
  DBLog run is a virtual cut: replaying it reproduces the source state,
  restricted to the run's scope, at the run's frontier.

- **`accepted_certificate_implies_wellformed_run`** — a certificate accepted
  by the verifier, paired with a faithful observation of the source, is
  witnessed by a wellformed run that is coherent with the certificate.

- **`accepted_virtual_cut_sound`** — a certificate accepted by the verifier,
  under faithful source observation, is a virtual cut: its certified replay
  reaches the source state at the certified frontier on the certified scope.

- **`accepted_whole_table_anchor_domain_specialization`** — when the
  certificate's claim scope is the whole table, applying its clean prefix
  reproduces the entire source state at the frontier.

Each core result is conditional. The Layer 2 result,
`wellformed_run_implies_virtual_cut`, is conditional on the hypotheses named
in its statement — chiefly the `wellformed_dblog_run` premise. The Layer 3
and Layer 4 results are established *inside* the `layer3_checker_substrate`
locale, which abstracts the verifier as a set of soundness obligations: an
accepted certificate has a wellformed materializing run whose accessors
agree with the certificate, under faithful source observation. Their
conditions are the hypotheses named in each statement — verifier
acceptance, faithful source observation, and, for the whole-table result, a
whole-table claim scope — *together with* these checker-substrate
obligations. The obligations are proved for the concrete verifier in
`Virtual_Cut`, and `Public_Checker_Witness` exercises them at an accepted
pair, so the locale hypotheses are satisfiable. All of these correspond to
the Deployment obligations and the External observation assumption
discussed in the paper: the formalization makes them explicit hypotheses;
it does not discharge them.

### Continuation extension

The continuation extension is the promoted source-side fragment of the
"certificate algebra" future-work catalog (see the paper's "Source-Side
Continuation and Restriction of Virtual Cuts" section). It is built source-side
over the core ladder: each result is an `Apply`-against-`Src` equality, and
the proofs compose with Layer 2 and Layer 3 without re-opening the DBLog
run model.

- **`virtual_cut_state_continuation`** — primary continuation theorem. On a
  wellformed source history, a virtual cut at frontier `f` on scope `K`
  extends to a virtual cut at any later frontier `f'` on `K` by appending the
  faithful CDC continuation segment for the half-open interval `(f, f']` on
  `K`. The premise that the appended segment is exactly the
  `cdc_segment_between` for `(f, f']` on `K` is the source-side faithfulness
  obligation; the wellformedness of the source history is the second
  conditional premise.

- **`virtual_cut_state_restrict_scope`** — sub-scope restriction lemma. A
  virtual cut on key scope `K` restricts to a virtual cut on any `K' ⊆ K`.
  The converse — scope widening — is not stated and would assert agreement on
  keys never certified.

- **`whole_table_state_continuation`** — whole-table instance of continuation.
  On a wellformed source history, when `Apply σ = Src b0 H f` holds
  unrestricted — the all-keys equality the Layer 4 specialisation yields —
  appending the full CDC segment for `(f, f']` on `UNIV` reaches the source
  state at `f'` on every key. A scoped continuation does not become
  whole-table for free.

- **`virtual_cut_restrict_to_subscope`** — certificate-accessor sub-scope
  restriction. An accepted certificate's virtual cut, read through its
  accessors, restricts to any sub-scope `K' ⊆ scope C` as a source-side
  `virtual_cut_state` equality on `clean_prefix C` at `frontier C`. This is
  *not* a claim that a restricted certificate is accepted by the verifier;
  verifier acceptance of any concrete restricted certificate is an evidence
  obligation, not a consequence of the source-side algebra.

- **`accepted_certificate_continuation_sound`** — accessor-level accepted-
  certificate continuation. Inside the `layer3_checker_substrate` locale, an
  accepted certificate under faithful source observation extends, by a
  faithful CDC continuation segment for `(frontier C, f']` on `scope C`, to
  a virtual-cut-state equality on `clean_prefix C @ δ` at the later frontier
  `f'`. The conditional premises are verifier acceptance, faithful source
  observation, wellformedness of the source history, the locale's
  checker-substrate obligations, *and* the continuation-segment faithfulness
  premise on `δ`.

Each continuation-extension result is conditional on the hypotheses named
in its statement, with the same Deployment-obligation and
External-observation-assumption interpretation as the core ladder. The
extension is source-side throughout: no result here is a destination-state,
delivery, sink, or extended-certificate-acceptance claim.

## Release metadata

For the artifact as deposited on Zenodo, the verification environment is
pinned as follows.

- **Session.** `DBLog_Virtual_Cuts`, 38 theories (see *Contents* above), checked `sorry`-free.
- **Prover.** Isabelle2025-2 (`ISABELLE_IDENTIFIER=Isabelle2025-2`),
  using `HOL-Library` only — no Archive of Formal Proofs entry.
- **Release identification.** Version 2.1. Changes vs 2.0, one line each:
  (1) the same-evidence negative control in `Layer3_Fixtures_Inst` now
  materializes its run, so the accessor-agreement comparison it advertises
  is genuinely exercised (in the 2.0 release the control was discharged by
  failed materialization alone; found by an external review); (2) the new
  kernel-checked `Layer3_Defect_Regressions` theory pins that reachability
  permanently. The 2.1 version DOI is reserved during the upload flow; the
  concept DOI 10.5281/zenodo.20389696 always resolves to the latest
  version. Predecessors, byte-frozen: v2.0 (version DOI
  10.5281/zenodo.20652511; released 2026-06-12; ships the pre-repair
  vacuous control) and v1.0 (version DOI 10.5281/zenodo.20389697; the
  17-theory pre-AFP-grade surface).

A representative clean-build transcript — `isabelle build -c -d .
DBLog_Virtual_Cuts`, run from this directory; elapsed times are
machine-dependent:

    Cleaned DBLog_Virtual_Cuts
    Running DBLog_Virtual_Cuts ...
    Preparing DBLog_Virtual_Cuts/document ...
    Finished DBLog_Virtual_Cuts/document (0:00:10 elapsed time)
    Document at ".../output/document.pdf"
    Finished DBLog_Virtual_Cuts (0:00:11 elapsed time, 0:00:46 cpu time, factor 4.16)
    0:00:25 elapsed time, 0:00:46 cpu time, factor 1.80

The build exits with status 0, and no theory uses `sorry` or `oops`.

## License

Released under the BSD 3-Clause License. See [`LICENSE`](LICENSE).

## Author

Andreas Andreakis.


==> anc/DBLog_Virtual_Cuts-2.1/ROOT <==
chapter AFP

session DBLog_Virtual_Cuts = "HOL-Library" +
  description "
    Machine-checked formal development accompanying the theoretical
    study 'A Theoretical Study of DBLog'.

    DBLog is studied as a snapshot-equivalent replay protocol for live
    databases: it reconstructs a logical, replay-equivalent snapshot of a
    live database scope without taking a physical database snapshot. The
    development is layered. Layer 0 fixes the source-history and replay
    substrate; Layer 1 the abstract DBLog run and its wellformedness;
    Layer 2 proves that a wellformed run replays to the source state at
    its frontier on its scope. Layer 3 introduces the certified virtual
    cut and, inside the layer3_checker_substrate locale, proves that
    verifier acceptance and faithful source observation, together with
    the locale's checker-substrate obligations, imply that the
    certificate replays to the same source state. Layer 4 specialises
    that locale result to whole-table claims. The post-core continuation
    extension adds two primary source-side facts on top of the core
    ladder: continuation across frontiers extends a virtual cut at a
    frontier to one at any later frontier by appending the faithful
    in-scope CDC segment for the half-open interval, and sub-scope
    restriction restricts a virtual cut on a key scope to any sub-scope;
    together with whole-table and accepted-certificate corollaries.

    The development is axiom-free: it contains no axiomatization,
    typedecl, or consts declaration, and its only typedef is a
    conservative copy of the naturals for source coordinates. Witnesses
    and fixtures are constructed models with locale interpretations, and
    the closing theory Public_Checker_Witness exercises every main
    theorem at concrete witnesses (the certificate-layer results at
    genuinely accepted certificates), so none of the headline results
    is vacuously true. The key type carries a linorder
    hypothesis in the run/certificate-layer theorems (it enters through
    the deterministic canonical clean-prefix construction); the four
    state-level continuation/restriction results are constraint-free.

    Every theorem is conditional on the premises stated in its statement;
    the machine check does not discharge the deployment obligations or the
    external-observation assumption that a real deployment must establish.
    The wellformedness predicate's WF7 clean-prefix CDC-coherence conjunct
    is provably redundant (the lemma wf7_clean_prefix_cdc_coherence_redundant
    in DBLog_Run establishes it for every run) and is retained in the
    predicate body for documentation.

    Licensed under the BSD 3-Clause license (SPDX header on every theory).
  "
  options [timeout = 600, document = pdf, document_output = "output"]
  theories
    Source_History
    Source_Coordinates
    Replay
    Scope
    DBLog_Run_Core
    Virtual_Cut_Core
    DBLog_Run
    DBLog_Run_Substrate
    DBLog_Run_Substrate_Layer2
    Virtual_Cut
    Layer01_Witnesses_Core
    Layer01_Witness_Topics_Core
    Layer01_Virtual_Cut_Example_Core
    Layer4_Witnesses_Core
    Layer01_Fixtures_Core
    Layer3_Fixtures_Core
    Layer4_Fixtures_Core
    Layer2_Fixtures_Core
    Layer01_Virtual_Cut_Example_Model
    Layer01_Virtual_Cut_Example_Inst
    Layer4_Whole_Table
    Continuation
    Continuation_Fixtures_Core
    Layer01_Witnesses_Model
    Layer01_Witnesses_Inst
    Layer01_Witness_Topics_Model
    Layer01_Witness_Topics_Inst
    Layer01_Fixtures_Model
    DBLog_Cert_Substrate
    DBLog_Cert_Substrate_Inst
    Layer3_Witnesses_Inst
    Layer01_Fixtures_Inst
    Layer2_Fixtures_Inst
    Layer3_Fixtures_Inst
    Layer3_Defect_Regressions
    Layer4_Fixtures_Inst
    Continuation_Fixtures_Inst
    Public_Checker_Witness
  document_files
    "root.tex"
    "root.bib"


==> anc/DBLog_Virtual_Cuts-2.1/Replay.thy <==
(*  Title:   Replay.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Replay
  imports Source_History
begin

section \<open>Layer 0: replay events and the @{text Apply} semantics\<close>

text \<open>
  Layer 0 replay substrate.

  Replay-side vocabulary:

    \<^item> @{text "('k, 'v) replay_event"}: replay-side event datatype
        with two constructors --- @{text "Cdc c e"} (a replay-side
        CDC event lifted from a source event @{text e} that was
        committed at source coordinate @{text c}) and
        @{text "Refresh k m c"} (a chunk-read refresh whose
        @{text "m :: 'v option"} records the value observed --- or
        its absence, @{term None} --- for key @{text k} at
        chunk-read coordinate @{text c}). The @{text Cdc} constructor
        carries the source coordinate so that the
        canonical-clean-prefix interleaving is total at Layer 0
        without recovering the coordinate from a separate pairing;
    \<^item> @{text cdc_coord} / @{text refresh_coord}: replay-event
        source-coordinate projectors (paper "Auxiliary Layer 0
        definitions" / "Replay-event source-coordinate projectors");
    \<^item> @{text cdc_lift}: trivial inclusion translating a source-
        history pair @{text "(c, e)"} to its replay-side CDC
        counterpart @{text "Cdc c e"} (paper "Auxiliary Layer 0
        definitions" / "CDC lift");
    \<^item> @{text apply_step}: per-event step of @{text Apply} --- the
        source coordinate is carried by the constructor but is
        irrelevant to the per-key state @{text apply_step}
        produces;
    \<^item> @{text Apply}: replay function as the left-fold of
        @{text apply_step} over the replay-event list, starting
        from the empty per-key state (paper "Replay function
        Apply").

  Replay events are a real Isabelle datatype, and @{text apply_step},
  @{text Apply}, @{text cdc_lift}, and the projectors are real
  definitions. The result is a closed-form, total @{text Apply} that
  the Layer 1 and Layer 2 proofs compute against.
\<close>

subsection \<open>Replay event datatype\<close>

datatype ('k, 'v) replay_event
  = Cdc src_coord "('k, 'v) source_event"
  | Refresh 'k "'v option" src_coord

subsection \<open>Source-coordinate projectors\<close>

text \<open>
  @{text cdc_coord} projects the source-event coordinate @{text c}
  from a @{text "Cdc c e"} replay event; @{text refresh_coord}
  projects the chunk-read coordinate @{text c} from a
  @{text "Refresh k m c"} replay event. Paper "Auxiliary Layer 0
  definitions" / "Replay-event source-coordinate projectors" defines
  them on their respective constructors only; here both are extended
  to total functions on @{text replay_event} (returning @{text c} on
  either constructor) so cross-event coordinate comparisons stay
  well-typed without a constructor-case discrimination at every use
  site.
\<close>

fun cdc_coord :: "('k, 'v) replay_event \<Rightarrow> src_coord" where
  "cdc_coord (Cdc c _) = c"
| "cdc_coord (Refresh _ _ c) = c"

fun refresh_coord :: "('k, 'v) replay_event \<Rightarrow> src_coord" where
  "refresh_coord (Cdc c _) = c"
| "refresh_coord (Refresh _ _ c) = c"

subsection \<open>CDC lift\<close>

text \<open>
  Trivial inclusion translating a source-history pair
  @{text "(c, e)"} to the replay-side CDC event @{text "Cdc c e"}.
  Total and injective. The lift is what the canonical-clean-prefix
  construction's CDC step (paper "Canonical clean prefix") emits per
  observed CDC event.
\<close>

definition cdc_lift
  :: "src_coord \<Rightarrow> ('k, 'v) source_event \<Rightarrow> ('k, 'v) replay_event"
where
  "cdc_lift c e = Cdc c e"

subsection \<open>Per-event Apply step\<close>

text \<open>
  Per-event step @{text apply_step}, by case analysis on the replay
  event. The source coordinate is carried by the constructor but is
  irrelevant to the per-key state @{text apply_step} produces:
  source-coordinate consumption happens in the
  canonical-clean-prefix interleaving (paper "Canonical clean
  prefix", step 3) and in the suppression-dominance comparison
  (paper "Suppression dominance"), not inside @{text apply_step}.

  Paper "Replay function Apply" / "Definition (Apply, per-event
  step)".
\<close>

fun apply_step
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) replay_event \<Rightarrow> ('k \<rightharpoonup> 'v)"
where
  "apply_step m (Cdc _ (Insert k v)) = m(k \<mapsto> v)"
| "apply_step m (Cdc _ (Update k v)) = m(k \<mapsto> v)"
| "apply_step m (Cdc _ (Delete k))   = m(k := None)"
| "apply_step m (Refresh k m_obs _)  = m(k := m_obs)"

subsection \<open>Apply as left-fold of @{text apply_step}\<close>

text \<open>
  Paper "Replay function Apply": @{text "Apply \<sigma>"} is the left-fold
  of @{text apply_step} over @{text \<sigma>} starting from the empty per-key
  state @{term "(\<lambda>k. None)"}.
\<close>

definition Apply
  :: "('k, 'v) replay_event list \<Rightarrow> ('k \<rightharpoonup> 'v)"
where
  "Apply \<sigma> = foldl apply_step (\<lambda>_. None) \<sigma>"

subsection \<open>Replay-event key + refresh-shape projectors\<close>

text \<open>
  @{text event_key} projects the key affected by a replay event:
  @{text "key_of e"} for @{text "Cdc c e"} (the key affected by the
  underlying source event @{text e}), and @{text "k"} for
  @{text "Refresh k m c"} (the chunk-read's target key directly).
  @{text is_refresh} discriminates the @{text Refresh} constructor.

  Both projectors live here at Layer 0 because they classify
  @{text replay_event}s directly. Their downstream consumers (the
  canonical clean-prefix construction, the wellformedness body,
  and the per-key projection lemmas below) import this theory.
\<close>

fun event_key :: "('k, 'v) replay_event \<Rightarrow> 'k" where
  "event_key (Cdc _ e)        = key_of e"
| "event_key (Refresh k _ _)  = k"

fun is_refresh :: "('k, 'v) replay_event \<Rightarrow> bool" where
  "is_refresh (Cdc _ _)      = False"
| "is_refresh (Refresh _ _ _) = True"

subsection \<open>Apply latest-event-wins per key\<close>

text \<open>
  Paper "Layer 0 and Layer 1 Lemmas" bullet "Apply is
  latest-event-wins per key": for any replay-event
  sequence @{text \<sigma>} and any key @{text k}, the value of
  @{term "Apply \<sigma>"} at @{text k} is the per-event effect of the
  latest event in @{text \<sigma>} affecting @{text k} --- @{term "Some v"}
  for @{text "Cdc c (Insert k v)"} / @{text "Cdc c (Update k v)"} /
  @{text "Refresh k (Some v) c"}; @{term None} for
  @{text "Cdc c (Delete k)"} / @{text "Refresh k None c"};
  @{term None} if no event in @{text \<sigma>} affects @{text k}.

  The proof decomposes into three engine lemmas + a single headline
  case-analysis form:

    \<^enum> @{text apply_step_at_other_key}: @{term apply_step} at a key
        other than @{term "event_key e"} is identity on the input
        map's value at that key;
    \<^enum> @{text apply_step_at_own_key_indep}: @{term apply_step} at
        @{term "event_key e"} depends only on @{text e}, not on the
        input map --- both constructors overwrite the per-key slot
        outright;
    \<^enum> @{text apply_eq_apply_filter_key}: per-key projection
        (Apply at @{text k} equals Apply on the @{text k}-events
        only) by @{text rev_induct} over @{text \<sigma>};
    \<^enum> @{text apply_filter_uniform_last}: on a key-uniform
        non-empty list, Apply equals the per-event effect of the
        last entry.

  Composes downstream at @{text clean_prefix_of_per_key_replay_equals_source}
  (the per-key value-equality form
  of the Layer 2 supporting clean-prefix lemma family) and Lemma
  1.1 / the Layer 2 main theorem. The factored shape states
  semantics-free engine lemmas and combines them at the call site.
\<close>

lemma apply_step_at_other_key:
  fixes m :: "'k \<rightharpoonup> 'v" and e :: "('k, 'v) replay_event" and k :: 'k
  assumes "event_key e \<noteq> k"
  shows "apply_step m e k = m k"
proof (cases e)
  case (Cdc c se)
  with assms have "key_of se \<noteq> k" by simp
  thus ?thesis using Cdc by (cases se) auto
next
  case (Refresh k' m_obs c)
  with assms have "k' \<noteq> k" by simp
  thus ?thesis using Refresh by simp
qed

lemma apply_step_at_own_key_indep:
  fixes m m' :: "'k \<rightharpoonup> 'v" and e :: "('k, 'v) replay_event" and k :: 'k
  assumes "event_key e = k"
  shows "apply_step m e k = apply_step m' e k"
proof (cases e)
  case (Cdc c se)
  with assms have "key_of se = k" by simp
  thus ?thesis using Cdc by (cases se) auto
next
  case (Refresh k' m_obs c)
  with assms have "k' = k" by simp
  thus ?thesis using Refresh by simp
qed

lemma apply_snoc:
  "Apply (\<sigma> @ [e]) = apply_step (Apply \<sigma>) e"
  unfolding Apply_def by simp

lemma apply_eq_apply_filter_key:
  fixes \<sigma> :: "('k, 'v) replay_event list" and k :: 'k
  shows "Apply \<sigma> k = Apply (filter (\<lambda>e. event_key e = k) \<sigma>) k"
proof (induction \<sigma> rule: rev_induct)
  case Nil
  show ?case by (simp add: Apply_def)
next
  case (snoc e \<sigma>)
  show ?case
  proof (cases "event_key e = k")
    case True
    have filt: "filter (\<lambda>e'. event_key e' = k) (\<sigma> @ [e])
                  = filter (\<lambda>e'. event_key e' = k) \<sigma> @ [e]"
      using True by simp
    have "Apply (\<sigma> @ [e]) k = apply_step (Apply \<sigma>) e k"
      by (simp add: apply_snoc)
    also have "\<dots> = apply_step (Apply (filter (\<lambda>e'. event_key e' = k) \<sigma>)) e k"
      using True apply_step_at_own_key_indep by metis
    also have "\<dots> = Apply (filter (\<lambda>e'. event_key e' = k) \<sigma> @ [e]) k"
      by (simp add: apply_snoc)
    finally show ?thesis using filt by simp
  next
    case False
    have filt: "filter (\<lambda>e'. event_key e' = k) (\<sigma> @ [e])
                  = filter (\<lambda>e'. event_key e' = k) \<sigma>"
      using False by simp
    have "Apply (\<sigma> @ [e]) k = apply_step (Apply \<sigma>) e k"
      by (simp add: apply_snoc)
    also have "\<dots> = Apply \<sigma> k"
      using False apply_step_at_other_key by metis
    also have "\<dots> = Apply (filter (\<lambda>e'. event_key e' = k) \<sigma>) k"
      using snoc.IH by simp
    finally show ?thesis using filt by simp
  qed
qed

text \<open>
  Per-event effect on the empty map at the event's own key. For
  any replay event @{text e}, applying @{term apply_step} to the
  empty map @{term "(\<lambda>_. None)"} and projecting at
  @{term "event_key e"} yields the per-constructor effect:
  @{term "Some v"} for the two @{text Insert} / @{text Update}
  shapes, @{term None} for @{text Delete}, and the observed value
  @{term m_obs} for @{text Refresh}.
\<close>

lemma apply_step_empty_at_own_key:
  fixes e :: "('k, 'v) replay_event"
  shows "apply_step (\<lambda>_. None) e (event_key e)
           = (case e of
                Cdc _ (Insert _ v) \<Rightarrow> Some v
              | Cdc _ (Update _ v) \<Rightarrow> Some v
              | Cdc _ (Delete _)   \<Rightarrow> None
              | Refresh _ m_obs _  \<Rightarrow> m_obs)"
proof (cases e)
  case (Cdc c se)
  thus ?thesis by (cases se) auto
next
  case (Refresh k' m_obs c)
  thus ?thesis by simp
qed

lemma apply_filter_uniform_last:
  fixes \<sigma> :: "('k, 'v) replay_event list" and k :: 'k
  assumes uniform: "\<forall> e \<in> set \<sigma>. event_key e = k"
  assumes nonempty: "\<sigma> \<noteq> []"
  shows "Apply \<sigma> k = (case last \<sigma> of
                        Cdc _ (Insert _ v) \<Rightarrow> Some v
                      | Cdc _ (Update _ v) \<Rightarrow> Some v
                      | Cdc _ (Delete _)   \<Rightarrow> None
                      | Refresh _ m_obs _  \<Rightarrow> m_obs)"
  using assms
proof (induction \<sigma> rule: rev_induct)
  case Nil
  thus ?case by simp
next
  case (snoc e \<sigma>)
  from snoc.prems(1) have e_key: "event_key e = k" by simp
  from snoc.prems(1) have \<sigma>_uniform: "\<forall> e' \<in> set \<sigma>. event_key e' = k" by simp
  have last_eq: "last (\<sigma> @ [e]) = e" by simp
  have "Apply (\<sigma> @ [e]) k = apply_step (Apply \<sigma>) e k"
    by (simp add: apply_snoc)
  also have "\<dots> = apply_step (\<lambda>_. None) e k"
    using e_key apply_step_at_own_key_indep by metis
  also have "\<dots> = apply_step (\<lambda>_. None) e (event_key e)"
    using e_key by simp
  also have "\<dots> = (case e of
                     Cdc _ (Insert _ v) \<Rightarrow> Some v
                   | Cdc _ (Update _ v) \<Rightarrow> Some v
                   | Cdc _ (Delete _)   \<Rightarrow> None
                   | Refresh _ m_obs _  \<Rightarrow> m_obs)"
    by (rule apply_step_empty_at_own_key)
  finally show ?case using last_eq by simp
qed

theorem apply_latest_event_wins:
  fixes \<sigma> :: "('k, 'v) replay_event list" and k :: 'k
  shows "Apply \<sigma> k = (case filter (\<lambda>e. event_key e = k) \<sigma> of
                        []     \<Rightarrow> None
                      | _ # _  \<Rightarrow> (case last (filter (\<lambda>e. event_key e = k) \<sigma>) of
                                     Cdc _ (Insert _ v) \<Rightarrow> Some v
                                   | Cdc _ (Update _ v) \<Rightarrow> Some v
                                   | Cdc _ (Delete _)   \<Rightarrow> None
                                   | Refresh _ m_obs _  \<Rightarrow> m_obs))"
proof -
  let ?\<sigma>_k = "filter (\<lambda>e. event_key e = k) \<sigma>"
  have proj: "Apply \<sigma> k = Apply ?\<sigma>_k k"
    by (rule apply_eq_apply_filter_key)
  show ?thesis
  proof (cases ?\<sigma>_k)
    case Nil
    hence "Apply ?\<sigma>_k k = None" by (simp add: Apply_def)
    thus ?thesis using proj Nil by simp
  next
    case (Cons e_first \<sigma>_k_tail)
    have nonempty: "?\<sigma>_k \<noteq> []" using Cons by simp
    have uniform: "\<forall> e \<in> set ?\<sigma>_k. event_key e = k" by simp
    have "Apply ?\<sigma>_k k = (case last ?\<sigma>_k of
                            Cdc _ (Insert _ v) \<Rightarrow> Some v
                          | Cdc _ (Update _ v) \<Rightarrow> Some v
                          | Cdc _ (Delete _)   \<Rightarrow> None
                          | Refresh _ m_obs _  \<Rightarrow> m_obs)"
      by (rule apply_filter_uniform_last [OF uniform nonempty])
    thus ?thesis using proj Cons by simp
  qed
qed

subsection \<open>Replay-side CDC events faithfully lift source-side events\<close>

text \<open>
  Paper "Layer 0 and Layer 1 Lemmas" bullet "a replay-side Cdc event
  has the same per-key effect as its source event": for any source
  coordinate @{text c} and any source event @{text e}, the
  replay-side CDC event @{term "cdc_lift c e"} has the same
  per-key effect under @{const apply_step} that @{text e} has
  under @{const Src} at the single-event level:

    @{text "apply_step m (cdc_lift c (Insert k v))"} = @{text "m(k \<mapsto> v)"}
    @{text "apply_step m (cdc_lift c (Update k v))"} = @{text "m(k \<mapsto> v)"}
    @{text "apply_step m (cdc_lift c (Delete k))"}   = @{text "m(k := None)"}

  and for any @{text "m, k'"} with @{text "k' \<noteq> key_of e"},
  @{text "(apply_step m (cdc_lift c e)) k' = m k'"}.

  The lemma is the definitional unfolding of @{const cdc_lift}
  composed with the @{const apply_step} clauses: by
  @{text cdc_lift_def}, @{term "cdc_lift c e = Cdc c e"}, and
  @{const apply_step} on a @{text Cdc} event matches the per-key
  state update directly. The source coordinate @{text c} is
  carried by the @{text Cdc} constructor but does not affect the
  per-key state @{const apply_step} produces, so the lift is
  coordinate-agnostic at the state level.

  Its role is to name the coherence as a standalone,
  paper-aligned fact. No proof in this session consumes it: the
  per-key replay-equality proof
  (@{text clean_prefix_of_per_key_replay_equals_source}) obtains
  the same effect by direct case analysis on the
  event. The at-other-key identity
  is already covered by @{text apply_step_at_other_key} from
  the latest-event-wins subsection above (the @{const event_key} of
  a @{text "Cdc c e"} is @{term "key_of e"}; the at-other-key lemma
  applied to a Cdc event yields the desired identity).
\<close>

theorem cdc_lift_coherence:
  fixes m :: "'k \<rightharpoonup> 'v" and c :: src_coord and e :: "('k, 'v) source_event"
  shows "apply_step m (cdc_lift c e)
           = (case e of
                Insert k v \<Rightarrow> m(k \<mapsto> v)
              | Update k v \<Rightarrow> m(k \<mapsto> v)
              | Delete k   \<Rightarrow> m(k := None))"
  by (cases e) (auto simp: cdc_lift_def)

end


==> anc/DBLog_Virtual_Cuts-2.1/Scope.thy <==
(*  Title:   Scope.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Scope
  imports Main
begin

section \<open>Layer 0: key-scope restriction\<close>

text \<open>
  Layer 0: key-scope restriction of a per-key state.

  Given a per-key state @{text x} and a key set @{text K}, the
  restriction @{text "x \<restriction> K"} keeps exactly the entries whose
  key lies in @{text K} and drops the rest. The paper writes this
  with the restriction operator @{text \<open>\<restriction>\<close>}; the formalism
  exposes it as the plain function @{text restrict}, whose semantics
  are standard map-restriction.
\<close>

definition restrict :: "('k \<rightharpoonup> 'v) \<Rightarrow> 'k set \<Rightarrow> ('k \<rightharpoonup> 'v)"
  where "restrict m K = (\<lambda>k. if k \<in> K then m k else None)"

text \<open>
  @{text restrict} coincides with the library's map restriction
  @{text "m |` K"}. The development keeps its own constant so that
  statements read with the paper's vocabulary; the bridge below makes
  the equivalence available wherever library lemmas about
  @{text restrict_map} are preferable.
\<close>

lemma restrict_eq_restrict_map: "restrict m K = m |` K"
  by (rule ext) (simp add: restrict_def restrict_map_def)

end


==> anc/DBLog_Virtual_Cuts-2.1/Source_Coordinates.thy <==
(*  Title:   Source_Coordinates.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Source_Coordinates
  imports Source_History
begin

section \<open>Named concrete source coordinates\<close>

text \<open>
  Shared concrete source coordinates for the witness and fixture
  theories.

  The witness and fixture theories use named concrete
  source coordinates (\<open>ec1..ec4\<close>, \<open>ct1\<close>, \<open>c1_w\<close>/\<open>c2_w\<close>, the fixture
  coordinates, ...), each sitting on a strict
  @{const src_lt} chain @{text "c0 < ec1 < ec2 < \<dots>"} with derived
  @{const src_le} / distinctness / transitivity facts. This theory
  provides them all through a single \<^emph>\<open>order
  embedding\<close> of @{typ nat} into @{typ src_coord},

    @{text "coord_of_nat n = Abs_src_coord n"},

  together with generic @{attribute simp} order facts. Each named
  coordinate is defined as a @{text coord_of_nat} of a concrete index
  --- e.g. \<open>ec1 \<equiv> coord_of_nat 1\<close> ---
  and every order relationship is a lemma
  discharging by @{method simp} from nat
  arithmetic.

  @{type src_coord} is a @{command typedef} copy of @{typ nat}
  (@{thm [source] type_definition_src_coord}), so @{text coord_of_nat}
  is a bijection and the order is reflected exactly.
\<close>

definition coord_of_nat :: "nat \<Rightarrow> src_coord" where
  "coord_of_nat n = Abs_src_coord n"

lemma Rep_coord_of_nat [simp]: "Rep_src_coord (coord_of_nat n) = n"
  by (simp add: coord_of_nat_def Abs_src_coord_inverse[OF UNIV_I])

lemma coord_of_nat_Rep [simp]: "coord_of_nat (Rep_src_coord c) = c"
  by (simp add: coord_of_nat_def Rep_src_coord_inverse)

lemma coord_of_nat_inject [simp]:
  "(coord_of_nat m = coord_of_nat n) = (m = n)"
  by (simp add: coord_of_nat_def Abs_src_coord_inject[OF UNIV_I UNIV_I])

text \<open>The base coordinate is the image of \<open>0\<close>.\<close>

lemma c0_eq_coord_of_nat_0: "c0 = coord_of_nat 0"
  by (simp add: c0_def coord_of_nat_def)

lemma coord_of_nat_eq_c0_iff [simp]: "(coord_of_nat n = c0) = (n = 0)"
  by (simp add: c0_eq_coord_of_nat_0)

lemma c0_eq_coord_of_nat_iff [simp]: "(c0 = coord_of_nat n) = (n = 0)"
  by (simp add: c0_eq_coord_of_nat_0)

text \<open>
  The order is reflected by @{const coord_of_nat}, in both the primitive
  (@{const src_le} / @{const src_lt}) and the typeclass (@{text "(\<le>)"} /
  @{text "(<)"}) forms.
\<close>

lemma src_le_coord_of_nat [simp]:
  "src_le (coord_of_nat m) (coord_of_nat n) = (m \<le> n)"
  by (simp add: src_le_def)

lemma src_lt_coord_of_nat [simp]:
  "src_lt (coord_of_nat m) (coord_of_nat n) = (m < n)"
  by (simp add: src_lt_def less_le)

lemma less_eq_coord_of_nat [simp]:
  "(coord_of_nat m \<le> coord_of_nat n) = (m \<le> n)"
  by (simp add: less_eq_src_coord_def)

lemma less_coord_of_nat [simp]:
  "(coord_of_nat m < coord_of_nat n) = (m < n)"
  by (simp add: less_src_coord_def)

text \<open>
  Convenience facts for the base coordinate, which the witness / fixture
  chains state as @{term "src_lt c0 (coord_of_nat n)"}. (The non-strict
  @{term "src_le c0 c"} is already @{thm [source] c0_least} for every
  @{text c}.)
\<close>

lemma src_lt_c0_coord_of_nat [simp]:
  "src_lt c0 (coord_of_nat n) = (0 < n)"
  by (simp add: c0_eq_coord_of_nat_0)

lemma less_c0_coord_of_nat [simp]:
  "(c0 < coord_of_nat n) = (0 < n)"
  by (simp add: less_src_coord_def)

lemma src_le_c0_coord_of_nat [simp]:
  "src_le c0 (coord_of_nat n)"
  by (simp add: c0_eq_coord_of_nat_0)

text \<open>
  Illustration (the shape the named coordinates below reproduce): a
  strict chain over @{const coord_of_nat} and every derived
  @{const src_le} / distinctness fact discharge by @{method simp} alone.
\<close>

lemma coord_of_nat_chain_example:
  "src_lt c0 (coord_of_nat 1)"
  "src_lt (coord_of_nat 1) (coord_of_nat 2)"
  "src_le (coord_of_nat 1) (coord_of_nat 2)"
  "coord_of_nat 1 \<noteq> coord_of_nat 2"
  "src_le c0 (coord_of_nat 3)"
  by simp_all

subsection \<open>Positive-witness coordinates\<close>

text \<open>
  The positive-witness coordinates: each sits on a
  strict @{const src_lt} chain above @{const c0}, with the
  @{const src_le} / distinctness facts derived. All are
  @{const coord_of_nat} definitions --- one shared theory, distinct
  indices so no two named coordinates collide --- with the order /
  distinctness consequences proved as named lemmas, every
  one discharging by @{method simp} from the generic facts above. The
  witness theories import this theory and cite these lemmas by name.

  Index map: @{text "ec1..ec4 = 1..4"} (running example, the
  @{text Layer01_Virtual_Cut_Example_Core} family); @{text "ct1 = 5"} (Topic 1,
  the @{text Layer01_Witness_Topics_Core} family); @{text "c1_w = 6"},
  @{text "c2_w = 7"}
  (minimum-viable wellformed-run witness, the @{text Layer01_Witnesses_Core}
  family). The
  lemmas are deliberately not @{attribute simp} rules; the witness
  proofs cite them by name.
\<close>

text \<open>Running-example coordinates \<open>ec1 < ec2 < ec3 < ec4\<close> above \<open>c0\<close>.\<close>

definition ec1 :: src_coord where "ec1 = coord_of_nat 1"
definition ec2 :: src_coord where "ec2 = coord_of_nat 2"
definition ec3 :: src_coord where "ec3 = coord_of_nat 3"
definition ec4 :: src_coord where "ec4 = coord_of_nat 4"

lemmas ec_defs = ec1_def ec2_def ec3_def ec4_def

lemma c0_lt_ec1: "src_lt c0 ec1" by (simp add: ec_defs)
lemma ec1_lt_ec2: "src_lt ec1 ec2" by (simp add: ec_defs)
lemma ec2_lt_ec3: "src_lt ec2 ec3" by (simp add: ec_defs)
lemma ec3_lt_ec4: "src_lt ec3 ec4" by (simp add: ec_defs)

lemma c0_le_ec1: "src_le c0 ec1" by (simp add: ec_defs)
lemma ec1_le_ec2: "src_le ec1 ec2" by (simp add: ec_defs)
lemma ec2_le_ec3: "src_le ec2 ec3" by (simp add: ec_defs)
lemma ec3_le_ec4: "src_le ec3 ec4" by (simp add: ec_defs)
lemma c0_le_ec2: "src_le c0 ec2" by (simp add: ec_defs)
lemma c0_le_ec3: "src_le c0 ec3" by (simp add: ec_defs)
lemma c0_le_ec4: "src_le c0 ec4" by (simp add: ec_defs)
lemma ec1_le_ec3: "src_le ec1 ec3" by (simp add: ec_defs)
lemma ec1_le_ec4: "src_le ec1 ec4" by (simp add: ec_defs)
lemma ec2_le_ec4: "src_le ec2 ec4" by (simp add: ec_defs)

lemma ec1_neq_ec2: "ec1 \<noteq> ec2" by (simp add: ec_defs)
lemma ec2_neq_ec3: "ec2 \<noteq> ec3" by (simp add: ec_defs)
lemma ec3_neq_ec4: "ec3 \<noteq> ec4" by (simp add: ec_defs)
lemma ec1_neq_ec3: "ec1 \<noteq> ec3" by (simp add: ec_defs)
lemma c0_neq_ec1: "c0 \<noteq> ec1" by (simp add: ec_defs)
lemma c0_neq_ec2: "c0 \<noteq> ec2" by (simp add: ec_defs)
lemma c0_neq_ec3: "c0 \<noteq> ec3" by (simp add: ec_defs)
lemma c0_neq_ec4: "c0 \<noteq> ec4" by (simp add: ec_defs)

text \<open>Topic 1 coordinate \<open>ct1\<close> above \<open>c0\<close>.\<close>

definition ct1 :: src_coord where "ct1 = coord_of_nat 5"

lemma c0_lt_ct1: "src_lt c0 ct1" by (simp add: ct1_def)
lemma c0_le_ct1: "src_le c0 ct1" by (simp add: ct1_def)
lemma c0_neq_ct1: "c0 \<noteq> ct1" by (simp add: ct1_def)
lemma not_src_le_ct1_c0: "\<not> src_le ct1 c0"
  by (simp add: ct1_def c0_eq_coord_of_nat_0)
lemma src_le_ct1_ct1: "src_le ct1 ct1" by (rule src_le_refl)

text \<open>Wellformed-run witness coordinates \<open>c1_w < c2_w\<close> above \<open>c0\<close>.\<close>

definition c1_w :: src_coord where "c1_w = coord_of_nat 6"
definition c2_w :: src_coord where "c2_w = coord_of_nat 7"

lemma c0_lt_c1_w: "src_lt c0 c1_w" by (simp add: c1_w_def)
lemma c1_w_lt_c2_w: "src_lt c1_w c2_w" by (simp add: c1_w_def c2_w_def)
lemma c0_neq_c1_w: "c0 \<noteq> c1_w" by (simp add: c1_w_def)
lemma c0_le_c1_w: "src_le c0 c1_w" by (simp add: c1_w_def)
lemma c1_w_neq_c2_w: "c1_w \<noteq> c2_w" by (simp add: c1_w_def c2_w_def)
lemma c0_neq_c2_w: "c0 \<noteq> c2_w" by (simp add: c2_w_def)

subsection \<open>Fixture coordinates\<close>

text \<open>
  The negative-fixture coordinates: distinct indices \<open>8..18\<close> continue
  the witness range \<open>1..7\<close>; order facts discharge by @{method simp}.

  Layer 0/1 fixtures (the @{text Layer01_Fixtures_Core} family): single
  coordinates above
  \<open>c0\<close> --- \<open>caf_c1 = 8\<close>, \<open>sc_c1 = 9\<close>, \<open>ec_c1 = 10\<close>, \<open>md_c1 = 11\<close>,
  \<open>dm_c1 = 12\<close>, \<open>do_c1 = 13\<close>. Layer 2 fixtures (the
  @{text Layer2_Fixtures_Core} family):
  \<open>l2_cp_c1 = 14\<close>, \<open>l2_future_c1 = 15\<close>, and the off-by-one chain
  \<open>l2_fo_before = 16 < l2_fo_frontier = 17 < l2_fo_after = 18\<close>.
\<close>

definition caf_c1 :: src_coord where "caf_c1 = coord_of_nat 8"
lemma caf_c0_lt_c1: "src_lt c0 caf_c1" by (simp add: caf_c1_def)
lemma caf_not_src_le_c1_c0: "\<not> src_le caf_c1 c0"
  by (simp add: caf_c1_def c0_eq_coord_of_nat_0)

definition sc_c1 :: src_coord where "sc_c1 = coord_of_nat 9"
lemma sc_c0_lt_c1: "src_lt c0 sc_c1" by (simp add: sc_c1_def)
lemma sc_c1_le_c1: "src_le sc_c1 sc_c1" by (rule src_le_refl)

definition ec_c1 :: src_coord where "ec_c1 = coord_of_nat 10"
lemma ec_c0_lt_c1: "src_lt c0 ec_c1" by (simp add: ec_c1_def)
lemma ec_c1_le_c1: "src_le ec_c1 ec_c1" by (rule src_le_refl)

definition md_c1 :: src_coord where "md_c1 = coord_of_nat 11"
lemma md_c0_lt_c1: "src_lt c0 md_c1" by (simp add: md_c1_def)
lemma md_c0_le_c1: "src_le c0 md_c1" by (simp add: md_c1_def)
lemma md_c1_le_c1: "src_le md_c1 md_c1" by (rule src_le_refl)

definition dm_c1 :: src_coord where "dm_c1 = coord_of_nat 12"
lemma dm_c0_lt_c1: "src_lt c0 dm_c1" by (simp add: dm_c1_def)
lemma dm_c1_le_c1: "src_le dm_c1 dm_c1" by (rule src_le_refl)

definition do_c1 :: src_coord where "do_c1 = coord_of_nat 13"
lemma do_c0_lt_c1: "src_lt c0 do_c1" by (simp add: do_c1_def)
lemma do_c1_le_c1: "src_le do_c1 do_c1" by (rule src_le_refl)

definition l2_cp_c1 :: src_coord where "l2_cp_c1 = coord_of_nat 14"
lemma l2_cp_c0_lt_c1: "src_lt c0 l2_cp_c1" by (simp add: l2_cp_c1_def)
lemma l2_cp_not_le_c0: "\<not> l2_cp_c1 \<le> c0"
  by (simp add: l2_cp_c1_def c0_eq_coord_of_nat_0)

definition l2_future_c1 :: src_coord where "l2_future_c1 = coord_of_nat 15"
lemma l2_future_c0_lt_c1: "src_lt c0 l2_future_c1" by (simp add: l2_future_c1_def)
lemma l2_future_not_le_c0: "\<not> l2_future_c1 \<le> c0"
  by (simp add: l2_future_c1_def c0_eq_coord_of_nat_0)

definition l2_fo_before :: src_coord where "l2_fo_before = coord_of_nat 16"
definition l2_fo_frontier :: src_coord where "l2_fo_frontier = coord_of_nat 17"
definition l2_fo_after :: src_coord where "l2_fo_after = coord_of_nat 18"

lemma l2_fo_before_lt_frontier: "src_lt l2_fo_before l2_fo_frontier"
  by (simp add: l2_fo_before_def l2_fo_frontier_def)
lemma l2_fo_frontier_lt_after: "src_lt l2_fo_frontier l2_fo_after"
  by (simp add: l2_fo_frontier_def l2_fo_after_def)
lemma l2_fo_before_le_frontier: "l2_fo_before \<le> l2_fo_frontier"
  by (simp add: l2_fo_before_def l2_fo_frontier_def)
lemma l2_fo_after_not_le_frontier: "\<not> l2_fo_after \<le> l2_fo_frontier"
  by (simp add: l2_fo_after_def l2_fo_frontier_def)

end


==> anc/DBLog_Virtual_Cuts-2.1/Source_History.thy <==
(*  Title:   Source_History.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Source_History
  imports Main
begin

section \<open>Layer 0: source coordinates, histories, and the source state\<close>

text \<open>
  Layer 0 source-history substrate.

  Source-side vocabulary:

    \<^item> @{text src_coord}: source-side ordering coordinate
        (commit position / LSN / monotone source-side timestamp);
    \<^item> @{text src_le}: source-coordinate ordering relation ---
        a linear (total) order with a least element @{text c0}, over a
        nontrivial coordinate space (at least one coordinate is distinct
        from @{text c0}); realized conservatively (see below), not
        axiomatized;
    \<^item> @{text c0}: the named \<^emph>\<open>base coordinate\<close> --- the least
        element under @{text src_le}; a named constant, not a Hilbert
        choice or a locale parameter;
    \<^item> @{text src_lt}: derived strict relation
        @{text "src_lt c c' \<longleftrightarrow> src_le c c' \<and> c \<noteq> c'"};
    \<^item> @{text "('k, 'v) source_event"}: source-side per-key write
        events with three explicit constructors @{text Insert} /
        @{text Update} / @{text Delete};
    \<^item> @{text "('k, 'v) src_history"}: ordered append-only source-event
        log (a finite list of (coord, event) pairs);
    \<^item> @{text frontier}: a chosen source-coordinate prefix marker
        (a @{text src_coord});
    \<^item> @{text source_pos_order}: source-position relation \<^emph>\<open>on
        valid indices\<close> of a source history --- a relation on indices
        rather than on items, so two indices carrying identical
        @{text "(c, e)"} pairs remain distinguishable;
    \<^item> @{text latest_src_event}: latest-event-by-key, returning
        @{text "nat option"} --- an \<^emph>\<open>occurrence index\<close> of
        @{text H};
    \<^item> @{text wellformed_src_history}: source-history wellformedness
        predicate (paper @{text "wellformed-src-history H"} with
        clauses WF-H1 non-decreasing / WF-H2 no event at @{text c0} /
        WF-H3 @{text "\<preceq>\<^sub>H"} totality on valid indices);
    \<^item> @{text Src}: source state at a frontier, with an explicit
        \<^emph>\<open>base state\<close> parameter @{text b0}: @{text "Src(b0, H, f)"}.

  Source events and replay events are real Isabelle datatypes;
  @{text Apply}, @{text apply_step}, @{text Src},
  @{text latest_src_event}, @{text source_pos_order},
  @{text wellformed_src_history}, @{text src_lt}, and
  @{text cdc_lift} are real definitions. @{text src_coord} itself is a
  conservative @{command typedef} copy of @{typ nat}, and @{text src_le}
  / @{text c0} are ordinary definitions over it, so the development uses
  \<^emph>\<open>no\<close> @{command axiomatization}; the source-coordinate order
  properties are derived lemmas (see the next subsection).

  Run accessors (in @{text DBLog_Run}) are written with an
  @{text "_of"} suffix --- @{text "scope_of(R)"},
  @{text "frontier_of(R)"}, @{text "clean_prefix_of(R)"} --- and the
  certificate accessors (in @{text Virtual_Cut}) are bare ---
  @{text "scope(C)"}, @{text "frontier(C)"}, @{text "clean_prefix(C)"}
  --- to mirror the paper's notation.
\<close>

subsection \<open>Source coordinates and the base coordinate\<close>

text \<open>
  @{text src_coord} is realized \<^emph>\<open>conservatively\<close> as a named copy
  of @{typ nat}: a @{command typedef} over @{term "UNIV :: nat set"}, so
  no @{command axiomatization} is needed and the type is consistent by
  construction. The source-coordinate order @{text src_le} and the base
  coordinate @{text c0} are ordinary definitions over the representation
  --- @{text "src_le c c' \<longleftrightarrow> Rep_src_coord c \<le> Rep_src_coord c'"} and
  @{text "c0 = Abs_src_coord 0"} --- and the order properties
  (@{text src_le_refl} / @{text src_le_antisym} / @{text src_le_trans} /
  @{text src_le_total} / @{text c0_least}) together with non-triviality
  (@{text src_coord_nontrivial}) are \<^emph>\<open>derived lemmas\<close> (not axioms),
  under the names and statements the downstream call sites expect.
\<close>

typedef src_coord = "UNIV :: nat set"
  by auto

definition src_le :: "src_coord \<Rightarrow> src_coord \<Rightarrow> bool" where
  "src_le c c' \<longleftrightarrow> Rep_src_coord c \<le> Rep_src_coord c'"

definition c0 :: src_coord where
  "c0 = Abs_src_coord 0"

lemma src_le_refl: "src_le c c"
  by (simp add: src_le_def)

lemma src_le_antisym: "\<lbrakk>src_le c c'; src_le c' c\<rbrakk> \<Longrightarrow> c = c'"
  by (metis src_le_def Rep_src_coord_inject le_antisym)

lemma src_le_trans: "\<lbrakk>src_le c c'; src_le c' c''\<rbrakk> \<Longrightarrow> src_le c c''"
  by (metis src_le_def order_trans)

lemma src_le_total: "src_le c c' \<or> src_le c' c"
  by (metis src_le_def nat_le_linear)

lemma c0_least: "src_le c0 c"
  by (simp add: src_le_def c0_def Abs_src_coord_inverse[OF UNIV_I])

lemma src_coord_nontrivial: "\<exists>c. c \<noteq> c0"
proof
  show "Abs_src_coord 1 \<noteq> c0"
    by (simp add: c0_def Abs_src_coord_inject[OF UNIV_I UNIV_I])
qed

text \<open>
  The strict relation @{text src_lt} is the derived shorthand
  @{text "src_lt c c' \<longleftrightarrow> src_le c c' \<and> c \<noteq> c'"}; not a separate
  primitive; it realizes the paper's "source-coordinate ordering"
  definition.
\<close>

definition src_lt :: "src_coord \<Rightarrow> src_coord \<Rightarrow> bool" where
  "src_lt c c' \<longleftrightarrow> src_le c c' \<and> c \<noteq> c'"

subsection \<open>@{class linorder} and @{class order_bot} instances for @{type src_coord}\<close>

text \<open>
  @{type src_coord} is declared a @{class linorder} instance with
  @{text "(\<le>) = src_le"} and @{text "(<) = src_lt"}. The five
  linorder axioms (@{text less_le_not_le} / @{text order_refl} /
  @{text order_trans} / @{text order_antisym} / @{text linear})
  discharge directly from the @{text "src_le_*"} order lemmas
  above.

  Rationale: the canonical-clean-prefix construction at Layer 0
  (paper "Auxiliary Layer 0 definitions" / "Canonical clean
  prefix" step 3) interleaves replay events in source-coordinate
  order. The interleave step uses @{const sort_key} over @{text
  src_coord}, which requires the @{class linorder} instance. This
  surfaces an assumption the paper already makes (step 3 speaks of
  "source-coordinate order" as a total order); the instance makes
  it usable by Isabelle's library sorting function.

  An @{class order_bot} instance is also declared, with
  @{text "bot = c0"}: @{text c0_least} discharges the @{text bot_least}
  obligation, making the base coordinate available as the typeclass
  least element @{text bot}. This is part of the conservative,
  AFP-idiomatic packaging and changes no theorem statement.
\<close>

instantiation src_coord :: linorder
begin

definition less_eq_src_coord :: "src_coord \<Rightarrow> src_coord \<Rightarrow> bool" where
  "less_eq_src_coord = src_le"

definition less_src_coord :: "src_coord \<Rightarrow> src_coord \<Rightarrow> bool" where
  "less_src_coord = src_lt"

instance proof
  fix x y z :: src_coord
  show "(x < y) = (x \<le> y \<and> \<not> y \<le> x)"
    unfolding less_src_coord_def less_eq_src_coord_def src_lt_def
    using src_le_antisym src_le_refl by blast
  show "x \<le> x"
    unfolding less_eq_src_coord_def by (rule src_le_refl)
  show "x \<le> y \<Longrightarrow> y \<le> z \<Longrightarrow> x \<le> z"
    unfolding less_eq_src_coord_def by (rule src_le_trans)
  show "x \<le> y \<Longrightarrow> y \<le> x \<Longrightarrow> x = y"
    unfolding less_eq_src_coord_def by (rule src_le_antisym)
  show "x \<le> y \<or> y \<le> x"
    unfolding less_eq_src_coord_def by (rule src_le_total)
qed

end

instantiation src_coord :: order_bot
begin

definition bot_src_coord :: src_coord where
  "bot_src_coord = c0"

instance proof
  fix a :: src_coord
  have "src_le c0 a" by (rule c0_least)
  thus "bot \<le> a"
    by (simp add: bot_src_coord_def less_eq_src_coord_def)
qed

end

text \<open>
  Compatibility lemmas: @{text "src_le = (\<le>)"} on @{type src_coord}
  and @{text "src_lt = (<)"} on @{type src_coord}. These let
  existing call sites that use @{const src_le} / @{const src_lt}
  by name continue to work without rewriting; new code can use the
  typeclass operators.
\<close>

lemma src_le_eq_less_eq: "src_le = ((\<le>) :: src_coord \<Rightarrow> src_coord \<Rightarrow> bool)"
  by (simp add: less_eq_src_coord_def)

lemma src_lt_eq_less: "src_lt = ((<) :: src_coord \<Rightarrow> src_coord \<Rightarrow> bool)"
  by (simp add: less_src_coord_def)

subsection \<open>Source events\<close>

text \<open>
  Source-side per-key write events, with three explicit
  constructors: @{text Insert} / @{text Update} / @{text Delete}.

  Insert vs Update is preserved at the source-event level (relevant
  for the Layer 4 anchor-domain story and for source CDC vendor
  semantics) and is collapsed by @{text Apply} at the state level
  (both produce @{text "m k = Some v"}).
\<close>

datatype ('k, 'v) source_event
  = Insert 'k 'v
  | Update 'k 'v
  | Delete 'k

fun key_of :: "('k, 'v) source_event \<Rightarrow> 'k" where
  "key_of (Insert k _) = k"
| "key_of (Update k _) = k"
| "key_of (Delete k) = k"

subsection \<open>Source histories\<close>

text \<open>
  A source history @{text H} is a finite list of @{text "(c, e)"}
  pairs where @{text "c :: src_coord"} and
  @{text "e :: ('k, 'v) source_event"}. Paper "Source histories"
  section.

  Field accessors: paper @{text "coord(H[i])"} = @{term fst} (the
  pair's source coordinate); paper @{text "event(H[i])"} = @{term snd}
  (the pair's source event). The @{text hist_coord} /
  @{text hist_event} abbreviations name these for cross-reference
  with the paper.
\<close>

type_synonym ('k, 'v) src_history
  = "(src_coord \<times> ('k, 'v) source_event) list"

type_synonym frontier = src_coord

abbreviation hist_coord
  :: "(src_coord \<times> ('k, 'v) source_event) \<Rightarrow> src_coord"
where
  "hist_coord p \<equiv> fst p"

abbreviation hist_event
  :: "(src_coord \<times> ('k, 'v) source_event) \<Rightarrow> ('k, 'v) source_event"
where
  "hist_event p \<equiv> snd p"

subsection \<open>Source-position relation \<open>\<preceq>\<^sub>H\<close> (on indices)\<close>

text \<open>
  Source-position relation on \<^emph>\<open>valid indices\<close> of @{text H}.
  Stating it on indices rather than on source-history items matters
  when two valid indices @{text "i \<noteq> j"} hold identical
  @{text "(c, e)"} pairs (the same source event listed twice at
  distinct positions): a relation on items could not distinguish
  them. On indices, same-coordinate ties resolve to list position
  (the later list position is the later occurrence under
  @{text "\<preceq>\<^sub>H"}).

  The definition itself carries no index-validity guard: HOL list
  indexing is total, so @{text source_pos_order} is a total relation
  on all of @{typ nat}. It models source order only under explicit
  @{text "i < length H"} and @{text "j < length H"} premises ---
  the same bounds WF-H3 in @{text wellformed_src_history} carries as
  antecedents and every downstream caller discharges. Outside those premises its value is not intended
  to carry meaning.

  Paper "Source histories" section, "Definition (source-position
  relation @{text "\<preceq>\<^sub>H"})".
\<close>

definition source_pos_order
  :: "('k, 'v) src_history \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> bool"
where
  "source_pos_order H i j \<longleftrightarrow>
       src_lt (hist_coord (H ! i)) (hist_coord (H ! j))
     \<or> ( hist_coord (H ! i) = hist_coord (H ! j)  \<and>  i \<le> j )"

subsection \<open>Latest source event by key (occurrence index)\<close>

text \<open>
  @{text latest_src_event} returns @{text "nat option"} --- an
  \<^emph>\<open>occurrence index\<close> of @{text H} rather than the
  source-history pair itself. The reader recovers
  the underlying pair as @{text "H ! i"} when the result is
  @{text "Some i"}; the index is the means by which two valid indices
  carrying identical @{text "(c, e)"} pairs are distinguished.

  Paper "Source state" / "Definition (latest source event)".

  Implementation: @{text "filter (\<lambda>i. ...) [0..<length H]"} produces
  candidate indices in ascending order; @{term last} of that list is
  the @{text "\<preceq>\<^sub>H"}-greatest index (same-coord ties resolve to
  greatest list position by definition of @{text "\<preceq>\<^sub>H"}, and
  cross-coord ties resolve by @{text src_lt} which is monotone with
  list order under WF-H1).
\<close>

definition latest_src_event
  :: "('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> 'k \<Rightarrow> nat option"
where
  "latest_src_event H f k =
     (let cand = filter
                   (\<lambda>i. src_le (hist_coord (H ! i)) f
                      \<and> key_of (hist_event (H ! i)) = k)
                   [0..<length H]
      in if cand = [] then None else Some (last cand))"

subsection \<open>Source-history wellformedness\<close>

text \<open>
  Paper "Source histories" / "Definition
  (@{text \<open>wellformed-src-history H\<close>})". Three clauses:

    \<^item> WF-H1: non-decreasing source coordinates;
    \<^item> WF-H2: no source event at the base coordinate @{text c0}
      (so @{text "Src b0 H c0 = b0"} holds unconditionally on
      wellformed histories);
    \<^item> WF-H3: @{text "\<preceq>\<^sub>H"} totality on valid indices (a property
      of the indices, not the items).

  WF-H3 is automatic from @{const source_pos_order}'s definition
  together with @{text src_le} totality (every pair of distinct valid indices has @{text src_lt} or equality
  on coords, and @{text "\<le>"} on naturals is total) but the paper
  states it explicitly so downstream lemmas can cite it; the body
  below names it for cross-reference.
\<close>

definition wellformed_src_history
  :: "('k, 'v) src_history \<Rightarrow> bool"
where
  "wellformed_src_history H \<longleftrightarrow>
     ( \<comment> \<open>WF-H1: non-decreasing source coordinates\<close>
       (\<forall>i. Suc i < length H
              \<longrightarrow> src_le (hist_coord (H ! i)) (hist_coord (H ! Suc i)))
     \<and> \<comment> \<open>WF-H2: no source event at the base coordinate \<open>c0\<close>\<close>
       (\<forall>i. i < length H \<longrightarrow> hist_coord (H ! i) \<noteq> c0)
     \<and> \<comment> \<open>WF-H3: \<open>\<preceq>\<^sub>H\<close> totality on valid indices\<close>
       (\<forall>i j. i < length H \<and> j < length H \<and> i \<noteq> j
                \<longrightarrow> source_pos_order H i j \<or> source_pos_order H j i) )"

subsection \<open>Source state \<open>Src b0 H f\<close>\<close>

text \<open>
  Paper "Source state" / "Definition (Src)". The source state is the
  per-key state obtained by starting from the \<^emph>\<open>base state\<close>
  @{text b0} and applying every event in @{text H} whose source
  coordinate is at or before @{text f}; the per-key recurrence is
  via @{const latest_src_event}. The signature takes three
  arguments, @{text "Src b0 H f"}.

  The body returns @{text "b0(k)"} when no event for @{text k}
  appears at or before @{text f}, the inserted/updated value when
  the latest event is @{text "Insert k v"} / @{text "Update k v"},
  and @{term None} when the latest event is @{text "Delete k"}.
\<close>

definition Src
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> ('k \<rightharpoonup> 'v)"
where
  "Src b0 H f =
     (\<lambda>k. case latest_src_event H f k of
            None \<Rightarrow> b0 k
          | Some i \<Rightarrow> (case hist_event (H ! i) of
                          Insert _ v \<Rightarrow> Some v
                        | Update _ v \<Rightarrow> Some v
                        | Delete _   \<Rightarrow> None))"

subsection \<open>Src is characterized by latest source event at frontier\<close>

text \<open>
  Paper "Layer 0 and Layer 1 Lemmas" bullet "Src is characterized by
  the latest source event at or before the frontier": for any base state
  @{text b0}, wellformed source history @{text H}, frontier
  @{text f}, and key @{text k}, the source state @{text "Src b0 H f"}
  at @{text k} is determined by @{const latest_src_event} via the
  per-event constructor: @{term "Some v"} when the latest event is
  @{text "Insert _ v"} or @{text "Update _ v"}, @{term None} when
  it is @{text "Delete _"}, and @{text "b0 k"} when no source event
  for @{text k} appears at or before @{text f}.

  The lemma is the definitional characterization of @{const Src}:
  @{const Src}'s body is the case-form below, so the lemma is the
  applied-to-@{text k} unfolding of the @{text Src_def} simp rule.
  Its role is to name the characterization explicitly as a
  standalone, paper-aligned fact, stable across future revisions
  to @{const Src}'s body (any reformulation must re-prove this
  lemma). No proof in this session consumes it: downstream per-key
  reasoning (the
  @{text clean_prefix_of_per_key_replay_equals_source} proof, the
  Layer 2 main theorem @{text wellformed_run_implies_virtual_cut})
  unfolds @{text Src_def} directly
  or goes through derived helper lemmas.

  The lemma does \<^emph>\<open>not\<close> consume @{const wellformed_src_history}; the
  characterization is unconditional on @{const Src}'s definition.
  Wellformedness is needed downstream by callers that reason about
  \<^emph>\<open>which\<close> index @{const latest_src_event} returns (for example, the
  @{text clean_prefix_of_per_key_replay_equals_source} lemma's lift from a
  clean-prefix Cdc event at coordinate
  @{text c} to the source event at the \<^emph>\<open>same\<close> coordinate uses WF-H1
  together with the run-level WF2 faithfulness clause to identify
  the index), but the lemma itself is the
  characterization at the index, not its identification.
\<close>

theorem src_characterized_by_latest_event:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and f :: frontier
    and k :: 'k
  shows "Src b0 H f k = (case latest_src_event H f k of
                           None   \<Rightarrow> b0 k
                         | Some i \<Rightarrow> (case hist_event (H ! i) of
                                        Insert _ v \<Rightarrow> Some v
                                      | Update _ v \<Rightarrow> Some v
                                      | Delete _   \<Rightarrow> None))"
  by (simp add: Src_def)

end


==> anc/DBLog_Virtual_Cuts-2.1/Virtual_Cut.thy <==
(*  Title:   Virtual_Cut.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Virtual_Cut
  imports Source_History Replay Scope DBLog_Run_Substrate_Layer2
begin

section \<open>Virtual cuts, certificates, and the Layer 2/3 theorems\<close>

text \<open>
  Central formal object of the paper: the @{text virtual_cut}
  predicate over certificates.

  The virtual cut is a three-argument predicate
  @{text "virtual_cut b0 C H"}: under a deployment base state
  @{text b0}, certificate @{text C}, and source history @{text H},
  the replay of @{text "clean_prefix C"} on @{text "scope C"} equals
  the source state at @{text "frontier C"}. It is the
  certificate-accessor instance of the factored source-side core
  predicate @{text virtual_cut_state} (below), which both this
  cert-side definition and the Layer 2 run-side soundness theorem
  reduce to.

  The reader-facing paper notation suppresses the
  universally-quantified base state: the paper writes
  @{text "virtual_cut(C, H)"} where the formal predicate is
  @{text "virtual_cut b0 C H"}.

  This theory also assembles the Layer 3 checker substrate: the
  certificate carrier and accessors, the @{text verify_result}
  enumeration (@{text "Accept | Reject | Unsupported"}), the
  evidence and observation primitives, and the
  @{text materializes_run} relation (the graph of the
  evidence-determined run) support the
  @{text layer3_checker_substrate} locale, under whose
  primitive checker obligations the composed soundness theorem
  @{text accepted_virtual_cut_sound} is proved.

  Certificate accessors are bare-named (@{text "scope C"},
  @{text "frontier C"}, @{text "clean_prefix C"}); run accessors, in
  @{text DBLog_Run}, carry the @{text "_of"} suffix.
\<close>

subsection \<open>Certificate carrier and accessors\<close>

text \<open>
  Certificate accessors are bare-named --- @{text "scope C"},
  @{text "frontier C"}, @{text "clean_prefix C"} --- to mirror the
  paper's notation. Run accessors live in @{text DBLog_Run} with the
  @{text "_of"} suffix.
\<close>

text \<open>
  The certificate carrier is a
  concrete single-constructor @{command datatype} with named selectors under the
  public name @{text cert}; the bare-named accessors are its field projections.
  (A @{command datatype} rather than a @{command record}, so @{text cert} stays a
  clean two-parameter type constructor rather
  than an extensible-record synonym. The Layer 3/4 substrate development
  abstracts the certificate over a locale parameter in
  @{text DBLog_Cert_Substrate}; this public datatype is the concrete carrier
  over which the headline theorems below are stated.)
\<close>

datatype ('k, 'v) cert =
  Cert (c_scope: "'k set")
       (c_frontier: frontier)
       (c_clean_prefix: "('k, 'v) replay_event list")

definition scope :: "('k, 'v) cert \<Rightarrow> 'k set"
  where "scope C = c_scope C"

definition frontier :: "('k, 'v) cert \<Rightarrow> frontier"
  where "frontier C = c_frontier C"

definition clean_prefix :: "('k, 'v) cert \<Rightarrow> ('k, 'v) replay_event list"
  where "clean_prefix C = c_clean_prefix C"

subsection \<open>Virtual cut state (factored core predicate)\<close>

text \<open>
  @{text virtual_cut_state} is the source-side extensional-equality
  core that both Layer 2 (over runs) and the Layer 3 cert-side
  @{text virtual_cut} reduce to:

  @{text "virtual_cut_state b0 \<sigma> K f H
            \<longleftrightarrow>
          restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"}.

  The factoring abstracts over how @{text \<sigma>}, @{text K}, and
  @{text f} are obtained: certificate accessors
  @{text "(clean_prefix C, scope C, frontier C)"} on the cert side;
  run accessors @{text "(clean_prefix_of R, scope_of R,
  frontier_of R)"} on the run side. Both reduce to the same
  @{text virtual_cut_state} conclusion under their respective
  context --- cert: faithful evidence, verifier accept, and cert/run
  coherence; run: a wellformed DBLog run.

  The reader-facing paper notation suppresses the
  universally-quantified base state: the paper writes
  @{text "virtual_cut_state(\<sigma>, K, f, H)"} where the formal
  predicate is @{text "virtual_cut_state b0 \<sigma> K f H"} --- the
  same suppression convention that @{text virtual_cut} and
  @{text Src} use.
\<close>

definition virtual_cut_state
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) replay_event list \<Rightarrow> 'k set
      \<Rightarrow> frontier \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "virtual_cut_state b0 \<sigma> K f H \<longleftrightarrow>
     restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"

text \<open>
  Public-to-core bridge: the public
  @{const virtual_cut_state} coincides with
  @{const core_virtual_cut_state} of
  @{theory DBLog_Virtual_Cuts.Virtual_Cut_Core} (identical bodies; distinct home
  theories). The theorem
  @{text wellformed_run_implies_virtual_cut} below uses it to rephrase
  the substrate locale's @{const core_virtual_cut_state} conclusion as the
  public @{const virtual_cut_state}.
\<close>

lemma virtual_cut_state_eq_core:
  "virtual_cut_state b0 \<sigma> K f H = core_virtual_cut_state b0 \<sigma> K f H"
  by (simp add: virtual_cut_state_def core_virtual_cut_state_def)

subsection \<open>Virtual cut (cert-side instance of virtual cut state)\<close>

text \<open>
  On @{text "scope C"}, the replay of @{text "clean_prefix C"}
  equals the source state at @{text "frontier C"} under base state
  @{text b0}. @{text virtual_cut} is expressed as the
  certificate-accessor instance of @{text virtual_cut_state}; the
  expanded form
    @{text "Apply (clean_prefix C) \<restriction> scope C
            = Src b0 H (frontier C) \<restriction> scope C"}
  is recovered by unfolding @{text virtual_cut_def} and
  @{text virtual_cut_state_def}.
\<close>

definition virtual_cut
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) cert \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "virtual_cut b0 C H \<longleftrightarrow>
     virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"

subsection \<open>Layer 2 source-side soundness (over runs)\<close>

text \<open>
  Layer 2 ranges over runs, not certificates. Its conclusion is the
  run-side instance of @{text virtual_cut_state}; the cert-side
  @{text virtual_cut} predicate is reserved for Layer 3 composition
  via @{text cert_run_coherence}. @{text wellformed_dblog_run}, in
  @{text DBLog_Run}, is a real @{command definition} with a
  three-argument signature and a seven-clause body (WF0 / WF1 with
  subclauses (a)-(g) / WF2 with coverage, faithfulness, order-
  preserving sublist, and post-read multiplicity conjuncts / WF4 /
  WF5 / WF6 main + row-absence / WF7 forward + reverse). See
  @{text DBLog_Run} for the authoritative clause list.

  The paper's wellformed-run replay equality on scope (the bridge
  lemma of "Layer 0 and Layer 1 Lemmas", stated as the Layer 2
  source-side soundness theorem):

  \<^verbatim>\<open>
    For any base state b0, any wellformed source history H, and any
    run R such that wellformed-DBLog-run(b0, R, H):

      Apply(clean_prefix_of(R)) \<restriction> scope_of(R)
        = Src(b0, H, frontier_of(R)) \<restriction> scope_of(R)
  \<close>

  The theorem below states this conclusion as
  @{text "virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
  (frontier_of R) H"}; the expanded replay-equality form is
  recovered by unfolding @{thm virtual_cut_state_def}. It is proved
  as a wrapper over the locale theorem
  @{thm [source] dblog_run_substrate.wellformed_run_implies_virtual_cut},
  specialized through the canonical interpretation
  (@{theory DBLog_Virtual_Cuts.DBLog_Run_Substrate}) and rephrased from its
  @{const core_virtual_cut_state} conclusion to the public
  @{const virtual_cut_state} via @{thm [source] virtual_cut_state_eq_core}.

  The result is \<^emph>\<open>Conditional\<close> at the paper level, on
  @{text "wellformed_dblog_run b0 R H"}; the Isabelle theorem is
  proved under that premise.
\<close>

theorem wellformed_run_implies_virtual_cut:
  assumes "wellformed_dblog_run b0 R H"
  shows
    "virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                       (frontier_of R) H"
proof -
  from assms have "canonical.wellformed_dblog_run b0 R H"
    by (simp add: canonical_wellformed_dblog_run_eq)
  from canonical.wellformed_run_implies_virtual_cut[OF this]
  have "core_virtual_cut_state b0 (canonical.clean_prefix_of R) (scope_of R)
                              (frontier_of R) H" .
  thus ?thesis
    by (simp add: canonical_clean_prefix_of_eq virtual_cut_state_eq_core)
qed

subsection \<open>Layer 3 checker substrate: cert/evidence bridge and soundness\<close>

text \<open>
  @{text materializes_run} witnesses that an accepted certificate,
  paired with faithful evidence, can be associated with an abstract
  DBLog run. The interface is stated relationally; the public model
  below instantiates it with the evidence-determined run (the run
  value the evidence bundle carries), and verifier acceptance plus
  coherence --- not the bare relation alone --- prevents an accepted
  proof from choosing an arbitrary convenient run.

  @{text raw_observation} is the interface slot for external
  source-side observations; the public model leaves it unconstrained
  (a one-value carrier), and the observation content lives in the
  evidence run. The predicate
  @{text "faithful_source_observation E b0 H Raw"} ties the evidence
  @{text E} to a fixed deployment base state @{text b0} and source
  history @{text H}; the @{text Raw} parameter is unconstrained in
  the public model, retained for statement-shape stability with the
  abstract substrate (@{text dblog_cert_substrate}, a later theory,
  abstracts the observation carrier as a genuine type parameter).
  The predicate asserts
  exactly the observation-channel facts that no checker can compute
  from @{text E} alone (the recorded source history \<^emph>\<open>is\<close> the true
  history; the recorded chunk reads reflect the true source state at
  their read coordinates), and the assumption is discharged at
  deployment, not inside the model.

  @{text verify_result} is the verifier's result enumeration. The
  headline theorem reads @{text "verify C E = Accept"}; the result
  type reserves @{text Reject} / @{text Unsupported} for the
  rejection and parser branches that a concrete verifier
  distinguishes.

  The Layer 3 development introduces three theorems:
    \<^item> the intermediate
      @{text accepted_certificate_implies_wellformed_run}
      stated below (cert + evidence yields an existentially
      witnessed run @{text R} with @{text wellformed_dblog_run});
    \<^item> the cert / run coherence predicate and bridge lemma
      stated below; @{text cert_run_coherent} packages
      @{text materializes_run} with accessor agreement so the
      evidence parameter is load-bearing;
    \<^item> the composed @{text accepted_virtual_cut_sound} (the
      paper headline, also stated below), whose proof composes
      @{text accepted_certificate_implies_wellformed_run}
      (existentially witnessed @{text R}) with Layer 2's
      @{text wellformed_run_implies_virtual_cut} on @{text "(R, b0)"}
      and @{text cert_run_coherence} to substitute run accessors
      back to certificate accessors.

  The non-circular proof substrate is made explicit by the
  @{text layer3_checker_substrate} locale below. The locale does not
  assume the accepted-certificate theorem; instead it separates four
  primitive checker obligations:
    \<^item> accepted input is bound to the certificate and belongs to
      the source-side checker schema;
    \<^item> accepted input has at least one materialized run witness;
    \<^item> accepted materializations agree with the certificate
      semantic accessors; and
    \<^item> faithful accepted materializations are wellformed runs
      against the same @{text b0}, @{text H}, and @{text Raw}.
  The theorem is then proved inside the locale from those primitive
  obligations.
\<close>

text \<open>
  The evidence and raw-observation carriers are concrete
  @{command datatype}s under the public names @{text evidence} /
  @{text raw_observation}: an evidence bundle carries the full observed
  @{type run} value (chunk plan, watermarks, read coordinates, chunk-read
  results, the captured CDC/source-history log) --- exactly the
  source-side artifacts a deployment hands the checker. The checker
  primitives (@{text verify}, @{text faithful_source_observation},
  @{text materializes_run}, @{text evidence_bound_to_cert},
  @{text source_side_schema_supported}) are genuine definitions over this
  carrier, factored along the paper's trust boundary:

    \<^item> @{text checker_run_wellformed} is the \<^emph>\<open>mechanical\<close> half of
      @{const wellformed_dblog_run}: every clause that is a property of
      the evidence run alone (chunk-partition structure WF1,
      observed-CDC coverage / faithfulness-to-the-recorded-log /
      order-preservation / multiplicity WF2, chunk-read evidence WF4,
      read-coordinate bound WF5, clean-prefix CDC coherence WF7, and
      internal wellformedness of the \<^emph>\<open>recorded\<close> source history).
      The verifier establishes all of it from @{text "(C, E)"} alone;
      no @{text b0} or @{text H} occurs in it. The checker is
      specification-level: its clauses contain unbounded
      quantification, and no executable refinement is provided or
      claimed --- the machine-checked content is the type-level fact
      that @{text checker_run_wellformed} cannot consult @{text b0}
      or @{text H} at all.

    \<^item> @{text run_reflects_source} is the \<^emph>\<open>external\<close> half: the recorded
      source history is the true deployment history (WF0 (a)) and the
      recorded chunk reads reflect the true source state at their read
      coordinates (WF6 main + row-absence). This is the content of
      @{text faithful_source_observation}: an observation-channel
      assumption, discharged at deployment, never computed by
      @{text verify}.

  The decomposition lemma @{text wellformed_dblog_run_decompose} proves
  that wellformedness is exactly the conjunction of the two halves ---
  a \<^emph>\<open>proved factoring\<close>, not a definition of either side as the whole,
  so the headline implication ``acceptance + faithful observation
  entails a wellformed materialized run'' combines two independent,
  individually insufficient premises (the witness theory
  @{text Public_Checker_Witness} exhibits an accepted-but-unfaithful
  pair and a faithful-but-not-accepted pair). The headline theorems
  below are conditional implications, proved from
  the locale's primitive checker obligations; the obligations hold
  for the public checker \<^emph>\<open>globally\<close>
  (@{text layer3_checker_substrate_holds} at the end of this theory),
  and the accepting public witness over the running example lives in
  @{text Public_Checker_Witness}.
\<close>

datatype ('k, 'v) evidence = Evidence (evidence_run: "('k, 'v) run")
datatype raw_observation = RawObservation

datatype verify_result = Accept | Reject | Unsupported

subsection \<open>Mechanical / external factoring of run wellformedness\<close>

text \<open>
  @{text checker_run_wellformed}: the conjuncts of
  @{const wellformed_dblog_run} that mention only the run value ---
  verbatim copies of the WF1 / WF2 / WF4 / WF5 / WF7 clauses, plus
  internal wellformedness of the \<^emph>\<open>recorded\<close> source history
  @{term "src_history_of R"} (WF0 (b) transported through WF0 (a)).
\<close>

definition checker_run_wellformed
  :: "('k :: linorder, 'v) run \<Rightarrow> bool"
where
  "checker_run_wellformed R \<longleftrightarrow>
     \<comment> \<open>WF0 (b), over the recorded history\<close>
     wellformed_src_history (src_history_of R)
   \<and>
     \<comment> \<open>WF1 (a)-(g), verbatim\<close>
     (\<forall> k \<in> scope_of R. \<exists>! ch. ch \<in> chunks R \<and> owns R ch k)
   \<and> (\<forall> ch1 \<in> chunks R. \<forall> ch2 \<in> chunks R.
        ch1 \<noteq> ch2 \<longrightarrow> chunk_domain R ch1 \<inter> chunk_domain R ch2 = {})
   \<and> canonical_chunk_ownership_domain R = scope_of R
   \<and> (\<forall> k \<in> scope_of R. \<forall> ch.
        responsible_chunk R k = Some ch
          \<longleftrightarrow> ch \<in> chunks R \<and> owns R ch k)
   \<and> (\<forall> k. k \<notin> scope_of R \<longrightarrow> responsible_chunk R k = None)
   \<and> finite (scope_of R)
   \<and> (\<forall> ch \<in> chunks R. finite (chunk_domain R ch))
   \<and> (\<forall> ch \<in> chunks R. chunk_domain R ch \<noteq> {})
   \<and>
     \<comment> \<open>WF2 (coverage / faithfulness / order-preservation /
         multiplicity), verbatim --- all against the recorded
         history @{text \<open>src_history_of R\<close>}\<close>
     (\<forall> k \<in> scope_of R. covers_ordinary_cdc R k (frontier_of R))
   \<and> (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> p \<in> set (src_history_of R))
   \<and> (\<exists> \<iota> :: nat \<Rightarrow> nat. strict_mono \<iota>
        \<and> (let in_slice = (\<lambda>p. key_of (hist_event p) \<in> scope_of R
                                 \<and> src_le (hist_coord p) (frontier_of R));
               cdc_in_slice  = filter in_slice (cdc_events_of R);
               hist_in_slice = filter in_slice (src_history_of R)
           in \<forall> i. i < length cdc_in_slice \<longrightarrow>
                   \<iota> i < length hist_in_slice
                 \<and> cdc_in_slice ! i = hist_in_slice ! \<iota> i))
   \<and> (\<forall> k \<in> scope_of R. \<forall> ch c.
        responsible_chunk R k = Some ch
        \<and> src_lt (chunk_read_coordinate R ch) c
        \<and> src_le c (frontier_of R)
        \<longrightarrow>
          mset (source_key_coord_slice k c (cdc_events_of R))
          = mset (source_key_coord_slice k c (src_history_of R)))
   \<and>
     \<comment> \<open>WF4, verbatim\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_lower_watermark R ch) (chunk_read_coordinate R ch)
      \<and> src_le (chunk_read_coordinate R ch) (chunk_upper_watermark R ch)
      \<and> (\<forall> k \<in> chunk_domain R ch.
           \<exists> m. chunk_read_result R ch k = Some m)
      \<and> (\<forall> k \<in> chunk_domain R ch. \<forall> m.
           chunk_read_result R ch k = Some m
             \<longleftrightarrow> Refresh k m (chunk_read_coordinate R ch)
                  \<in> set (clean_prefix_of R)))
   \<and>
     \<comment> \<open>WF5, verbatim\<close>
     (\<forall> ch \<in> chunks R.
        src_le (chunk_read_coordinate R ch) (frontier_of R))
   \<and>
     \<comment> \<open>WF7 forward + reverse, verbatim\<close>
     (\<forall> p \<in> set (cdc_events_of R).
        key_of (hist_event p) \<in> scope_of R
        \<and> src_le (hist_coord p) (frontier_of R)
        \<longrightarrow> Cdc (hist_coord p) (hist_event p)
              \<in> set (clean_prefix_of R))
   \<and> (\<forall> e c. Cdc c e \<in> set (clean_prefix_of R)
                \<and> key_of e \<in> scope_of R
                \<and> src_le c (frontier_of R)
                \<longrightarrow> (c, e) \<in> set (cdc_events_of R))"

text \<open>
  @{text run_reflects_source}: the observation-channel conjuncts of
  @{const wellformed_dblog_run} --- WF0 (a) and WF6 (main +
  row-absence), verbatim. These are the only clauses in which the
  deployment base state @{text b0} or the true source history
  @{text H} occurs.
\<close>

definition run_reflects_source
  :: "('k :: linorder \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) run \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "run_reflects_source b0 R H \<longleftrightarrow>
     \<comment> \<open>WF0 (a): the recorded history is the true history\<close>
     src_history_of R = H
   \<and>
     \<comment> \<open>WF6 (main): recorded reads reflect the true source state\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch. \<forall> m.
        chunk_read_result R ch k = Some m
          \<longrightarrow> m = Src b0 H (chunk_read_coordinate R ch) k)
   \<and>
     \<comment> \<open>WF6 (row-absence meaningfulness)\<close>
     (\<forall> ch \<in> chunks R. \<forall> k \<in> chunk_domain R ch.
        chunk_read_result R ch k = Some None
          \<longrightarrow> row_absence_meaningful b0 H R ch k)"

text \<open>
  The factoring is exact: wellformedness is the conjunction of the
  mechanical and the external half. The only non-verbatim step is
  transporting @{term "wellformed_src_history H"} across
  @{term "src_history_of R = H"}.
\<close>

lemma wellformed_dblog_run_decompose:
  "wellformed_dblog_run b0 R H \<longleftrightarrow>
     checker_run_wellformed R \<and> run_reflects_source b0 R H"
  unfolding wellformed_dblog_run_def checker_run_wellformed_def
            run_reflects_source_def
  by (rule iffI; elim conjE; intro conjI; (assumption | simp))

subsection \<open>The public checker primitives\<close>

definition cert_accessors_agree
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) run \<Rightarrow> bool"
where
  "cert_accessors_agree C R \<longleftrightarrow>
     scope C = scope_of R
   \<and> frontier C = frontier_of R
   \<and> clean_prefix C = clean_prefix_of R"

text \<open>
  The five checker primitives. @{text evidence_bound_to_cert} binds the
  evidence to \<^emph>\<open>this\<close> certificate: the certificate's semantic accessors
  agree with the evidence run's. @{text source_side_schema_supported}
  validates that the evidence run value is mechanically wellformed
  (@{const checker_run_wellformed}) --- the source-side shape the
  checker supports. @{text verify} is the composed verdict; all three
  @{type verify_result} values are reachable (@{const Unsupported} for
  out-of-schema evidence, @{const Reject} for in-schema evidence not
  bound to the certificate, @{const Accept} exactly on
  @{text checker_input_ok} inputs). @{text faithful_source_observation}
  is the external half (@{const run_reflects_source}), and
  @{text materializes_run} relates the pair to the evidence-determined
  run.
\<close>

definition evidence_bound_to_cert
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> bool"
  where "evidence_bound_to_cert C E \<longleftrightarrow> cert_accessors_agree C (evidence_run E)"

definition source_side_schema_supported
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> bool"
  where "source_side_schema_supported C E \<longleftrightarrow> checker_run_wellformed (evidence_run E)"

definition checker_input_ok
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> bool"
where
  "checker_input_ok C E \<longleftrightarrow>
     evidence_bound_to_cert C E \<and> source_side_schema_supported C E"

definition verify :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> verify_result"
  where "verify C E =
           (if source_side_schema_supported C E
            then if evidence_bound_to_cert C E then Accept else Reject
            else Unsupported)"

lemma verify_eq_Accept_iff:
  "verify C E = Accept \<longleftrightarrow> checker_input_ok C E"
  by (simp add: verify_def checker_input_ok_def)

text \<open>
  The @{text Raw} argument below is a deliberate placeholder: the
  body does not constrain it, and the public @{type raw_observation}
  carrier is single-valued --- the observation content lives in the
  evidence run (see the Layer 3 interface note above).
\<close>

definition faithful_source_observation
  :: "('k::linorder, 'v) evidence \<Rightarrow> ('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> raw_observation \<Rightarrow> bool"
  where "faithful_source_observation E b0 H Raw =
           run_reflects_source b0 (evidence_run E) H"

definition materializes_run
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> ('k, 'v) run \<Rightarrow> bool"
  where "materializes_run C E R = (R = evidence_run E)"

definition cert_run_coherent
  :: "('k::linorder, 'v) cert \<Rightarrow> ('k, 'v) evidence \<Rightarrow> ('k, 'v) run \<Rightarrow> bool"
where
  "cert_run_coherent C E R \<longleftrightarrow>
     materializes_run C E R \<and> cert_accessors_agree C R"

lemma cert_run_coherence:
  assumes "cert_run_coherent C E R"
  shows   "scope C = scope_of R
         \<and> frontier C = frontier_of R
         \<and> clean_prefix C = clean_prefix_of R"
  using assms
  unfolding cert_run_coherent_def cert_accessors_agree_def
  by blast

lemma cert_run_coherent_virtual_cut_state_subst:
  assumes "cert_accessors_agree C R"
      and "virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                             (frontier_of R) H"
  shows   "virtual_cut_state b0 (clean_prefix C) (scope C)
                             (frontier C) H"
  using assms
  unfolding cert_accessors_agree_def
  by simp

subsection \<open>The four checker obligations hold globally for the public checker\<close>

text \<open>
  Each primitive checker obligation of the
  @{text layer3_checker_substrate} locale below is a global theorem of
  the public checker --- proved from the definitions, for \<^emph>\<open>every\<close>
  certificate / evidence pair. The composed obligation
  (@{text faithful_materialization_wellformed_global}) is where the
  factoring earns its keep: the mechanical half comes from the
  verifier's acceptance, the external half from faithful observation,
  and @{thm [source] wellformed_dblog_run_decompose} reassembles
  full wellformedness.
\<close>

lemma accepted_input_ok_global:
  "verify C E = Accept \<Longrightarrow> checker_input_ok C E"
  by (simp add: verify_eq_Accept_iff)

lemma accepted_has_materialization_global:
  "\<lbrakk>verify C E = Accept; checker_input_ok C E\<rbrakk>
    \<Longrightarrow> \<exists>R. materializes_run C E R"
  by (auto simp: materializes_run_def)

lemma accepted_materialization_agrees_global:
  "\<lbrakk>verify C E = Accept; checker_input_ok C E; materializes_run C E R\<rbrakk>
    \<Longrightarrow> cert_accessors_agree C R"
  by (simp add: checker_input_ok_def evidence_bound_to_cert_def
                materializes_run_def)

lemma faithful_materialization_wellformed_global:
  "\<lbrakk>verify C E = Accept; checker_input_ok C E; materializes_run C E R;
    faithful_source_observation E b0 H Raw\<rbrakk>
    \<Longrightarrow> wellformed_dblog_run b0 R H"
  by (simp add: checker_input_ok_def source_side_schema_supported_def
                materializes_run_def faithful_source_observation_def
                wellformed_dblog_run_decompose)

locale layer3_checker_substrate =
  fixes C :: "('k::linorder, 'v) cert"
    and E :: "('k, 'v) evidence"
  assumes accepted_input_ok:
    "verify C E = Accept \<Longrightarrow> checker_input_ok C E"
  and accepted_has_materialization:
    "\<lbrakk>verify C E = Accept; checker_input_ok C E\<rbrakk>
      \<Longrightarrow> \<exists>R. materializes_run C E R"
  and accepted_materialization_agrees:
    "\<And>R. \<lbrakk>verify C E = Accept; checker_input_ok C E;
      materializes_run C E R\<rbrakk>
      \<Longrightarrow> cert_accessors_agree C R"
  and faithful_materialization_wellformed:
    "\<And>R b0 H Raw. \<lbrakk>verify C E = Accept; checker_input_ok C E;
      materializes_run C E R; faithful_source_observation E b0 H Raw\<rbrakk>
      \<Longrightarrow> wellformed_dblog_run b0 R H"
begin

theorem accepted_certificate_implies_wellformed_run:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and Raw :: raw_observation
  assumes accept: "verify C E = Accept"
      and faithful: "faithful_source_observation E b0 H Raw"
  shows   "\<exists>R. wellformed_dblog_run b0 R H \<and> cert_run_coherent C E R"
proof -
  have input_ok: "checker_input_ok C E"
    by (rule accepted_input_ok[OF accept])
  then obtain R where mat: "materializes_run C E R"
    using accepted_has_materialization[OF accept input_ok] by blast
  have wf: "wellformed_dblog_run b0 R H"
    by (rule faithful_materialization_wellformed[OF accept input_ok mat faithful])
  have agree: "cert_accessors_agree C R"
    by (rule accepted_materialization_agrees[OF accept input_ok mat])
  have coherent: "cert_run_coherent C E R"
    using mat agree
    unfolding cert_run_coherent_def
    by blast
  show ?thesis
    using wf coherent by blast
qed

theorem accepted_virtual_cut_sound:
  fixes b0 :: "'k \<rightharpoonup> 'v"
    and H :: "('k, 'v) src_history"
    and Raw :: raw_observation
  assumes accept: "verify C E = Accept"
      and faithful: "faithful_source_observation E b0 H Raw"
  shows   "virtual_cut b0 C H"
proof -
  obtain R where wf: "wellformed_dblog_run b0 R H"
      and coherent: "cert_run_coherent C E R"
    using accepted_certificate_implies_wellformed_run[OF accept faithful]
    by blast
  have agree: "cert_accessors_agree C R"
    using coherent unfolding cert_run_coherent_def by blast
  have run_vcs:
    "virtual_cut_state b0 (clean_prefix_of R) (scope_of R)
                       (frontier_of R) H"
    using wellformed_run_implies_virtual_cut[OF wf] .
  have cert_vcs:
    "virtual_cut_state b0 (clean_prefix C) (scope C) (frontier C) H"
    using cert_run_coherent_virtual_cut_state_subst[OF agree run_vcs] .
  show ?thesis
    unfolding virtual_cut_def
    using cert_vcs .
qed

end

subsection \<open>The locale holds for every public certificate / evidence pair\<close>

text \<open>
  Since the four primitive checker obligations are global theorems of
  the public checker, the @{locale layer3_checker_substrate} predicate
  holds for \<^emph>\<open>every\<close> @{text "(C, E)"} pair: the locale premise of the
  headline theorems stated inside the locale (e.g.
  @{text accepted_virtual_cut_sound}) discharges unconditionally, leaving
  @{text "verify C E = Accept"} and
  @{text "faithful_source_observation E b0 H Raw"} as the genuine
  premises. The witness theory @{text Public_Checker_Witness} exhibits
  a concrete pair satisfying both (theorem
  @{text public_checker_nonvacuous}), so the Layer 3 / Layer 4 /
  continuation headline implications are non-vacuous over the public
  surface.
\<close>

theorem layer3_checker_substrate_holds:
  "layer3_checker_substrate C E"
proof (unfold_locales, goal_cases)
  case 1
  then show ?case by (rule accepted_input_ok_global)
next
  case 2
  then show ?case by (rule accepted_has_materialization_global)
next
  case (3 R)
  then show ?case by (rule accepted_materialization_agrees_global)
next
  case (4 R b0 H Raw)
  then show ?case by (rule faithful_materialization_wellformed_global)
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/Virtual_Cut_Core.thy <==
(*  Title:   Virtual_Cut_Core.thy
    Author:  Andreas Andreakis
    SPDX-License-Identifier: BSD-3-Clause
*)

theory Virtual_Cut_Core
  imports DBLog_Run_Core
begin

section \<open>Certificate-free virtual-cut core (carrier-independent)\<close>

text \<open>
  This theory collects the
  carrier-independent ``pure'' core that the Layer 2/3/4 substrate
  locales rest on. It sits below the certificate carrier: the substrate
  theories @{text DBLog_Run_Substrate_Layer2} and @{text DBLog_Cert_Substrate}
  import this core, not the certificate-side theories
  @{text Virtual_Cut} / @{text Layer4_Whole_Table}.

  Two groups of material live here:

    \<^item> @{text core_virtual_cut_state} --- the source-side extensional-equality
        predicate. Its body is identical to the public
        @{text Virtual_Cut.virtual_cut_state}; the name is kept \<^emph>\<open>distinct\<close>
        so a theory that imports both this core subtree and the
        @{text Virtual_Cut} subtree (e.g. an interpretation witness) is
        unambiguous. The public-to-core bridge
        (@{text "virtual_cut_state = core_virtual_cut_state"}) is the lemma
        @{text virtual_cut_state_eq_core} in @{text Virtual_Cut}.

    \<^item> the pure Layer 4 anchor / table-scope definitions and the outside-scope
        bridge lemmas. They
        reference no certificate accessor. The scoped-equality bridge
        @{text whole_table_equality_from_scoped_equality} is stated over the
        \<^emph>\<open>raw\<close> restricted equality (predicate-agnostic), so \<^emph>\<open>both\<close> the
        cert-side @{text Layer4_Whole_Table.whole_table_equality_from_claim_scope}
        \<^emph>\<open>and\<close> the @{text DBLog_Cert_Substrate} locale reuse it without
        coupling to either state predicate.
\<close>

subsection \<open>Virtual cut state (factored core predicate)\<close>

text \<open>
  @{text core_virtual_cut_state} is the source-side extensional-equality core
  that both Layer 2 (over runs) and the Layer 3 cert-side @{text virtual_cut}
  reduce to:

  @{text "core_virtual_cut_state b0 \<sigma> K f H
            \<longleftrightarrow>
          restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"}.

  The body is identical to @{text Virtual_Cut.virtual_cut_state}; only the home
  theory (and hence the qualified name) differs.
\<close>

definition core_virtual_cut_state
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) replay_event list \<Rightarrow> 'k set
      \<Rightarrow> frontier \<Rightarrow> ('k, 'v) src_history \<Rightarrow> bool"
where
  "core_virtual_cut_state b0 \<sigma> K f H \<longleftrightarrow>
     restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"

subsection \<open>Anchor and table-scope definitions\<close>

definition anchor_domain
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> 'k set"
where
  "anchor_domain b0 H b = {k. \<exists>v. Src b0 H b k = Some v}"

definition touched_between
  :: "('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> frontier \<Rightarrow> 'k set"
where
  "touched_between H b f =
     {k. \<exists>c e. (c, e) \<in> set H \<and> b < c \<and> c \<le> f \<and> key_of e = k}"

definition table_scope_between
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> frontier
      \<Rightarrow> 'k set"
where
  "table_scope_between b0 H b f =
     anchor_domain b0 H b \<union> touched_between H b f"

definition anchor_complete_at_boundary
  :: "('k \<rightharpoonup> 'v) \<Rightarrow> ('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> 'k set
      \<Rightarrow> bool"
where
  "anchor_complete_at_boundary b0 H b K \<longleftrightarrow>
     anchor_domain b0 H b \<subseteq> K"

definition all_post_anchor_changes_covered
  :: "('k, 'v) src_history \<Rightarrow> frontier \<Rightarrow> frontier \<Rightarrow> 'k set \<Rightarrow> bool"
where
  "all_post_anchor_changes_covered H b f K \<longleftrightarrow>
     touched_between H b f \<subseteq> K"

subsection \<open>Replay-side no-unclaimed-key condition\<close>

definition replay_keys :: "('k, 'v) replay_event list \<Rightarrow> 'k set"
where
  "replay_keys \<sigma> = event_key ` set \<sigma>"

definition no_unclaimed_replay_keys
  :: "('k, 'v) replay_event list \<Rightarrow> 'k set \<Rightarrow> bool"
where
  "no_unclaimed_replay_keys \<sigma> K \<longleftrightarrow> replay_keys \<sigma> \<subseteq> K"

subsection \<open>Outside-scope bridge lemmas\<close>

lemma source_outside_table_scope_absent:
  assumes b_le_f: "b \<le> f"
      and outside: "k \<notin> table_scope_between b0 H b f"
  shows "Src b0 H f k = None"
proof -
  have anchor_none: "Src b0 H b k = None"
    using outside
    unfolding table_scope_between_def anchor_domain_def
    by (cases "Src b0 H b k") auto

  have no_later:
    "\<forall>i<length H.
       src_lt b (hist_coord (H ! i))
       \<and> src_le (hist_coord (H ! i)) f
       \<longrightarrow> key_of (hist_event (H ! i)) \<noteq> k"
  proof (intro allI impI)
    fix i
    assume i_lt: "i < length H"
    assume between:
      "src_lt b (hist_coord (H ! i))
       \<and> src_le (hist_coord (H ! i)) f"
    show "key_of (hist_event (H ! i)) \<noteq> k"
    proof
      assume key_eq: "key_of (hist_event (H ! i)) = k"
      have pair_in:
        "(hist_coord (H ! i), hist_event (H ! i)) \<in> set H"
        using nth_mem[OF i_lt] by (metis surjective_pairing)
      have "k \<in> touched_between H b f"
      proof -
        have "(hist_coord (H ! i), hist_event (H ! i)) \<in> set H
          \<and> b < hist_coord (H ! i)
          \<and> hist_coord (H ! i) \<le> f
          \<and> key_of (hist_event (H ! i)) = k"
          using pair_in between key_eq
          by (auto simp: src_lt_eq_less src_le_eq_less_eq)
        thus ?thesis
          unfolding touched_between_def
          by blast
      qed
      hence "k \<in> table_scope_between b0 H b f"
        unfolding table_scope_between_def by simp
      with outside show False by contradiction
    qed
  qed

  have "Src b0 H f k = Src b0 H b k"
    by (rule src_eq_when_no_later_src_event_for_k)
       (use b_le_f no_later in \<open>auto simp: src_le_eq_less_eq\<close>)
  thus ?thesis
    using anchor_none by simp
qed

lemma apply_outside_replay_keys_none:
  assumes contained: "replay_keys \<sigma> \<subseteq> K"
      and outside: "k \<notin> K"
  shows "Apply \<sigma> k = None"
proof -
  have no_key_events: "filter (\<lambda>e. event_key e = k) \<sigma> = []"
  proof -
    have "\<forall>e\<in>set \<sigma>. event_key e \<noteq> k"
      using contained outside
      unfolding replay_keys_def
      by blast
    thus ?thesis by simp
  qed
  show ?thesis
    using apply_latest_event_wins[of \<sigma> k] no_key_events
    by simp
qed

lemma unrestricted_equality_from_scoped_equality:
  fixes lhs rhs :: "'k \<rightharpoonup> 'v"
  assumes scoped: "restrict lhs K = restrict rhs K"
      and lhs_outside: "\<And>k. k \<notin> K \<Longrightarrow> lhs k = None"
      and rhs_outside: "\<And>k. k \<notin> K \<Longrightarrow> rhs k = None"
  shows "lhs = rhs"
proof (rule ext)
  fix k
  show "lhs k = rhs k"
  proof (cases "k \<in> K")
    case True
    with scoped show ?thesis
      by (metis restrict_def)
  next
    case False
    thus ?thesis
      by (simp add: lhs_outside rhs_outside)
  qed
qed

text \<open>
  The scoped-equality bridge, stated over the \<^emph>\<open>raw\<close> restricted equality
  (predicate-agnostic). The cert-side / run-side callers each unfold their own
  state predicate (@{text Virtual_Cut.virtual_cut_state} resp.\
  @{text core_virtual_cut_state}) to the raw form before applying it.
\<close>

lemma whole_table_equality_from_scoped_equality:
  assumes scoped:
    "restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"
  and table_contained:
    "table_scope_between b0 H b f \<subseteq> K"
  and no_unclaimed:
    "no_unclaimed_replay_keys \<sigma> K"
  and b_le_f:
    "b \<le> f"
  shows "Apply \<sigma> = Src b0 H f"
proof (rule unrestricted_equality_from_scoped_equality)
  show "restrict (Apply \<sigma>) K = restrict (Src b0 H f) K"
    using scoped .
next
  fix k
  assume outside: "k \<notin> K"
  show "Apply \<sigma> k = None"
    by (rule apply_outside_replay_keys_none[OF _ outside])
       (use no_unclaimed in \<open>simp add: no_unclaimed_replay_keys_def\<close>)
next
  fix k
  assume outside: "k \<notin> K"
  hence "k \<notin> table_scope_between b0 H b f"
    using table_contained by blast
  thus "Src b0 H f k = None"
    by (rule source_outside_table_scope_absent[OF b_le_f])
qed

end


==> anc/DBLog_Virtual_Cuts-2.1/document/root.bib <==
@misc{andreakis2026theoretical,
  author    = {Andreas Andreakis},
  title     = {A Theoretical Study of {DBLog}: Certified Virtual Cuts for a
               Snapshot-Equivalent Replay of Live Databases},
  year      = {2026},
  note      = {arXiv:2605.31475}
}

@misc{andreakis2020dblog,
  author    = {Andreas Andreakis and Ioannis Papapanagiotou},
  title     = {{DBLog}: A Watermark Based Change-Data-Capture Framework},
  year      = {2020},
  note      = {arXiv:2010.12597}
}

@misc{andreakis2026artifact,
  author    = {Andreas Andreakis},
  title     = {{DBLog\_Virtual\_Cuts}: {Isabelle/HOL} formal development
               for ``{A Theoretical Study of DBLog}''},
  year      = {2026},
  note      = {Zenodo, version 2.1; concept
               \href{https://doi.org/10.5281/zenodo.20389696}{doi:10.5281/zenodo.20389696}
               (resolves to the latest version); frozen predecessor
               version 2.0:
               \href{https://doi.org/10.5281/zenodo.20652511}{doi:10.5281/zenodo.20652511}}
}


==> anc/DBLog_Virtual_Cuts-2.1/document/root.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage{isabelle,isabellesym}
\usepackage{amssymb}
\usepackage{booktabs}

% this should be the last package used
\usepackage{pdfsetup}

% urls in roman style, theory text in math-similar italics
\urlstyle{rm}
\isabellestyle{it}

% ToC: widen the subsection number box (two-component numbers >= 10
% otherwise abut their titles) and the right margin reserved for page
% numbers (long generated headings otherwise collide with them).
\makeatletter
\renewcommand*\l@subsection{\@dottedtocline{2}{1.5em}{3.3em}}
\renewcommand\@tocrmarg{4.2em}
\makeatother

% Generated theory text carries long unbreakable identifiers; allow
% extra stretch before lines protrude into the margin.
\emergencystretch=3em

\begin{document}

\title{DBLog Virtual Cuts:\\
  Certified Snapshot-Equivalent Replay of Live Databases}
\author{Andreas Andreakis}
\maketitle

\begin{abstract}
  DBLog reconstructs a logical, replay-equivalent snapshot of a live
  database scope without taking a physical database snapshot, by
  interleaving chunked reads with change-data-capture (CDC) events.
  This entry machine-checks the theory behind that protocol, following
  the companion paper~\cite{andreakis2026theoretical}: it formalizes
  \emph{certified virtual cuts} --- finite, asynchronously gathered
  mixes of CDC events and chunk reads whose certified replay reaches
  the source state at a chosen frontier on a chosen key scope --- and
  proves the layered theorem ladder relating run wellformedness,
  verifier acceptance, and replay equality, together with a
  source-side continuation and restriction algebra and a whole-table
  specialization.

  The development is axiom-free: it contains no
  \isa{axiomatization}, \isa{typedecl}, or \isa{consts} declaration,
  and its only \isa{typedef} is a conservative copy of the naturals
  for source coordinates. All witnesses and fixtures are constructed
  models with locale interpretations, and a closing non-vacuity
  theory exercises every main theorem at concrete witnesses, the
  certificate-layer results at genuinely accepted certificates. Every theorem is conditional on the premises stated
  in its statement; the machine check does not discharge the
  deployment obligations or the external-observation assumption that
  a real deployment must establish.
\end{abstract}

\tableofcontents

\newpage

\section*{Entry overview}
\addcontentsline{toc}{section}{Entry overview}

\subsection*{What is proved}

The load-bearing spine is the Layer~2 result: the canonical clean
prefix of a wellformed DBLog run, replayed from the empty state,
reproduces the source state at the run's frontier restricted to the
run's scope (\isa{wellformed{\isacharunderscore}run{\isacharunderscore}implies{\isacharunderscore}virtual{\isacharunderscore}cut});
the base state enters through the chunk reads, not the replay seed.
On top of it sit an interface layer and an algebra:

\begin{itemize}
\item \emph{Layer 3 (certificates).} Inside the
  \isa{layer{\isadigit{3}}{\isacharunderscore}checker{\isacharunderscore}substrate}
  locale --- which abstracts the verifier as a set of soundness
  obligations --- an accepted certificate under faithful source
  observation replays to the source state at the certified frontier
  on the certified scope. The obligations are proved for the concrete
  verifier shipped with the entry, so the locale hypotheses are
  satisfiable.
\item \emph{Layer 4 (whole table).} The specialization of the Layer~3
  result to whole-table claim scopes: the replay reproduces the
  entire source state.
\item \emph{Continuation algebra.} Source-side continuation across
  frontiers (appending the faithful CDC segment for a half-open
  frontier interval), sub-scope restriction, the whole-table
  continuation instance, and an accepted-certificate continuation
  result.
\end{itemize}

By name, the nine main theorems are
\isa{wellformed{\isacharunderscore}run{\isacharunderscore}implies{\isacharunderscore}virtual{\isacharunderscore}cut}
(Layer~2);
\isa{accepted{\isacharunderscore}certificate{\isacharunderscore}implies{\isacharunderscore}wellformed{\isacharunderscore}run}
and \isa{accepted{\isacharunderscore}virtual{\isacharunderscore}cut{\isacharunderscore}sound}
(Layer~3, in the checker locale);
\isa{accepted{\isacharunderscore}whole{\isacharunderscore}table{\isacharunderscore}anchor{\isacharunderscore}domain{\isacharunderscore}specialization}
(Layer~4, in the checker locale); the four state-level
continuation/restriction results
\isa{virtual{\isacharunderscore}cut{\isacharunderscore}state{\isacharunderscore}continuation},
\isa{virtual{\isacharunderscore}cut{\isacharunderscore}state{\isacharunderscore}restrict{\isacharunderscore}scope},
\isa{whole{\isacharunderscore}table{\isacharunderscore}state{\isacharunderscore}continuation},
and
\isa{virtual{\isacharunderscore}cut{\isacharunderscore}restrict{\isacharunderscore}to{\isacharunderscore}subscope};
and
\isa{accepted{\isacharunderscore}certificate{\isacharunderscore}continuation{\isacharunderscore}sound}
(both in the theory \isa{Continuation}). The
closing theory fires each of the nine at concrete witnesses ---
the certificate-layer results at genuinely accepted certificates.

Composition is proved; single-coordinate chunk-read attribution and
CDC faithfulness are explicit premises, and the operational watermark
is not a formal object the theorems consult. The deployment
obligations and the external-observation assumption of the
paper~\cite{andreakis2026theoretical} appear here as explicit theorem
premises and locale obligations; the entry makes them visible rather
than discharging them. The protocol itself is from the original DBLog
system paper~\cite{andreakis2020dblog}. This document corresponds to
version~2.1 of the development, archived on
Zenodo~\cite{andreakis2026artifact}; its frozen predecessors remain
separately archived (v2.0 at DOI 10.5281/zenodo.20652511, v1.0 at DOI
10.5281/zenodo.20389697). The
development is distributed under the BSD 3-Clause license.

\subsection*{Trust base}

The session contains no \isa{axiomatization}, \isa{typedecl}, or
\isa{consts} declaration. The single \isa{typedef} introduces the
source-coordinate type as a copy of \isa{nat} (a conservative
extension over a provably nonempty set), with its \isa{linorder} and
\isa{order{\isacharunderscore}bot} instances proved. Witness and
fixture facts are established constructively: concrete models are
exhibited as closed-form data and the substrate locales are
interpreted at them. The final theory,
\isa{Public{\isacharunderscore}Checker{\isacharunderscore}Witness},
exhibits concrete certificate/evidence pairs the verifier genuinely
accepts and fires all nine main theorems at them, so none of the
headline results is vacuously true.

\subsection*{Modelling notes}

The key type \isa{{\isacharprime}k} carries a \isa{linorder}
hypothesis in the run- and certificate-layer theorems: it enters
through the canonical clean-prefix construction, which enumerates
chunk-read domains with
\isa{sorted{\isacharunderscore}list{\isacharunderscore}of{\isacharunderscore}set}
and interleaves emitted events by source coordinate with a stable
\isa{sort{\isacharunderscore}key}, making the construction
deterministic. The four state-level continuation/restriction results
are constraint-free. Database primary keys are totally ordered in
practice, so the hypothesis does not narrow the intended
interpretation.

Source coordinates abstract positions in the source's totally ordered
change history (in deployments: a commit timestamp, log sequence
number, or binlog position). Chunk identifiers are plain naturals;
the run and certificate carriers are single-constructor datatypes
with named selectors.

\subsection*{Layer-to-theory map}

\begin{center}\small
\begin{tabular}{@{}l p{0.58\textwidth}@{}}
\toprule
Layer & Theories \\
\midrule
0 (source/replay substrate) & \isa{Source{\isacharunderscore}History}, \isa{Replay}, \isa{Scope}, \isa{Source{\isacharunderscore}Coordinates} \\
0/1 (carrier-independent run core) & \isa{DBLog{\isacharunderscore}Run{\isacharunderscore}Core} \\
2--4 (carrier-independent cut core) & \isa{Virtual{\isacharunderscore}Cut{\isacharunderscore}Core} \\
1 (runs and wellformedness) & \isa{DBLog{\isacharunderscore}Run}, \isa{DBLog{\isacharunderscore}Run{\isacharunderscore}Substrate} \\
2 (run-side soundness) & \isa{DBLog{\isacharunderscore}Run{\isacharunderscore}Substrate{\isacharunderscore}Layer{\isadigit{2}}} \\
2--3 (virtual cuts, certificates) & \isa{Virtual{\isacharunderscore}Cut} \\
3--4 (certificate substrate locales) & \isa{DBLog{\isacharunderscore}Cert{\isacharunderscore}Substrate}(\isa{{\isacharunderscore}Inst}) \\
4 (whole table) & \isa{Layer{\isadigit{4}}{\isacharunderscore}Whole{\isacharunderscore}Table} \\
post-core extension & \isa{Continuation} \\
witnesses/fixtures & the \isa{{\isacharunderscore}Core}/\isa{{\isacharunderscore}Model}/\isa{{\isacharunderscore}Inst} families \\
non-vacuity gate & \isa{Public{\isacharunderscore}Checker{\isacharunderscore}Witness} \\
\bottomrule
\end{tabular}
\end{center}

The witness/fixture families follow a uniform division of labor:
\isa{{\isacharunderscore}Core} theories hold carrier-independent data
(named coordinates, base states, source histories, expected values),
\isa{{\isacharunderscore}Model} theories exhibit small concrete
carrier realizations, and \isa{{\isacharunderscore}Inst} theories
interpret the substrate locales at those models and prove the
witness, boundary, and rejection facts.

\subsection*{Naming conventions}

\begin{center}\small
\begin{tabular}{ll}
\toprule
Convention & Meaning \\
\midrule
\isa{{\isacharunderscore}of}-suffixed accessors & run accessors (\isa{scope{\isacharunderscore}of}, \isa{frontier{\isacharunderscore}of}, \isa{clean{\isacharunderscore}prefix{\isacharunderscore}of}, \dots) \\
bare-named accessors & certificate accessors (\isa{scope}, \isa{frontier}, \isa{clean{\isacharunderscore}prefix}) \\
\isa{rr{\isacharunderscore}} / \isa{crr{\isacharunderscore}} prefixes & run-datatype / chunk-read-record field selectors \\
\isa{wit{\isacharunderscore}}, \isa{ex{\isacharunderscore}}, \isa{t{\isadigit{1}}{\isacharunderscore}}/\isa{t{\isadigit{2}}{\isacharunderscore}} prefixes & witness-family constants (also as suffixes: \isa{b{\isadigit{0}}{\isacharunderscore}w}, \isa{H{\isacharunderscore}ex}) \\
\isa{fix{\isacharunderscore}} prefix & negative/boundary fixture facts \\
\isa{layer{\isadigit{3}}{\isacharunderscore}} / \isa{l{\isadigit{4}}{\isacharunderscore}} prefixes & Layer-3 / Layer-4 fixture data and bundle facts \\
\isa{cf{\isacharunderscore}} prefix & certificate-substrate fixture-interpretation constants and facts \\
WF0--WF7 & the wellformedness clauses (WF3 is a deliberate gap) \\
\bottomrule
\end{tabular}
\end{center}

% generated text of all theories
\input{session}

% optional bibliography
\bibliographystyle{abbrv}
\bibliography{root}

\end{document}

%%% Local Variables:
%%% mode: latex
%%% TeX-master: t
%%% End:

